Bosonic fluctuations in the $( 1 + 1 )$-dimensional Gross-Neveu(-Yukawa) model at varying $\mu$ and $T$ and finite $N$

Using analogies between flow equations from the Functional Renormalization Group and flow equations from (numerical) fluid dynamics we investigate the effects of bosonic fluctuations in a bosonized Gross-Neveu model -- namely the Gross-Neveu-Yukawa model. We study this model for finite numbers of fermions at varying chemical potential and temperature in the local potential approximation. Thereby we numerically demonstrate that for any finite number of fermions and as long as the temperature is non-zero, there is no $\mathbb{Z}_2$ symmetry breaking for arbitrary chemical potentials.

==> anc/GNlargeN_PD.json <==
{
	"(μ=0,Tc)":[
		0,
		0.5669329586555488
	],
	"(μCP,TCP)":[
		0.608221219729936089855121547842,
		0.318328981937014385510228334783
	],
	"(μL,0)":[
		0.5,
		0
	],
	"(μ1,0)":[
		0.7071067811865475,
		0
	],
	"(μR,0)":[
		1,
		0
	],
	"alpha_2_zero_aboveCP":[
		[
			0.0,
			0.5669329586555487
		],
		[
			5.669208673401655e-3,
			0.5669208673401654
		],
		[
			1.1337692406261044e-2,
			0.5668846203130522
		],
		[
			1.700472678105589e-2,
			0.5668242260351964
		],
		[
			2.2669587078453228e-2,
			0.5667396769613307
		],
		[
			2.8331550719074845e-2,
			0.5666310143814969
		],
		[
			3.3989895879788706e-2,
			0.5664982646631451
		],
		[
			3.964390144714273e-2,
			0.566341449244896
		],
		[
			4.529284859021401e-2,
			0.5661606073776752
		],
		[
			5.093602116446542e-2,
			0.5659557907162824
		],
		[
			5.6572704772143136e-2,
			0.5657270477214313
		],
		[
			6.220218759157007e-2,
			0.565474432650637
		],
		[
			6.78237606736835e-2,
			0.5651980056140291
		],
		[
			7.343671804064479e-2,
			0.564897831081883
		],
		[
			7.90403577176094e-2,
			0.5645739836972099
		],
		[
			8.463398144059305e-2,
			0.564226542937287
		],
		[
			9.021689415608553e-2,
			0.5638555884755345
		],
		[
			9.578840616846505e-2,
			0.5634612127556767
		],
		[
			0.10134783225139853,
			0.5630435125077696
		],
		[
			0.10689449226564064,
			0.5626025908717929
		],
		[
			0.11242771026244867,
			0.5621385513122433
		],
		[
			0.11794681328015207,
			0.561651491810248
		],
		[
			0.12345114192220094,
			0.5611415541918224
		],
		[
			0.12894003065207735,
			0.5606088289220754
		],
		[
			0.1344128332842828,
			0.560053472017845
		],
		[
			0.139868899054563,
			0.559475596218252
		],
		[
			0.14530758854156578,
			0.5588753405444837
		],
		[
			0.1507282703176151,
			0.558252853028204
		],
		[
			0.15613031769500435,
			0.5576082774821584
		],
		[
			0.16151311159208137,
			0.5569417641106255
		],
		[
			0.16687604089066574,
			0.5562534696355524
		],
		[
			0.17221850280237316,
			0.5555435574270102
		],
		[
			0.17753989884906446,
			0.5548121839033264
		],
		[
			0.18283964150036602,
			0.5540595196980789
		],
		[
			0.1881171557539447,
			0.5532857522174843
		],
		[
			0.19337186351508567,
			0.5524910386145304
		],
		[
			0.19860320673490223,
			0.5516755742636174
		],
		[
			0.20381063229056157,
			0.5508395467312475
		],
		[
			0.20899359378100218,
			0.5499831415289531
		],
		[
			0.2141515547496454,
			0.5491065506401164
		],
		[
			0.21928398905857233,
			0.5482099726464308
		],
		[
			0.22439038127114996,
			0.5472936128564633
		],
		[
			0.22947022704315267,
			0.5463576834360778
		],
		[
			0.23452301727701383,
			0.5454023657604973
		],
		[
			0.2395482798496292,
			0.5444279087491573
		],
		[
			0.24454552050151834,
			0.5434344900033741
		],
		[
			0.24951428215657945,
			0.5424223525143032
		],
		[
			0.25445410529361,
			0.5413917133906596
		],
		[
			0.2593645414277527,
			0.5403427946411515
		],
		[
			0.2642451541033647,
			0.5392758247007443
		],
		[
			0.26909551926792513,
			0.5381910385358503
		],
		[
			0.2739152110017793,
			0.5370886490230966
		],
		[
			0.2787038353227389,
			0.5359689140821902
		],
		[
			0.2834609886617105,
			0.534832054078699
		],
		[
			0.28818629571426235,
			0.5336783253967821
		],
		[
			0.2928793788208902,
			0.5325079614925277
		],
		[
			0.2975398729492444,
			0.5313212016950792
		],
		[
			0.30216742602958974,
			0.5301182912799819
		],
		[
			0.3067616992931216,
			0.5288994815398649
		],
		[
			0.3113223676126472,
			0.5276650298519444
		],
		[
			0.3158491102708956,
			0.5264151837848261
		],
		[
			0.3203416138513871,
			0.5251501866416182
		],
		[
			0.32479958577584145,
			0.523870299638454
		],
		[
			0.3292227436664314,
			0.5225757835975101
		],
		[
			0.3336108087192923,
			0.5212668886238941
		],
		[
			0.3379635155640877,
			0.5199438700985964
		],
		[
			0.342280612548528,
			0.5186069887098909
		],
		[
			0.3465618620213006,
			0.5172565104795531
		],
		[
			0.3508070335575561,
			0.5158926964081707
		],
		[
			0.35501589376259496,
			0.5145157880617318
		],
		[
			0.35918825046678,
			0.5131260720954
		],
		[
			0.36332390361071315,
			0.5117238079024129
		],
		[
			0.3674226494211045,
			0.5103092353070896
		],
		[
			0.37148432531458164,
			0.5088826374172352
		],
		[
			0.37550876545850825,
			0.5074442776466328
		],
		[
			0.3794958035011111,
			0.5059944046681482
		],
		[
			0.38344530036978886,
			0.5045332899602485
		],
		[
			0.38735713492703583,
			0.5030612141909556
		],
		[
			0.39123115517503404,
			0.5015784040705564
		],
		[
			0.3950672766139404,
			0.5000851602708106
		],
		[
			0.39886537522500753,
			0.49858171903125936
		],
		[
			0.40262535945420747,
			0.49706834500519437
		],
		[
			0.4063471530929423,
			0.4955453086499296
		],
		[
			0.41003068207410265,
			0.49401286996879834
		],
		[
			0.41367588239350783,
			0.4924712885636998
		],
		[
			0.41728268201005614,
			0.4909208023647719
		],
		[
			0.4208510626255799,
			0.4893617007274185
		],
		[
			0.4243809763625785,
			0.48779422570411324
		],
		[
			0.42787240321999964,
			0.48621864002272686
		],
		[
			0.4313253114587026,
			0.4846351814142726
		],
		[
			0.43473971188602895,
			0.4830441243178099
		],
		[
			0.4381156003797804,
			0.4814457147030554
		],
		[
			0.44145298483301065,
			0.4798402009054463
		],
		[
			0.4447518851979583,
			0.4782278335461917
		],
		[
			0.44801233351762526,
			0.47660886544428216
		],
		[
			0.4512343737497579,
			0.4749835513155346
		],
		[
			0.45441801266617027,
			0.47335209652726074
		],
		[
			0.4575633551176137,
			0.47171479909032343
		],
		[
			0.46067041630449285,
			0.47007185337193147
		],
		[
			0.46373930219593434,
			0.46842353757165084
		],
		[
			0.46677007920203145,
			0.46677007920203145
		],
		[
			0.46976280841828666,
			0.4651116915032541
		],
		[
			0.4727176046066577,
			0.46344863196731145
		],
		[
			0.47563456594918097,
			0.46178113198949605
		],
		[
			0.47851379367576036,
			0.4601094169959234
		],
		[
			0.48135538900933406,
			0.45843370381841336
		],
		[
			0.4841594932664451,
			0.45675423893060857
		],
		[
			0.4869262423120768,
			0.45507125449726804
		],
		[
			0.48965572149765835,
			0.45338492731264657
		],
		[
			0.49234812936867756,
			0.4516955315308968
		],
		[
			0.4950035660268715,
			0.4500032418426104
		],
		[
			0.4976222044090735,
			0.44830829226042657
		],
		[
			0.500204207696302,
			0.44661089972884105
		],
		[
			0.5027497339142781,
			0.4449112689506886
		],
		[
			0.5052589495119135,
			0.4432096048350118
		],
		[
			0.5077320292472983,
			0.44150611238895504
		],
		[
			0.5101691560598998,
			0.43980099660336186
		],
		[
			0.5125705209281387,
			0.4380944623317425
		],
		[
			0.5149363227114738,
			0.43638671416226593
		],
		[
			0.5172667165120752,
			0.43467791303535736
		],
		[
			0.5195619484440311,
			0.432968290370026
		],
		[
			0.5218221991251435,
			0.4312580158059037
		],
		[
			0.5240476971461775,
			0.4295472927427684
		],
		[
			0.5262386223403229,
			0.4278362783254658
		],
		[
			0.5283952291417547,
			0.42612518479173767
		],
		[
			0.5305177306897421,
			0.42441418455179364
		],
		[
			0.5326063452814748,
			0.4227034486360911
		],
		[
			0.5346612919840878,
			0.4209931432945574
		],
		[
			0.5366828205113953,
			0.41928345352452756
		],
		[
			0.5386711605991785,
			0.41757454310013836
		],
		[
			0.5406265441728243,
			0.415866572440634
		],
		[
			0.5425492256859107,
			0.4141597142640539
		],
		[
			0.5444394580474748,
			0.41245413488445065
		],
		[
			0.546297492332817,
			0.4107499942352007
		],
		[
			0.5481235361971427,
			0.40904741507249454
		],
		[
			0.5499179074436903,
			0.4073465981064372
		],
		[
			0.5516808009148516,
			0.4056476477315085
		],
		[
			0.5534125360020808,
			0.40395075620589843
		],
		[
			0.5551133134053379,
			0.40225602420676654
		],
		[
			0.5567834346673601,
			0.400563622062849
		],
		[
			0.5584231654370553,
			0.3988736895978966
		],
		[
			0.5600327659134581,
			0.397186358803871
		],
		[
			0.5616124888659744,
			0.3955017527225172
		],
		[
			0.5631626151143638,
			0.3938200105694852
		],
		[
			0.5646834214627161,
			0.392141264904664
		],
		[
			0.5661751809037291,
			0.39046564200257183
		],
		[
			0.5676381576077133,
			0.3887932586354201
		],
		[
			0.5690726251379197,
			0.38712423478770047
		],
		[
			0.5704788719817054,
			0.38545869728493615
		],
		[
			0.5718571810783517,
			0.3837967658243971
		],
		[
			0.5732078242170683,
			0.38213854947804554
		],
		[
			0.5745310536496271,
			0.38048414148981924
		],
		[
			0.5758271974619231,
			0.3788336825407389
		],
		[
			0.5770964850679824,
			0.37718724514247215
		],
		[
			0.5783392454495171,
			0.3755449645776085
		],
		[
			0.5795557078268702,
			0.3739069082754001
		],
		[
			0.580746202654382,
			0.37227320682973203
		],
		[
			0.581910977794477,
			0.3706439349009407
		],
		[
			0.583050317388484,
			0.3690191882205595
		],
		[
			0.5841645184086937,
			0.3673990681815683
		],
		[
			0.5852538568463049,
			0.36578366052894057
		],
		[
			0.5863186096957111,
			0.36417304950044166
		],
		[
			0.5873590499102167,
			0.362567314759393
		],
		[
			0.5883754610808496,
			0.3609665405403985
		],
		[
			0.5893681279826248,
			0.3593708097455029
		],
		[
			0.5903373294738453,
			0.35778019968111835
		],
		[
			0.5912833340191587,
			0.3561947795296136
		],
		[
			0.5922064250258684,
			0.35461462576399305
		],
		[
			0.5931068829941837,
			0.3530398113060617
		],
		[
			0.5939849865465943,
			0.35147040624058834
		],
		[
			0.5948410136148702,
			0.3499064785969825
		],
		[
			0.5956752196679335,
			0.3483480816771541
		],
		[
			0.596487889398532,
			0.34679528453403025
		],
		[
			0.5972793092965064,
			0.3452481556627205
		],
		[
			0.5980497187669283,
			0.343706734923522
		],
		[
			0.5987994188695682,
			0.34217109649689614
		],
		[
			0.5995286572463064,
			0.3406412825263105
		],
		[
			0.6002377187554189,
			0.33911735522905023
		],
		[
			0.6009268497640049,
			0.3375993538000028
		],
		[
			0.6015963380113335,
			0.336087339671136
		],
		[
			0.6022464254363308,
			0.3345813474646282
		],
		[
			0.6028773858549614,
			0.33308142864914997
		],
		[
			0.6034894826751779,
			0.3315876278435043
		],
		[
			0.6040829691997825,
			0.3300999831692801
		],
		[
			0.6046580986736529,
			0.32861853188785484
		],
		[
			0.6052151346092686,
			0.32714331600501
		],
		[
			0.605754330042648,
			0.3256743709906709
		],
		[
			0.6062759368009059,
			0.3242117309095753
		],
		[
			0.6067802053786011,
			0.3227554283928729
		],
		[
			0.6072673848113569,
			0.3213054946091835
		],
		[
			0.607737722546699,
			0.31986195923510474
		],
		[
			0.6081914643120572,
			0.3184248504251608
		],
		[
			0.60822121972993608985512154784,
			0.318328981937014385510228334783
		]
	],
	"alpha_2_zero_belowCP":[
		[
			0.6082212197180357,
			0.31832898193078596
		],
		[
			0.6086575241212852,
			0.3168987584744129
		],
		[
			0.6090777347854289,
			0.315475015016431
		],
		[
			0.6094820915083116,
			0.3140577749497526
		],
		[
			0.6098708318094287,
			0.3126470600196166
		],
		[
			0.6102441907828817,
			0.31124289029060875
		],
		[
			0.6106024009471489,
			0.309845284113071
		],
		[
			0.6109457036577541,
			0.3084542639284041
		],
		[
			0.6112743219774942,
			0.30706984253783937
		],
		[
			0.6115884792035406,
			0.30569203260381755
		],
		[
			0.6118884109972506,
			0.30432085268616443
		],
		[
			0.6121743413325327,
			0.30295631519335536
		],
		[
			0.6124464752184845,
			0.3015984229502491
		],
		[
			0.6127050661939962,
			0.3002472025076519
		],
		[
			0.6129502956782754,
			0.2989026447296132
		],
		[
			0.6131824098992833,
			0.29756477210787313
		],
		[
			0.6134015948788546,
			0.29623357762399627
		],
		[
			0.6136080939021309,
			0.2949090819160621
		],
		[
			0.6138020730507099,
			0.29359126829960935
		],
		[
			0.6139838018430908,
			0.2922801696478633
		],
		[
			0.6141534277476731,
			0.2909757603857338
		],
		[
			0.614311176288948,
			0.2896780522278291
		],
		[
			0.6144572680276014,
			0.28838705433913997
		],
		[
			0.6145918660751565,
			0.2871027488763854
		],
		[
			0.6147151720019978,
			0.28582513621042976
		],
		[
			0.6148274308184237,
			0.284554236810119
		],
		[
			0.6149287865405502,
			0.2832900242403486
		],
		[
			0.6150194319716473,
			0.2820324949234793
		],
		[
			0.6150995579333202,
			0.2807816444426031
		],
		[
			0.6151693540709591,
			0.2795374679266146
		],
		[
			0.6152290394697529,
			0.2782999739096927
		],
		[
			0.6152787615886317,
			0.27706913851792836
		],
		[
			0.6153187020934098,
			0.27584495364032785
		],
		[
			0.6153490403493299,
			0.27462741028395854
		],
		[
			0.6153699533587106,
			0.27341649856583844
		],
		[
			0.6153816156978722,
			0.27221220770472065
		],
		[
			0.615384199453337,
			0.2710145260127761
		],
		[
			0.6153778741572946,
			0.26982344088717214
		],
		[
			0.6153628067223289,
			0.2686389388015502
		],
		[
			0.6153391613754021,
			0.26746100529740197
		],
		[
			0.6153070995910924,
			0.2662896249753472
		],
		[
			0.6152667800240789,
			0.26512478148631197
		],
		[
			0.615218405934576,
			0.2639664779003269
		],
		[
			0.6151621056424555,
			0.2628146852183199
		],
		[
			0.6150980195585495,
			0.26166938007830587
		],
		[
			0.6150262952728692,
			0.2605305425553166
		],
		[
			0.6149470772291636,
			0.25939815173341313
		],
		[
			0.6148605623978662,
			0.2582722091119224
		],
		[
			0.6147669088895615,
			0.25715269991028206
		],
		[
			0.6146661933480579,
			0.2560395756591687
		],
		[
			0.6145585479196864,
			0.25493281171721005
		],
		[
			0.614444247932367,
			0.25383244299981833
		],
		[
			0.6143233172183128,
			0.2527384003801214
		],
		[
			0.6141958535881838,
			0.25165064617489297
		],
		[
			0.6140621728564152,
			0.2505692322728283
		],
		[
			0.6139222380064774,
			0.2494940663308886
		],
		[
			0.6137762251851613,
			0.2484251437786461
		],
		[
			0.6136243455186291,
			0.2473624742201529
		],
		[
			0.6134665503959594,
			0.24630596282114434
		],
		[
			0.61330323234266,
			0.2452556926716851
		],
		[
			0.6131342185055787,
			0.244211520347579
		],
		[
			0.612959918858465,
			0.24317353591976243
		],
		[
			0.6127801680059105,
			0.2421416006769538
		],
		[
			0.6125953885389055,
			0.24111580952150746
		],
		[
			0.612405390788293,
			0.24009601582843085
		],
		[
			0.612210586866263,
			0.239082310272601
		],
		[
			0.6120108493580622,
			0.2380745722399257
		],
		[
			0.611806420234262,
			0.23707282612132244
		],
		[
			0.6115974122761068,
			0.23607704606393767
		],
		[
			0.6113837895931798,
			0.23508714944584674
		],
		[
			0.6111659283138374,
			0.2341032127322011
		],
		[
			0.6109437153188954,
			0.2331251245329887
		],
		[
			0.6107172287906707,
			0.23215284787163543
		],
		[
			0.6104868273418481,
			0.2311864525284015
		],
		[
			0.6102523936584041,
			0.23022582768084895
		],
		[
			0.6100140113432856,
			0.22927093968633608
		],
		[
			0.6097718899539507,
			0.22832180256826723
		],
		[
			0.6095261653979865,
			0.2273784026663543
		],
		[
			0.6092768003214881,
			0.22644066212991665
		],
		[
			0.609023895910594,
			0.22550855555975363
		],
		[
			0.6087675628451398,
			0.22458206143381326
		],
		[
			0.6085080712114515,
			0.22366121713738962
		],
		[
			0.6082453257234889,
			0.22274592570488366
		],
		[
			0.6079794205859179,
			0.22183616072622556
		],
		[
			0.6077104483430918,
			0.22093189557179524
		],
		[
			0.6074384998677135,
			0.22003310339229185
		],
		[
			0.6071636643494507,
			0.21913975711858955
		],
		[
			0.6068860787408893,
			0.21825184724772648
		],
		[
			0.6066058380781932,
			0.21736934939274433
		],
		[
			0.6063229555672831,
			0.2164922102968775
		],
		[
			0.606037513018172,
			0.21562040186974304
		],
		[
			0.6057495904931728,
			0.21475389579970344
		],
		[
			0.6054592662952584,
			0.2138926635536634
		],
		[
			0.6051666169563873,
			0.21303667637685753
		],
		[
			0.6048717172257954,
			0.21218590529263165
		],
		[
			0.6045746400582586,
			0.2113403211022177
		],
		[
			0.6042754566023246,
			0.21049989438450323
		],
		[
			0.6039742361885208,
			0.20966459549579675
		],
		[
			0.6036710463175347,
			0.2088343945695893
		],
		[
			0.6033659526483789,
			0.20800926151631471
		],
		[
			0.6030590189865321,
			0.20718916602310736
		],
		[
			0.6027503072720717,
			0.20637407755356124
		],
		[
			0.6024398775677896,
			0.20556396534748905
		],
		[
			0.6021277880473053,
			0.2047587984206848
		],
		[
			0.601814240001055,
			0.20395859471215272
		],
		[
			0.601499173636561,
			0.20316328373476725
		],
		[
			0.6011826327079485,
			0.2023728308068388
		],
		[
			0.6008646683661827,
			0.20158720419370377
		],
		[
			0.6005453298205227,
			0.2008063719358927
		],
		[
			0.6002246643266372,
			0.20003030184891582
		],
		[
			0.5999027171747429,
			0.19925896152305994
		],
		[
			0.5995797766394212,
			0.19849239941837254
		],
		[
			0.599255714902076,
			0.19773052606112398
		],
		[
			0.598930522032952,
			0.1969732919253074
		],
		[
			0.5986042360402379,
			0.19622066384820847
		],
		[
			0.5982768929144343,
			0.19547260844128658
		],
		[
			0.5979489220926317,
			0.19472922088152586
		],
		[
			0.5976199993349768,
			0.1939903504629223
		],
		[
			0.597290144970939,
			0.19325595991691796
		],
		[
			0.5969593924313473,
			0.19252601668106936
		],
		[
			0.5966282579651554,
			0.191800643825265
		],
		[
			0.5962963028997168,
			0.19107965684287995
		],
		[
			0.5959635502691782,
			0.1903630210633482
		],
		[
			0.5956303432723211,
			0.18965080419922278
		],
		[
			0.5952966588543133,
			0.18894295685708623
		],
		[
			0.5949622676369207,
			0.18823936499021973
		],
		[
			0.5946274807750829,
			0.1875400864699113
		],
		[
			0.5942923988101649,
			0.18684511222290173
		],
		[
			0.5939566859115996,
			0.18615429652463888
		],
		[
			0.5936207894047891,
			0.18546774015685652
		],
		[
			0.5932846018020114,
			0.18478536984272068
		],
		[
			0.5929478440775288,
			0.18410705995386478
		],
		[
			0.5926112807415649,
			0.1834330094266474
		],
		[
			0.5922742391633468,
			0.18276297127141974
		],
		[
			0.5919370539100341,
			0.1820970113810858
		],
		[
			0.591599858254674,
			0.18143513310621598
		],
		[
			0.5912622355435486,
			0.18077717161746432
		],
		[
			0.5909250056072052,
			0.1801233409952606
		],
		[
			0.5905873165517939,
			0.17947334469809986
		],
		[
			0.590249968483775,
			0.1788273902829267
		],
		[
			0.5899123786353538,
			0.17818526509655244
		],
		[
			0.5895750171345857,
			0.1775470761208004
		],
		[
			0.5892376202066887,
			0.17691270870569
		],
		[
			0.5889004047771749,
			0.1762821934674549
		],
		[
			0.588563284388119,
			0.1756554701126879
		],
		[
			0.5882263675762577,
			0.17503253708819597
		],
		[
			0.58788959722067,
			0.17441334371239486
		],
		[
			0.5875531246236044,
			0.17379790155482638
		],
		[
			0.5872167676445122,
			0.17318612370723663
		],
		[
			0.5868808779181174,
			0.17257808124547752
		],
		[
			0.5865449874797327,
			0.17197360410721993
		],
		[
			0.586209812346293,
			0.17137287034455956
		],
		[
			0.5858744945504231,
			0.17077559713547832
		],
		[
			0.5855400956632605,
			0.1701820628428806
		],
		[
			0.5852056874131313,
			0.16959196594863726
		],
		[
			0.5848718784746115,
			0.16900545253799082
		],
		[
			0.5845384947944562,
			0.16842244148601185
		],
		[
			0.5842052942192456,
			0.167842833034806
		],
		[
			0.5838730432313763,
			0.1672668175216501
		],
		[
			0.5835408853861429,
			0.1666941195040697
		],
		[
			0.5832094420851035,
			0.16612488763656247
		],
		[
			0.5828785785974077,
			0.1655590541151475
		],
		[
			0.5825479008750455,
			0.16499647845697704
		],
		[
			0.58221830591887,
			0.16443738640047087
		],
		[
			0.5818890705195,
			0.16388154482969983
		],
		[
			0.5815601354470209,
			0.16332890972358247
		],
		[
			0.5812324242203626,
			0.1627797127824141
		],
		[
			0.580905038180762,
			0.1622336742250148
		],
		[
			0.5805780061674765,
			0.16169077569484394
		],
		[
			0.580252268829627,
			0.16115125227276464
		],
		[
			0.5799269342069104,
			0.16061482888132442
		],
		[
			0.5796020293362877,
			0.16008148730180072
		],
		[
			0.5792782451346815,
			0.15955139236954924
		],
		[
			0.5789551448718174,
			0.15902439737259536
		],
		[
			0.5786325445400841,
			0.15850042643287576
		],
		[
			0.5783106922801275,
			0.1579795225531701
		],
		[
			0.577989990304441,
			0.1574617702414301
		],
		[
			0.5776698529332107,
			0.15694698468698423
		],
		[
			0.5773503036364696,
			0.15643514813351478
		],
		[
			0.5770317246994356,
			0.15592633997618333
		],
		[
			0.5767141898322325,
			0.15542055559540188
		],
		[
			0.5763973006538049,
			0.15491766353782366
		],
		[
			0.5760810785718723,
			0.15441764628327143
		],
		[
			0.5757657249323384,
			0.1539205346021295
		],
		[
			0.57545161122285,
			0.1534264042996656
		],
		[
			0.5751382152402613,
			0.1529350927333934
		],
		[
			0.5748255563580018,
			0.15244658261495866
		],
		[
			0.5745136534900535,
			0.15196085671739487
		],
		[
			0.574202842459289,
			0.15147798159788936
		],
		[
			0.5738931447422764,
			0.15099794040499337
		],
		[
			0.5735842452117007,
			0.15052062813217254
		],
		[
			0.5732761607815557,
			0.15004602777884035
		],
		[
			0.572968907915355,
			0.14957412240433288
		],
		[
			0.5726625026279536,
			0.1491048951276028
		],
		[
			0.5723574758300447,
			0.14863846295891403
		],
		[
			0.5720533577212608,
			0.1481746824895328
		],
		[
			0.571750119502381,
			0.14771352572682822
		],
		[
			0.5714477752281499,
			0.14725497600963675
		],
		[
			0.5711463385132031,
			0.14679901673496923
		],
		[
			0.5708458225338009,
			0.1463456313577099
		],
		[
			0.5705462400295469,
			0.14589480339031566
		],
		[
			0.5702480446573915,
			0.14544662897318594
		],
		[
			0.5699507962891013,
			0.1450009758807933
		],
		[
			0.5696545025257392,
			0.14455782684736773
		],
		[
			0.5693591741916451,
			0.14411716559783427
		],
		[
			0.5690648216826394,
			0.1436789759132912
		],
		[
			0.5687714549676677,
			0.14324324163071683
		],
		[
			0.5684790835904349,
			0.1428099466426782
		],
		[
			0.5681877166710257,
			0.1423790748970406
		],
		[
			0.5678973629075132,
			0.1419506103966786
		],
		[
			0.5676080305775576,
			0.1415245371991888
		],
		[
			0.5673199538012783,
			0.14110089569114517
		],
		[
			0.5670329437302655,
			0.14067962092077085
		],
		[
			0.5667469609308506,
			0.14026068555699595
		],
		[
			0.5664620118271771,
			0.13984407385968978
		],
		[
			0.5661781024306558,
			0.13942977014212973
		],
		[
			0.5658952383415073,
			0.13901775877072425
		],
		[
			0.5656134247503,
			0.13860802416473866
		],
		[
			0.5653326664394724,
			0.13820055079602125
		],
		[
			0.5650529677848531,
			0.13779532318873278
		],
		[
			0.5647743327571692,
			0.13739232591907713
		],
		[
			0.5644967649235466,
			0.13699154361503396
		],
		[
			0.5642202674490031,
			0.13659296095609333
		],
		[
			0.5639448430979338,
			0.1361965626729926
		],
		[
			0.5636704942355908,
			0.13580233354745538
		],
		[
			0.5633972228295537,
			0.1354102584119325
		],
		[
			0.5631250304511953,
			0.135020322149345
		],
		[
			0.5628539182771413,
			0.13463250969282994
		],
		[
			0.5625838870907224,
			0.13424680602548764
		],
		[
			0.5623149372834226,
			0.1338631961801317
		],
		[
			0.5620470688563238,
			0.13348166523904184
		],
		[
			0.561780281421541,
			0.13310219833371795
		],
		[
			0.5615145742036577,
			0.1327247806446376
		],
		[
			0.561249946041154,
			0.1323493974010154
		],
		[
			0.5609863953878341,
			0.13197603388056556
		],
		[
			0.5607239203142458,
			0.13160467540926568
		],
		[
			0.560462518509103,
			0.13123530736112515
		],
		[
			0.5602021872806978,
			0.1308679151579537
		],
		[
			0.5599429235583182,
			0.13050248426913483
		],
		[
			0.5596847238936578,
			0.13013900021140062
		],
		[
			0.5594275844622256,
			0.12977744854860954
		],
		[
			0.5591715241265595,
			0.12941782022908146
		],
		[
			0.5589168124621937,
			0.12906016417718627
		],
		[
			0.5586631694424185,
			0.12870440224949417
		],
		[
			0.5584105899382752,
			0.12835052020619778
		],
		[
			0.5581590684513703,
			0.1279985038533901
		],
		[
			0.5579085991152621,
			0.1276483390428571
		],
		[
			0.5576591756968522,
			0.12730001167187355
		],
		[
			0.5574107915977721,
			0.12695350768300104
		],
		[
			0.557163439855776,
			0.1266088130638897
		],
		[
			0.5569171131461316,
			0.12626591384708266
		],
		[
			0.5566718037830136,
			0.12592479610982318
		],
		[
			0.5564275037208982,
			0.12558544597386528
		],
		[
			0.5561847177560223,
			0.1252479651734812
		],
		[
			0.5559429820628643,
			0.12491223689350794
		],
		[
			0.5557022536126183,
			0.12457823970119075
		],
		[
			0.5554625231174689,
			0.12424595990272913
		],
		[
			0.555223780936432,
			0.1239153838477499
		],
		[
			0.554986017076747,
			0.12358649792913363
		],
		[
			0.5547492211952743,
			0.12325928858284473
		],
		[
			0.5545133996760767,
			0.12293374607349584
		],
		[
			0.554279224569552,
			0.12261000800136955
		],
		[
			0.5540460097014347,
			0.1222879109673227
		],
		[
			0.5538137435208961,
			0.12196744158522756
		],
		[
			0.553582414133179,
			0.12164858651104182
		],
		[
			0.5533520093010013,
			0.12133133244265484
		],
		[
			0.5531225164459684,
			0.1210156661197381
		],
		[
			0.5528943278791072,
			0.12070166278865534
		],
		[
			0.5526674903095051,
			0.1203893217565516
		],
		[
			0.5524415514669073,
			0.12007853387859217
		],
		[
			0.5522164975990531,
			0.11976928606624496
		],
		[
			0.5519923146189909,
			0.1194615652718487
		],
		[
			0.5517689881065069,
			0.1191553584884801
		],
		[
			0.5515472232815254,
			0.11885080789383755
		],
		[
			0.5513265684424672,
			0.11854780567821145
		],
		[
			0.5511067522898043,
			0.11824628366449691
		],
		[
			0.5508877592577618,
			0.11794622901259832
		],
		[
			0.5506695734537286,
			0.11764762892232214
		],
		[
			0.5504527710840755,
			0.11735059693174939
		],
		[
			0.5502372637959545,
			0.1170551042373527
		],
		[
			0.5500225423380034,
			0.11676103293012942
		],
		[
			0.5498085896950448,
			0.11646837037271894
		],
		[
			0.5495953885314986,
			0.11617710396688656
		],
		[
			0.5493838284500353,
			0.11588741253089149
		],
		[
			0.5491733030127759,
			0.11559915846579424
		],
		[
			0.5489635041186979,
			0.11531226799579304
		],
		[
			0.5487544133324144,
			0.11502672868170102
		],
		[
			0.548546377737346,
			0.11474260464608406
		],
		[
			0.548339959372615,
			0.11446000434577798
		],
		[
			0.5481342214858742,
			0.1141787231292083
		],
		[
			0.5479291445595236,
			0.1138987487132361
		],
		[
			0.5477247962805339,
			0.11362008700636791
		],
		[
			0.5475223828914778,
			0.11334297956135227
		],
		[
			0.547320600186088,
			0.11306714731878455
		],
		[
			0.5471194275819916,
			0.11279257814869884
		],
		[
			0.5469189227768387,
			0.11251927612573519
		],
		[
			0.5467203993581927,
			0.11224750313860547
		],
		[
			0.546522453162942,
			0.11197696208986714
		],
		[
			0.5463250625612529,
			0.11170764099997518
		],
		[
			0.5461285509094618,
			0.11143959838289763
		],
		[
			0.5459337897824208,
			0.11117300391423669
		],
		[
			0.5457395488147783,
			0.11090759872474434
		],
		[
			0.5455458053464455,
			0.11064337098266563
		],
		[
			0.5453534302344962,
			0.11038048980147558
		],
		[
			0.5451622912765413,
			0.11011892031735539
		],
		[
			0.544971611871604,
			0.10985849804605125
		],
		[
			0.5447813683464557,
			0.10959921130108449
		],
		[
			0.5445932670447634,
			0.1093413958361421
		],
		[
			0.5444055979147698,
			0.10908470015721274
		],
		[
			0.5442183242495633,
			0.10882911020607809
		],
		[
			0.5440324421755577,
			0.10857481816359049
		],
		[
			0.5438477252117969,
			0.10832177116463741
		],
		[
			0.5436633615707125,
			0.10806980041677265
		],
		[
			0.5434797718612847,
			0.10781898295768137
		],
		[
			0.5432979446964742,
			0.10756950767607423
		],
		[
			0.5431164270070936,
			0.10732107948555013
		],
		[
			0.5429352006046487,
			0.10707368860411973
		],
		[
			0.5427561966733075,
			0.10682770901107798
		],
		[
			0.5425774566866286,
			0.10658274766079291
		],
		[
			0.5423989539036316,
			0.10633879332174448
		],
		[
			0.5422224109862076,
			0.10609617715442375
		],
		[
			0.5420463763353994,
			0.10585460784060673
		],
		[
			0.541870531021145,
			0.10561401709764098
		],
		[
			0.5416965071831937,
			0.10537471671037779
		],
		[
			0.5415231014411347,
			0.10513646552739465
		],
		[
			0.5413498355352607,
			0.10489916477547714
		],
		[
			0.5411783946772325,
			0.10466313485781234
		],
		[
			0.5410075374128603,
			0.10442812878326979
		],
		[
			0.5408367688715779,
			0.10419404529594367
		],
		[
			0.5406679729033059,
			0.10396124130614956
		],
		[
			0.5404995797368112,
			0.10372940818629012
		],
		[
			0.5403312225877732,
			0.10349847010117222
		],
		[
			0.5401651314718131,
			0.10326884825211988
		],
		[
			0.5399991141286989,
			0.10304011678750143
		],
		[
			0.5398334405277223,
			0.1028123220362271
		],
		[
			0.5396697503183849,
			0.10258577033731868
		],
		[
			0.53950601668242,
			0.10236007006877187
		],
		[
			0.5393431455198442,
			0.10213538794377332
		],
		[
			0.5391816998501976,
			0.10191182460654495
		],
		[
			0.539020154015273,
			0.10168908590139983
		],
		[
			0.5388601403414014,
			0.1014674745373679
		],
		[
			0.5387008410888509,
			0.1012468304669036
		],
		[
			0.5385413834097603,
			0.10102698450547865
		],
		[
			0.5383842804759833,
			0.10080840274240235
		],
		[
			0.5382270258098728,
			0.10059060964765344
		],
		[
			0.5380704812612902,
			0.10037376158042131
		],
		[
			0.5379154122483222,
			0.10015799578008963
		],
		[
			0.5377600966789049,
			9.994298616078112e-2
		],
		[
			0.5376065498571369,
			9.97291023647019e-2
		],
		[
			0.5374533729582579,
			9.951607912850426e-2
		],
		[
			0.5373004445899614,
			9.930388924499603e-2
		],
		[
			0.5371493870043373,
			9.909282737367398e-2
		],
		[
			0.5369979910114517,
			9.888248048431544e-2
		],
		[
			0.5368481428752367,
			9.867319133156668e-2
		],
		[
			0.5366988158778596,
			9.846476572825713e-2
		],
		[
			0.5365496434870544,
			9.825713180795957e-2
		],
		[
			0.5364023641796405,
			9.805060301066199e-2
		],
		[
			0.5362546509652247,
			9.784474870568483e-2
		],
		[
			0.5361086369918416,
			9.763995371196062e-2
		],
		[
			0.5359629178892124,
			9.743595694312028e-2
		],
		[
			0.5358176342822818,
			9.723277957231079e-2
		],
		[
			0.5356738860846127,
			9.703061638238945e-2
		],
		[
			0.5355296049004568,
			9.682908788557786e-2
		],
		[
			0.5353875537302382,
			9.662868932167165e-2
		],
		[
			0.5352451866838429,
			9.64289559199839e-2
		],
		[
			0.5351039179308712,
			9.623013840840558e-2
		],
		[
			0.5349634399589528,
			9.603217665249104e-2
		],
		[
			0.5348229747299628,
			9.583492663530632e-2
		],
		[
			0.5346843600912214,
			9.563871327239518e-2
		],
		[
			0.5345450757263152,
			9.544308100814776e-2
		],
		[
			0.5344079414037383,
			9.524852930808024e-2
		],
		[
			0.5342704593481766,
			9.505460801361218e-2
		],
		[
			0.534134177189365,
			9.486158862314817e-2
		],
		[
			0.5339984699043175,
			9.46693555333544e-2
		],
		[
			0.533863059722634,
			9.447785541259225e-2
		],
		[
			0.5337290990136776,
			9.428728795110221e-2
		],
		[
			0.5335945802714246,
			9.409729419901215e-2
		],
		[
			0.5334623372946156,
			9.390836997602416e-2
		],
		[
			0.5333292451154769,
			9.371996050486732e-2
		],
		[
			0.5331981743762488,
			9.353256663900981e-2
		],
		[
			0.5330667336784639,
			9.334576428334876e-2
		],
		[
			0.5329365989095801,
			9.315984328899093e-2
		],
		[
			0.53280677912133,
			9.297462612183674e-2
		],
		[
			0.5326775985784138,
			9.279016558930295e-2
		],
		[
			0.5325493684987775,
			9.260651186275619e-2
		],
		[
			0.5324211601100645,
			9.242349951408606e-2
		],
		[
			0.5322944879145356,
			9.22413876572713e-2
		],
		[
			0.5321672692858592,
			9.205981134472545e-2
		],
		[
			0.5320421225317427,
			9.187921996174707e-2
		],
		[
			0.5319159109514376,
			9.169906766633014e-2
		],
		[
			0.531792256583127,
			9.151997553424875e-2
		],
		[
			0.531667485363458,
			9.134130689153144e-2
		],
		[
			0.5315448733809834,
			9.116362143107866e-2
		],
		[
			0.5314215211668895,
			9.098641767533086e-2
		],
		[
			0.5312999553269547,
			9.081012500335048e-2
		],
		[
			0.5311779874238048,
			9.063436534055186e-2
		],
		[
			0.5310574839216107,
			9.045945389359925e-2
		],
		[
			0.5309368650394439,
			9.028511769567754e-2
		],
		[
			0.5308174397738337,
			9.011157603242739e-2
		],
		[
			0.5306981340320893,
			8.9938642835322e-2
		],
		[
			0.5305798026100075,
			8.976645963518569e-2
		],
		[
			0.5304617735421379,
			8.959490913692976e-2
		],
		[
			0.5303445512830147,
			8.94240731986891e-2
		],
		[
			0.5302277618409774,
			8.925388525750902e-2
		],
		[
			0.5301116637810398,
			8.908438549796614e-2
		],
		[
			0.5299960763396727,
			8.891554013039885e-2
		],
		[
			0.529881117236181,
			8.87473655830416e-2
		],
		[
			0.529766693597459,
			8.857984296206872e-2
		],
		[
			0.5296528879328738,
			8.841298277575216e-2
		],
		[
			0.5295395893300436,
			8.824676322895064e-2
		],
		[
			0.5294269513161238,
			8.808120666659401e-2
		],
		[
			0.5293147384177203,
			8.791627067430259e-2
		],
		[
			0.5292032819995495,
			8.775200711160157e-2
		],
		[
			0.5290921149132932,
			8.758833530510345e-2
		],
		[
			0.5289818537732413,
			8.742535422925785e-2
		],
		[
			0.5288716920498119,
			8.726292738897763e-2
		],
		[
			0.5287626396114283,
			8.710121839743407e-2
		],
		[
			0.5286534422481186,
			8.694001745115011e-2
		],
		[
			0.5285456116799626,
			8.677957025035968e-2
		],
		[
			0.528437337124208,
			8.661957627143005e-2
		],
		[
			0.5283307413436127,
			8.646038067562074e-2
		],
		[
			0.5282233474963984,
			8.630157488122318e-2
		],
		[
			0.5281179991731738,
			8.61436208111871e-2
		],
		[
			0.5280114433923174,
			8.598598456057208e-2
		],
		[
			0.5279073549523904,
			8.582926204246691e-2
		],
		[
			0.5278018918607812,
			8.567282517495713e-2
		],
		[
			0.5276987776846928,
			8.551727599938864e-2
		],
		[
			0.5275945957451642,
			8.536205740618477e-2
		],
		[
			0.5274922355997457,
			8.52076345535089e-2
		],
		[
			0.5273893466624736,
			8.505362450553636e-2
		],
		[
			0.5272876961598129,
			8.490030981514678e-2
		],
		[
			0.5271861118433371,
			8.474749868476779e-2
		],
		[
			0.5270851260659302,
			8.459527413054246e-2
		],
		[
			0.5269848577605333,
			8.444365239041927e-2
		],
		[
			0.5268844912638954,
			8.429250007904135e-2
		],
		[
			0.5267855501349258,
			8.414205830101285e-2
		],
		[
			0.5266857569500668,
			8.399196047030114e-2
		],
		[
			0.5265881539412063,
			8.38426893242733e-2
		],
		[
			0.5264892343345478,
			8.369368346405276e-2
		],
		[
			0.5263926334134499,
			8.354551859437205e-2
		],
		[
			0.5262950711111996,
			8.339767095196765e-2
		],
		[
			0.5261989520504826,
			8.325051946919376e-2
		],
		[
			0.5261027574742856,
			8.310382094238938e-2
		],
		[
			0.5260070726210582,
			8.295766552762457e-2
		],
		[
			0.5259122559819017,
			8.281210710863289e-2
		],
		[
			0.5258169571688412,
			8.266693056686095e-2
		],
		[
			0.5257235284700902,
			8.252250334127152e-2
		],
		[
			0.5256288212514569,
			8.237832844419297e-2
		],
		[
			0.5255365360575824,
			8.22349837454795e-2
		],
		[
			0.5254432346389359,
			8.209192818361892e-2
		],
		[
			0.5253512391503472,
			8.194952263839388e-2
		],
		[
			0.5252593530469916,
			8.180757771437189e-2
		],
		[
			0.5251675974459464,
			8.166609454649576e-2
		],
		[
			0.5250771359757954,
			8.152525165285956e-2
		],
		[
			0.5249855699376917,
			8.138467420300938e-2
		],
		[
			0.5248965422240864,
			8.12449248212354e-2
		],
		[
			0.5248062722899621,
			8.110541540957739e-2
		],
		[
			0.5247175298930864,
			8.096657224482791e-2
		],
		[
			0.5246287103379738,
			8.082814501643044e-2
		],
		[
			0.524540056390212,
			8.069016914958632e-2
		],
		[
			0.5244526958810061,
			8.055281579266922e-2
		],
		[
			0.5243641128841244,
			8.041569624297873e-2
		],
		[
			0.5242781854511255,
			8.027940324798433e-2
		],
		[
			0.5241910774729064,
			8.014334651548119e-2
		],
		[
			0.5241051348960332,
			8.000788308668158e-2
		],
		[
			0.5240195101634997,
			7.987288106098848e-2
		],
		[
			0.5239334993821259,
			7.973823120518585e-2
		],
		[
			0.523849365943717,
			7.960427585936306e-2
		],
		[
			0.5237640365412428,
			7.947054555031881e-2
		],
		[
			0.5236805991254345,
			7.933750707918664e-2
		],
		[
			0.5235967761187257,
			7.920481277573677e-2
		],
		[
			0.5235131633471902,
			7.907255107530259e-2
		],
		[
			0.5234308543669719,
			7.894088494456264e-2
		],
		[
			0.5233473679730676,
			7.88094380551365e-2
		],
		[
			0.5232662240836256,
			7.867873867584517e-2
		],
		[
			0.5231842662242484,
			7.854830954234052e-2
		],
		[
			0.5231028373999297,
			7.841835076913603e-2
		],
		[
			0.5230224153031705,
			7.828893174774225e-2
		],
		[
			0.5229408338780226,
			7.815972631516968e-2
		],
		[
			0.5228617665125305,
			7.8031281727304e-2
		],
		[
			0.5227817347862863,
			7.790307624094647e-2
		],
		[
			0.5227022704945171,
			7.777533671182407e-2
		],
		[
			0.5226237953071337,
			7.764812371210462e-2
		],
		[
			0.5225441784282172,
			7.752111878795236e-2
		],
		[
			0.5224669652652691,
			7.739484620820575e-2
		],
		[
			0.5223889183107883,
			7.726882384927884e-2
		],
		[
			0.522311193829722,
			7.714322137806501e-2
		],
		[
			0.522234723265442,
			7.701817430431729e-2
		],
		[
			0.5221571282141185,
			7.689332992849135e-2
		],
		[
			0.5220815416534952,
			7.67691480431381e-2
		],
		[
			0.5220055358474928,
			7.664526926933249e-2
		],
		[
			0.5219293211843412,
			7.65217231195597e-2
		],
		[
			0.5218549107286391,
			7.639880284269003e-2
		],
		[
			0.5217793925735453,
			7.627608001817573e-2
		],
		[
			0.5217051997677041,
			7.61539089362595e-2
		],
		[
			0.5216312893070782,
			7.603213515772225e-2
		],
		[
			0.5215563492255636,
			7.591056599604908e-2
		],
		[
			0.5214840522164873,
			7.578973432892745e-2
		],
		[
			0.5214106638938334,
			7.566909499724145e-2
		],
		[
			0.521337626770548,
			7.554885620441994e-2
		],
		[
			0.5212658637514325,
			7.542914975950714e-2
		],
		[
			0.5211930192724273,
			7.530963298831908e-2
		],
		[
			0.5211218254962893,
			7.519069928327803e-2
		],
		[
			0.5210506178871769,
			7.507210630061277e-2
		],
		[
			0.5209784931631442,
			7.495372261359912e-2
		],
		[
			0.5209089276570278,
			7.483604674531295e-2
		],
		[
			0.5208382964561906,
			7.471855562582232e-2
		],
		[
			0.5207678918342268,
			7.460143358290251e-2
		],
		[
			0.5206989138390951,
			7.44848506969441e-2
		],
		[
			0.5206288796318904,
			7.436845000010253e-2
		],
		[
			0.5205601331513207,
			7.425256505157687e-2
		],
		[
			0.5204917629833995,
			7.413706382883818e-2
		],
		[
			0.5204223459509403,
			7.40217422703636e-2
		],
		[
			0.5203551948299127,
			7.390707013068723e-2
		],
		[
			0.520287452407098,
			7.379263940655323e-2
		],
		[
			0.5202191162220416,
			7.367844872374037e-2
		],
		[
			0.5201530529742425,
			7.356490249919752e-2
		],
		[
			0.5200859578244651,
			7.345153126130724e-2
		],
		[
			0.5200190879290886,
			7.333851156701135e-2
		],
		[
			0.5199536820975456,
			7.322601639482465e-2
		],
		[
			0.5198872533669643,
			7.311369378086822e-2
		],
		[
			0.5198217846586343,
			7.300182147216663e-2
		],
		[
			0.519757055141503,
			7.289036660501243e-2
		],
		[
			0.5196913116025291,
			7.277908190056324e-2
		],
		[
			0.5196271781677573,
			7.26683336212312e-2
		],
		[
			0.5195631434949004,
			7.255790845802153e-2
		],
		[
			0.5194981035540541,
			7.2447651094403e-2
		],
		[
			0.5194352386707752,
			7.233800373035794e-2
		],
		[
			0.5193719170115015,
			7.222859781413372e-2
		],
		[
			0.5193075987171076,
			7.211935736632016e-2
		],
		[
			0.5192459348564967,
			7.201078804110916e-2
		],
		[
			0.5191833440271413,
			7.190239105696694e-2
		],
		[
			0.5191200936288278,
			7.179420268018719e-2
		],
		[
			0.5190592339046982,
			7.16866433118475e-2
		],
		[
			0.5189973913760438,
			7.157924508489927e-2
		],
		[
			0.5189352041181631,
			7.147209521459542e-2
		],
		[
			0.5188751015018208,
			7.13655268092329e-2
		],
		[
			0.518814024406366,
			7.125911730259844e-2
		],
		[
			0.5187528304505371,
			7.115298367323167e-2
		],
		[
			0.5186935018558971,
			7.104739629982365e-2
		],
		[
			0.5186332069949731,
			7.094196561265491e-2
		],
		[
			0.5185729356960855,
			7.083682617972394e-2
		],
		[
			0.5185143977107071,
			7.073221004177853e-2
		],
		[
			0.5184549015614448,
			7.062774840731538e-2
		],
		[
			0.5183954814672195,
			7.05235813430222e-2
		],
		[
			0.5183377503591678,
			7.041992677665783e-2
		],
		[
			0.5182790690813223,
			7.03164245603149e-2
		],
		[
			0.5182204279313914,
			7.02132082492645e-2
		],
		[
			0.5181635196559586,
			7.011050572132045e-2
		],
		[
			0.5181056690985869,
			7.000795341880417e-2
		],
		[
			0.5180477338231011,
			6.990566645373823e-2
		],
		[
			0.517991664029382,
			6.98039065599148e-2
		],
		[
			0.5179346597373847,
			6.970229479537067e-2
		],
		[
			0.5178773564551288,
			6.960091597293215e-2
		],
		[
			0.5178221404924629,
			6.950008943596069e-2
		],
		[
			0.5177659977129848,
			6.93994089601497e-2
		],
		[
			0.5177092517290149,
			6.929891727667879e-2
		],
		[
			0.5176549046532887,
			6.919901494452048e-2
		],
		[
			0.5175996383419862,
			6.909925663302457e-2
		],
		[
			0.5175434555584214,
			6.899964213456879e-2
		],
		[
			0.5174899107245859,
			6.890064412445616e-2
		],
		[
			0.5174355355517621,
			6.880179897591224e-2
		],
		[
			0.5173802513523371,
			6.870309563102656e-2
		],
		[
			0.5173271115325413,
			6.860493845077094e-2
		],
		[
			0.5172736418891496,
			6.850699758513272e-2
		],
		[
			0.5172192705689299,
			6.840919654052456e-2
		],
		[
			0.5171664585248581,
			6.831185982703204e-2
		],
		[
			0.5171139085283788,
			6.821481448385948e-2
		],
		[
			0.5170604641108061,
			6.811790700545382e-2
		],
		[
			0.5170079017780557,
			6.802137057787336e-2
		],
		[
			0.5169562852782466,
			6.792521211464912e-2
		],
		[
			0.5169037815208548,
			6.782918958591093e-2
		],
		[
			0.5168513900040055,
			6.77334334415748e-2
		],
		[
			0.5168007205885288,
			6.763815333204735e-2
		],
		[
			0.516749170988539,
			6.754300725233074e-2
		],
		[
			0.516696870555705,
			6.744801156271665e-2
		],
		[
			0.5166471615556334,
			6.73536013952695e-2
		],
		[
			0.516596579355426,
			6.72593233781928e-2
		],
		[
			0.5165451264969965,
			6.716517732650949e-2
		],
		[
			0.5164955539274921,
			6.70715199609532e-2
		],
		[
			0.5164459521199617,
			6.697810173279972e-2
		],
		[
			0.5163954865174414,
			6.688481361896834e-2
		],
		[
			0.5163458421076865,
			6.679187307598096e-2
		],
		[
			0.5162972334414795,
			6.669930647412482e-2
		],
		[
			0.5162477677586955,
			6.660686815996872e-2
		],
		[
			0.5161979691588103,
			6.651462517037057e-2
		],
		[
			0.5161503661434469,
			6.642290214172734e-2
		],
		[
			0.5161019128067492,
			6.633130559825878e-2
		],
		[
			0.5160526115844102,
			6.62398353655431e-2
		],
		[
			0.5160052917159464,
			6.614885364973282e-2
		],
		[
			0.5159578629191871,
			6.605809095563345e-2
		],
		[
			0.5159095928177853,
			6.596745279682356e-2
		],
		[
			0.5158619503173861,
			6.587712627987655e-2
		],
		[
			0.5158155580267872,
			6.578718962000156e-2
		],
		[
			0.5157683309330268,
			6.569737574330257e-2
		],
		[
			0.5157202807754364,
			6.5607685674608e-2
		],
		[
			0.5156749367343517,
			6.551856733851395e-2
		],
		[
			0.5156287643136196,
			6.542957005649687e-2
		],
		[
			0.515581765847367,
			6.534069366412262e-2
		],
		[
			0.5155359363207613,
			6.525219021074999e-2
		],
		[
			0.5154908300217531,
			6.516400193890774e-2
		],
		[
			0.5154449039930091,
			6.50759328534294e-2
		],
		[
			0.5153984927382523,
			6.498802468196048e-2
		],
		[
			0.5153544637974903,
			6.490063793728625e-2
		],
		[
			0.5153096213682552,
			6.481336869800139e-2
		],
		[
			0.5152639677178855,
			6.472621680610119e-2
		],
		[
			0.5152196000571623,
			6.463944493595337e-2
		],
		[
			0.5151758521831428,
			6.45529681819415e-2
		],
		[
			0.5151312992258273,
			6.44666071193467e-2
		],
		[
			0.5150861718909736,
			6.43803901501718e-2
		],
		[
			0.5150435293258692,
			6.429469861892155e-2
		],
		[
			0.5150000877440929,
			6.420912114473915e-2
		],
		[
			0.5149558493482042,
			6.412365757581247e-2
		],
		[
			0.514912584359511,
			6.403852764562615e-2
		],
		[
			0.5148702646393436,
			6.395372661571264e-2
		],
		[
			0.5148271540724024,
			6.386903788092739e-2
		],
		[
			0.5147832548274061,
			6.378446129256703e-2
		],
		[
			0.5147417599531061,
			6.370039158087984e-2
		],
		[
			0.5146997874407911,
			6.361647065247178e-2
		],
		[
			0.5146570321207201,
			6.353266028417254e-2
		],
		[
			0.514614502396803,
			6.344908439759016e-2
		],
		[
			0.5145736779777534,
			6.336592434161571e-2
		],
		[
			0.5145320765549432,
			6.328287328004163e-2
		],
		[
			0.5144897002352743,
			6.319993107001357e-2
		],
		[
			0.5144487528756421,
			6.31173677005879e-2
		],
		[
			0.5144083151405521,
			6.30350691246506e-2
		],
		[
			0.5143671082194518,
			6.295287785761806e-2
		],
		[
			0.5143251341869712,
			6.287079375957051e-2
		],
		[
			0.5142856735530458,
			6.278921695594203e-2
		],
		[
			0.5142456455795058,
			6.270776992178698e-2
		],
		[
			0.5142048561144013,
			6.262642853665405e-2
		],
		[
			0.5141640761253703,
			6.254528619904848e-2
		],
		[
			0.5141252364751322,
			6.246457677712422e-2
		],
		[
			0.5140856408914577,
			6.2383971503908564e-2
		],
		[
			0.5140452913899589,
			6.23034702450064e-2
		],
		[
			0.5140058037185959,
			6.222326821797102e-2
		],
		[
			0.5139674111619141,
			6.21433925436554e-2
		],
		[
			0.5139282701581672,
			6.2063619405312735e-2
		],
		[
			0.5138883826921761,
			6.198394867131815e-2
		],
		[
			0.5138500882162138,
			6.1904661810578444e-2
		],
		[
			0.513812164631815,
			6.182561038562024e-2
		],
		[
			0.5137734999705527,
			6.174665990827412e-2
		],
		[
			0.5137340961869591,
			6.1667810249631375e-2
		],
		[
			0.5136968945772106,
			6.158941369219154e-2
		],
		[
			0.5136594614243485,
			6.151117716840705e-2
		],
		[
			0.5136212944511058,
			6.143304002783287e-2
		],
		[
			0.513582395582218,
			6.135500214422332e-2
		],
		[
			0.5135461852922577,
			6.127747130089369e-2
		],
		[
			0.5135092636209854,
			6.120004047766796e-2
		],
		[
			0.5134716152744959,
			6.1122707496801876e-2
		],
		[
			0.5134335884326819,
			6.104551340671075e-2
		],
		[
			0.5133979204030303,
			6.0968782782658604e-2
		],
		[
			0.5133615308642148,
			6.089214860449307e-2
		],
		[
			0.5133244216863768,
			6.081561075098742e-2
		],
		[
			0.5132871801134531,
			6.0739238371012354e-2
		],
		[
			0.5132520575197249,
			6.0663296976687195e-2
		],
		[
			0.5132162203748106,
			6.0587450530792855e-2
		],
		[
			0.5131796705204005,
			6.051169891461666e-2
		],
		[
			0.5131431090081896,
			6.0436124360410216e-2
		],
		[
			0.5131085518367923,
			6.036096340094843e-2
		],
		[
			0.5130732869673162,
			6.0285895914883314e-2
		],
		[
			0.5130373162134573,
			6.0210921785967396e-2
		],
		[
			0.5130013282823983,
			6.013612141897235e-2
		],
		[
			0.5129673561468884,
			6.006173223791782e-2
		],
		[
			0.5129326830637548,
			5.998743507726842e-2
		],
		[
			0.5128973108191451,
			5.9913229823193775e-2
		],
		[
			0.5128617887028922,
			5.983918024348782e-2
		],
		[
			0.512828420853059,
			5.97655543205089e-2
		],
		[
			0.5127943587055753,
			5.969201898661411e-2
		],
		[
			0.512759604019479,
			5.9618574130342994e-2
		],
		[
			0.5127244386484473,
			5.954525216954352e-2
		],
		[
			0.51269169397916,
			5.947238111819191e-2
		],
		[
			0.5126582615638408,
			5.939959924590886e-2
		],
		[
			0.5126241431348473,
			5.932690644355763e-2
		],
		[
			0.5125893404213279,
			5.925430260213515e-2
		],
		[
			0.5125571211785258,
			5.9182164723294656e-2
		],
		[
			0.5125243369476675,
			5.9110128078805495e-2
		],
		[
			0.5124908731322246,
			5.903817911745826e-2
		],
		[
			0.5124567314351529,
			5.89663177325249e-2
		],
		[
			0.5124246457408879,
			5.8894857837480274e-2
		],
		[
			0.5123925278109212,
			5.882355831613926e-2
		],
		[
			0.5123597366316429,
			5.8752345111701444e-2
		],
		[
			0.512326273880229,
			5.868121811966951e-2
		],
		[
			0.5122942085975529,
			5.8610413758397074e-2
		],
		[
			0.5122627747571719,
			5.8539843382616724e-2
		],
		[
			0.5122306739109292,
			5.846935797770792e-2
		],
		[
			0.5121979077106247,
			5.8398957441360734e-2
		],
		[
			0.512165748324842,
			5.832878636649527e-2
		],
		[
			0.5121350160429202,
			5.825893728367128e-2
		],
		[
			0.5121036229087151,
			5.8189171845556435e-2
		],
		[
			0.5120715705490468,
			5.81194899519857e-2
		],
		[
			0.5120392011457983,
			5.804993011200621e-2
		],
		[
			0.5120091875790908,
			5.798079459247981e-2
		],
		[
			0.5119785192257198,
			5.791174141103802e-2
		],
		[
			0.5119471976879147,
			5.784277046961902e-2
		],
		[
			0.5119152245650173,
			5.777388167027768e-2
		],
		[
			0.5118852229308006,
			5.770537043713611e-2
		],
		[
			0.5118552961243108,
			5.7637021922866245e-2
		],
		[
			0.5118247220887133,
			5.756875436326948e-2
		],
		[
			0.5117935023992003,
			5.750056766246001e-2
		],
		[
			0.5117630533154061,
			5.7432620487976614e-2
		],
		[
			0.5117338845263449,
			5.7364969170038714e-2
		],
		[
			0.5117040743796314,
			5.729739754027767e-2
		],
		[
			0.5116736244266795,
			5.722990550482679e-2
		],
		[
			0.5116426075988265,
			5.716250094505339e-2
		],
		[
			0.5116142130092938,
			5.70955394693457e-2
		],
		[
			0.511585182851485,
			5.70286564338594e-2
		],
		[
			0.5115555186534032,
			5.696185174670779e-2
		],
		[
			0.5115252219403432,
			5.689512531611184e-2
		],
		[
			0.5114962078006501,
			5.682868965302085e-2
		],
		[
			0.5114679734519308,
			5.676248799079125e-2
		],
		[
			0.5114391107489422,
			5.6696363449116556e-2
		],
		[
			0.5114096211939829,
			5.663031593815648e-2
		],
		[
			0.5113797927706205,
			5.656437705653007e-2
		],
		[
			0.5113523697779608,
			5.6498849659232804e-2
		],
		[
			0.5113243240387922,
			5.64333981726062e-2
		],
		[
			0.5112956570327667,
			5.636802250871096e-2
		],
		[
			0.5112663702369444,
			5.6302722579709766e-2
		],
		[
			0.5112382930666912,
			5.623769937668264e-2
		],
		[
			0.5112110794949716,
			5.617291396525822e-2
		],
		[
			0.5111832501652928,
			5.610820318614592e-2
		],
		[
			0.5111548065324673,
			5.604356695336989e-2
		],
		[
			0.5111257500487721,
			5.597900518105332e-2
		],
		[
			0.5110992957249071,
			5.591486935079934e-2
		],
		[
			0.5110723189417464,
			5.5850816602704176e-2
		],
		[
			0.5110447332678533,
			5.578683722962689e-2
		],
		[
			0.511016540133646,
			5.572293114751346e-2
		],
		[
			0.510988888958609,
			5.565922331684266e-2
		],
		[
			0.5109627793408927,
			5.559582185277348e-2
		],
		[
			0.5109360661722278,
			5.5532492609360745e-2
		],
		[
			0.5109087508615034,
			5.546923550433786e-2
		],
		[
			0.5108808348151828,
			5.5406050455531965e-2
		],
		[
			0.5108545449553551,
			5.534317848127845e-2
		],
		[
			0.5108287185943584,
			5.528049274228273e-2
		],
		[
			0.5108022953388252,
			5.5217878005748025e-2
		],
		[
			0.5107752765740621,
			5.515533419125176e-2
		],
		[
			0.5107476636830042,
			5.509286121846246e-2
		],
		[
			0.5107226014860471,
			5.503079771547353e-2
		],
		[
			0.5106970842807009,
			5.4968818841664324e-2
		],
		[
			0.5106709767236143,
			5.490690977205492e-2
		],
		[
			0.5106442801769311,
			5.484507042802777e-2
		],
		[
			0.5106176233838065,
			5.478336804203239e-2
		],
		[
			0.5105930259923321,
			5.4722018626384476e-2
		],
		[
			0.510567843339232,
			5.466073791317189e-2
		],
		[
			0.5105420767661686,
			5.45995258254579e-2
		],
		[
			0.5105157276125343,
			5.453838228639192e-2
		],
		[
			0.5104900263488188,
			5.447743838736887e-2
		],
		[
			0.5104657820714075,
			5.441677974138826e-2
		],
		[
			0.5104409588780691,
			5.43561886366034e-2
		],
		[
			0.5104155580880657,
			5.429566499780971e-2
		],
		[
			0.5103895810184388,
			5.423520874988619e-2
		],
		[
			0.5103646961236307,
			5.417499678396139e-2
		],
		[
			0.510340829497985,
			5.411502048621168e-2
		],
		[
			0.510316390195721,
			5.4055110587289984e-2
		],
		[
			0.5102913795140929,
			5.399526701368713e-2
		],
		[
			0.5102657987481849,
			5.39354896919754e-2
		],
		[
			0.5102415891452802,
			5.3875983386970173e-2
		],
		[
			0.5102181242429692,
			5.381668116321243e-2
		],
		[
			0.5101940927993928,
			5.375744421443477e-2
		],
		[
			0.5101694960901842,
			5.3698272468787896e-2
		],
		[
			0.5101443353888544,
			5.3639165854501576e-2
		],
		[
			0.5101206580502212,
			5.358033920951872e-2
		],
		[
			0.510097618488874,
			5.3521702930001726e-2
		],
		[
			0.5100740184200417,
			5.346313081979245e-2
		],
		[
			0.5100498590981133,
			5.3404622808666466e-2
		],
		[
			0.5100251417754034,
			5.334617882647621e-2
		],
		[
			0.5100018516868637,
			5.3288006101592754e-2
		],
		[
			0.5099792606420095,
			5.32300277783991e-2
		],
		[
			0.509956115024207,
			5.317211253667921e-2
		],
		[
			0.5099324160669705,
			5.3114260307799345e-2
		],
		[
			0.5099081650017858,
			5.305647102320033e-2
		],
		[
			0.5098851151249,
			5.2998926729263214e-2
		],
		[
			0.5098629953414571,
			5.294159851370944e-2
		],
		[
			0.5098403268226378,
			5.288433230930383e-2
		],
		[
			0.5098171107814423,
			5.282712804896978e-2
		],
		[
			0.5097933484288892,
			5.2769985665703234e-2
		],
		[
			0.5097703896614354,
			5.271304455422323e-2
		],
		[
			0.5097487634648581,
			5.265635873431289e-2
		],
		[
			0.5097265942757396,
			5.2599733872410286e-2
		],
		[
			0.509703883286921,
			5.2543169902963295e-2
		],
		[
			0.5096806316893043,
			5.248666676049021e-2
		],
		[
			0.5096576128239444,
			5.243030381363011e-2
		],
		[
			0.5096365021310346,
			5.237425281155851e-2
		],
		[
			0.5096148540958633,
			5.231826173122314e-2
		],
		[
			0.5095926698914565,
			5.2262330508564145e-2
		],
		[
			0.5095699506889468,
			5.220645907959029e-2
		],
		[
			0.5095467183700706,
			5.2150649500243285e-2
		],
		[
			0.5095261446994614,
			5.209522586995281e-2
		],
		[
			0.5095050392464465,
			5.20398611416861e-2
		],
		[
			0.5094834031645765,
			5.198455525284436e-2
		],
		[
			0.5094612376055522,
			5.1929308140895476e-2
		],
		[
			0.5094385437192244,
			5.187411974337362e-2
		],
		[
			0.5094176207666075,
			5.1819223767634204e-2
		],
		[
			0.5093970789380365,
			5.17644780909859e-2
		],
		[
			0.5093760119329866,
			5.170979025173645e-2
		],
		[
			0.5093544208840557,
			5.1655160188782065e-2
		],
		[
			0.5093323069220356,
			5.160058784108363e-2
		],
		[
			0.5093108561591588,
			5.154619307712491e-2
		],
		[
			0.509290898621198,
			5.149205927835219e-2
		],
		[
			0.5092704212731641,
			5.143798233088113e-2
		],
		[
			0.5092494252288768,
			5.138396217500641e-2
		],
		[
			0.5092279116003906,
			5.132999875108558e-2
		],
		[
			0.5092058814979963,
			5.127609199953874e-2
		],
		[
			0.509186419976327,
			5.1222552096125445e-2
		],
		[
			0.5091665525008654,
			5.116907900674208e-2
		],
		[
			0.5091461715931171,
			5.1115661739866036e-2
		],
		[
			0.5091252783467151,
			5.106230023722216e-2
		],
		[
			0.5091038738535679,
			5.100899444059607e-2
		],
		[
			0.5090835609003763,
			5.0955904611084346e-2
		],
		[
			0.5090643231575501,
			5.0903028467979124e-2
		],
		[
			0.5090445771646842,
			5.085020719361838e-2
		],
		[
			0.5090243239973,
			5.079744073106568e-2
		],
		[
			0.5090035647292338,
			5.074472902344366e-2
		],
		[
			0.5089823004326393,
			5.0692072013934e-2
		],
		[
			0.5089636469937389,
			5.063977955707215e-2
		],
		[
			0.5089445553493545,
			5.058754749814924e-2
		],
		[
			0.508924961615073,
			5.053536931363107e-2
		],
		[
			0.5089048668469593,
			5.0483244947949237e-2
		],
		[
			0.5088842720994354,
			5.043117434559267e-2
		],
		[
			0.5088644339493101,
			5.037928175218786e-2
		],
		[
			0.5088460157507787,
			5.032763224888287e-2
		],
		[
			0.5088271004693116,
			5.027603569732906e-2
		],
		[
			0.5088076891434993,
			5.022449204323961e-2
		],
		[
			0.5087877828103253,
			5.01730012323833e-2
		],
		[
			0.5087673825051686,
			5.012156321058462e-2
		],
		[
			0.5087488641474421,
			5.007041165692639e-2
		],
		[
			0.5087306460123213,
			5.001939020815299e-2
		],
		[
			0.5087119367467885,
			4.996842074992946e-2
		],
		[
			0.5086927373706784,
			4.991750322927777e-2
		],
		[
			0.5086730489022573,
			4.986663759327382e-2
		],
		[
			0.5086530024665807,
			4.981583653144071e-2
		],
		[
			0.5086354998530703,
			4.976538376809082e-2
		],
		[
			0.5086175109493001,
			4.971498210257458e-2
		],
		[
			0.508599036758239,
			4.966463148314091e-2
		],
		[
			0.5085800782813223,
			4.9614331858090985e-2
		],
		[
			0.5085606365184556,
			4.956408317577849e-2
		],
		[
			0.5085415597277957,
			4.951396787775613e-2
		],
		[
			0.5085243091783767,
			4.946412771234295e-2
		],
		[
			0.5085065780931847,
			4.941433771544173e-2
		],
		[
			0.508488367457101,
			4.936459783655339e-2
		],
		[
			0.5084696782535119,
			4.931490802522981e-2
		],
		[
			0.5084505114643089,
			4.926526823107351e-2
		],
		[
			0.5084322249635325,
			4.9215809749895645e-2
		],
		[
			0.5084152546051602,
			4.9166574205173445e-2
		],
		[
			0.5083978093610567,
			4.911738791573885e-2
		],
		[
			0.5083798901983586,
			4.906825083231683e-2
		],
		[
			0.508361498082742,
			4.9019162905681604e-2
		],
		[
			0.5083426339784258,
			4.8970124086656734e-2
		],
		[
			0.5083249555972914,
			4.892129377197612e-2
		],
		[
			0.5083082930051298,
			4.8872655021446366e-2
		],
		[
			0.5082911610753994,
			4.882406462875572e-2
		],
		[
			0.5082735607578243,
			4.877552254582563e-2
		],
		[
			0.5082554930007049,
			4.8727028724625344e-2
		],
		[
			0.5082369587509182,
			4.867858311717187e-2
		],
		[
			0.50821970344247,
			4.86303526015516e-2
		],
		[
			0.5082033756549484,
			4.858230296645577e-2
		],
		[
			0.5081865839786441,
			4.853430080721214e-2
		],
		[
			0.5081693293461961,
			4.84863460769118e-2
		],
		[
			0.5081516126888526,
			4.843843872869217e-2
		],
		[
			0.5081334349364743,
			4.839057871573699e-2
		],
		[
			0.5081164147126863,
			4.834291990109862e-2
		],
		[
			0.5081004482460701,
			4.829545184747773e-2
		],
		[
			0.5080840232425282,
			4.824803040287675e-2
		],
		[
			0.5080671406179313,
			4.8200655521530106e-2
		],
		[
			0.5080498012867944,
			4.8153327157717196e-2
		],
		[
			0.5080320061622778,
			4.810604526576236e-2
		],
		[
			0.5080150300269386,
			4.8058930309984184e-2
		],
		[
			0.5079994508894279,
			4.801203644580354e-2
		],
		[
			0.5079834184723067,
			4.796518833866498e-2
		],
		[
			0.5079669336749899,
			4.791838594392074e-2
		],
		[
			0.5079499973955692,
			4.787162921696662e-2
		],
		[
			0.507932610530814,
			4.782491811324192e-2
		],
		[
			0.5079154844096357,
			4.7778319416900646e-2
		],
		[
			0.5079003181149978,
			4.773199248923768e-2
		],
		[
			0.5078847037058581,
			4.7685710481200475e-2
		],
		[
			0.5078686420654793,
			4.763947334923391e-2
		],
		[
			0.5078521340758324,
			4.7593281049825194e-2
		],
		[
			0.5078351806175984,
			4.754713353950363e-2
		],
		[
			0.5078177825701702,
			4.750103077484075e-2
		],
		[
			0.507802978866294,
			4.745525662504728e-2
		],
		[
			0.507787807407726,
			4.740953361382601e-2
		],
		[
			0.5077721937772451,
			4.736385465660222e-2
		],
		[
			0.507756138840998,
			4.7318219710929955e-2
		],
		[
			0.5077396434638735,
			4.7272628734404284e-2
		],
		[
			0.5077227085095026,
			4.722708168466098e-2
		],
		[
			0.5077073564898152,
			4.718176639334736e-2
		],
		[
			0.5076926524581238,
			4.7136595410049005e-2
		],
		[
			0.5076775112264366,
			4.7091467672646e-2
		],
		[
			0.5076619336453659,
			4.704638313973552e-2
		],
		[
			0.5076459205642964,
			4.700134176995432e-2
		],
		[
			0.5076294728313857,
			4.695634352197881e-2
		],
		[
			0.5076133687194819,
			4.691146020090861e-2
		],
		[
			0.5075991561369397,
			4.6866834407407784e-2
		],
		[
			0.5075845112410804,
			4.682225106539826e-2
		],
		[
			0.5075694348672645,
			4.677771013449692e-2
		],
		[
			0.5075539278496551,
			4.673321157435907e-2
		],
		[
			0.5075379910212184,
			4.668875534467837e-2
		],
		[
			0.507521625213725,
			4.664434140518682e-2
		],
		[
			0.507507230102766,
			4.6600189981745005e-2
		],
		[
			0.5074931050396857,
			4.655614433863467e-2
		],
		[
			0.5074785532872358,
			4.651214032665669e-2
		],
		[
			0.507463575664633,
			4.6468177906462106e-2
		],
		[
			0.5074481729899263,
			4.642425703873907e-2
		],
		[
			0.5074323460799997,
			4.6380377684213034e-2
		],
		[
			0.5074167803669747,
			4.6336602321874504e-2
		],
		[
			0.5074031982049086,
			4.629308780659612e-2
		],
		[
			0.5073891940612862,
			4.624961415562254e-2
		],
		[
			0.5073747687406477,
			4.6206181330578217e-2
		],
		[
			0.5073599230463949,
			4.616278929312373e-2
		],
		[
			0.5073446577807915,
			4.611943800495558e-2
		],
		[
			0.5073289737449658,
			4.607612742780632e-2
		],
		[
			0.5073146906522908,
			4.603302256909002e-2
		],
		[
			0.5073012566892219,
			4.599007284392256e-2
		],
		[
			0.5072874061637854,
			4.5947163191702514e-2
		],
		[
			0.507273139864998,
			4.590429357504101e-2
		],
		[
			0.5072584585807663,
			4.5861463956584074e-2
		],
		[
			0.5072433630978889,
			4.581867429901257e-2
		],
		[
			0.5072278542020574,
			4.577592456504223e-2
		],
		[
			0.5072146349780838,
			4.573345837272518e-2
		],
		[
			0.5072013813378383,
			4.5691065591082484e-2
		],
		[
			0.5071877164482433,
			4.564871210556997e-2
		],
		[
			0.5071736410831054,
			4.5606397879762e-2
		],
		[
			0.5071591560151492,
			4.5564122877266675e-2
		],
		[
			0.5071442620160195,
			4.552188706172577e-2
		],
		[
			0.5071292170006991,
			4.547971345771131e-2
		],
		[
			0.5071165819424686,
			4.543783136214133e-2
		],
		[
			0.5071035400845504,
			4.53959878356343e-2
		],
		[
			0.5070900921868997,
			4.535418284267202e-2
		],
		[
			0.507076239008418,
			4.531241634776918e-2
		],
		[
			0.507061981306953,
			4.5270688315473026e-2
		],
		[
			0.5070473198392998,
			4.5228998710363476e-2
		],
		[
			0.5070328898864995,
			4.518740404673953e-2
		],
		[
			0.5070204923011582,
			4.5146064422313135e-2
		],
		[
			0.5070076930396786,
			4.5104762617376136e-2
		],
		[
			0.5069944928473826,
			4.506349859732942e-2
		],
		[
			0.5069808924685643,
			4.502227232760556e-2
		],
		[
			0.5069668926464913,
			4.4981083773668704e-2
		],
		[
			0.5069524941234067,
			4.493993290101463e-2
		],
		[
			0.506938448812185,
			4.489888620547781e-2
		],
		[
			0.506926318985097,
			4.485808165650051e-2
		],
		[
			0.5069137925070611,
			4.481731419109831e-2
		],
		[
			0.5069008701090562,
			4.4776583775569236e-2
		],
		[
			0.5068875525210603,
			4.473589037624205e-2
		],
		[
			0.5068738404720516,
			4.469523395947603e-2
		],
		[
			0.5068597346900097,
			4.465461449166108e-2
		],
		[
			0.5068458395057651,
			4.4614085070231714e-2
		],
		[
			0.5068340071102689,
			4.4573808349611305e-2
		],
		[
			0.5068217829932313,
			4.4533567990024e-2
		],
		[
			0.506809167871573,
			4.449336395864377e-2
		],
		[
			0.5067961624612393,
			4.445319622267421e-2
		],
		[
			0.5067827674772015,
			4.441306474934855e-2
		],
		[
			0.5067689836334583,
			4.437296950592958e-2
		],
		[
			0.5067549998652471,
			4.43329269261313e-2
		],
		[
			0.5067434939797619,
			4.4293170932232e-2
		],
		[
			0.5067316012088712,
			4.42534505899163e-2
		],
		[
			0.5067193222557143,
			4.421376586721331e-2
		],
		[
			0.5067066578224804,
			4.417411673218077e-2
		],
		[
			0.5066936086104105,
			4.4134503152905076e-2
		],
		[
			0.5066801753197977,
			4.4094925097501285e-2
		],
		[
			0.5066663586499881,
			4.4055382534112966e-2
		],
		[
			0.5066547090781451,
			4.401609694530306e-2
		],
		[
			0.5066431760625884,
			4.3976889673827534e-2
		],
		[
			0.506631261596571,
			4.393771732616949e-2
		],
		[
			0.5066189663687966,
			4.389857987122061e-2
		],
		[
			0.5066062910670445,
			4.385947727790025e-2
		],
		[
			0.5065932363781708,
			4.3820409515155506e-2
		],
		[
			0.5065798029881093,
			4.378137655196104e-2
		],
		[
			0.5065675740582212,
			4.374251500541703e-2
		],
		[
			0.5065564286470841,
			4.3703813997469296e-2
		],
		[
			0.5065449064291292,
			4.366514723007716e-2
		],
		[
			0.5065330080798371,
			4.362651467294638e-2
		],
		[
			0.5065207342737887,
			4.358791629580961e-2
		],
		[
			0.5065080856846655,
			4.3549352068426264e-2
		],
		[
			0.50649506298525,
			4.351082196058242e-2
		],
		[
			0.5064820027202063,
			4.3472354770717626e-2
		],
		[
			0.5064712722177614,
			4.3434153355181714e-2
		],
		[
			0.5064601694663069,
			4.339598550921337e-2
		],
		[
			0.5064486951283573,
			4.335785120331319e-2
		],
		[
			0.5064368498655516,
			4.331975040800785e-2
		],
		[
			0.5064246343386515,
			4.328168309384977e-2
		],
		[
			0.5064120492075451,
			4.3243649231417394e-2
		],
		[
			0.5063990951312457,
			4.320564879131493e-2
		],
		[
			0.5063876121638139,
			4.316783854647992e-2
		],
		[
			0.5063769555694868,
			4.3130163096182006e-2
		],
		[
			0.5063659318501958,
			4.309252052776104e-2
		],
		[
			0.5063545416548871,
			4.305491081251882e-2
		],
		[
			0.5063427856316536,
			4.3017333921782155e-2
		],
		[
			0.5063306644277367,
			4.297978982690296e-2
		],
		[
			0.5063181786895258,
			4.294227849925808e-2
		],
		[
			0.506305345971834,
			4.29048013431574e-2
		],
		[
			0.50629516171158,
			4.286761189308323e-2
		],
		[
			0.506284614706794,
			4.283045467845016e-2
		],
		[
			0.5062737055939747,
			4.2793329671316875e-2
		],
		[
			0.5062624350087886,
			4.2756236843766164e-2
		],
		[
			0.5062508035860739,
			4.271917616790514e-2
		],
		[
			0.5062388119598389,
			4.2682147615865015e-2
		],
		[
			0.5062264607632644,
			4.264515115980121e-2
		],
		[
			0.506214676932652,
			4.260826473921751e-2
		],
		[
			0.5062046322402921,
			4.257158662202937e-2
		],
		[
			0.5061942297291822,
			4.2534940078158945e-2
		],
		[
			0.5061834700228018,
			4.249832508042726e-2
		],
		[
			0.5061723537438225,
			4.2461741601678725e-2
		],
		[
			0.5061608815141079,
			4.242518961478108e-2
		],
		[
			0.5061490539547152,
			4.238866909262548e-2
		],
		[
			0.506136871685897,
			4.2352180008126385e-2
		],
		[
			0.5061258650212165,
			4.231585022791675e-2
		],
		[
			0.5061159941482377,
			4.227967602692779e-2
		],
		[
			0.5061057702807199,
			4.2243532749878895e-2
		],
		[
			0.5060951940293998,
			4.220742037033442e-2
		],
		[
			0.5060842660042278,
			4.2171338861881236e-2
		],
		[
			0.5060729868143687,
			4.213528819812884e-2
		],
		[
			0.5060613570682031,
			4.209926835270926e-2
		],
		[
			0.5060493773733283,
			4.206327929927711e-2
		],
		[
			0.5060388709200214,
			4.202747238046661e-2
		],
		[
			0.5060292073831367,
			4.1991794836617614e-2
		],
		[
			0.5060191955771574,
			4.195614757979431e-2
		],
		[
			0.5060088361003456,
			4.19205305842857e-2
		],
		[
			0.5059981295501992,
			4.188494382440269e-2
		],
		[
			0.5059870765234514,
			4.184938727447792e-2
		],
		[
			0.5059756776160731,
			4.181386090886588e-2
		],
		[
			0.5059639334232728,
			4.1778364701942794e-2
		],
		[
			0.5059536448561395,
			4.174304716088875e-2
		],
		[
			0.505944221458809,
			4.170785916921603e-2
		],
		[
			0.5059344544217936,
			4.16727008398426e-2
		],
		[
			0.5059243443311425,
			4.1637572147764125e-2
		],
		[
			0.505913891772162,
			4.1602473067997366e-2
		],
		[
			0.5059030973294145,
			4.156740357558013e-2
		],
		[
			0.505891961586721,
			4.1532363645571266e-2
		],
		[
			0.5058804851271606,
			4.1497353253050664e-2
		],
		[
			0.5058701266075146,
			4.146249188086743e-2
		],
		[
			0.5058609754606869,
			4.1427786487059325e-2
		],
		[
			0.50585148521021,
			4.139311014274402e-2
		],
		[
			0.5058416564301763,
			4.135846282360619e-2
		],
		[
			0.5058314896939542,
			4.132384450535085e-2
		],
		[
			0.5058209855741896,
			4.128925516370335e-2
		],
		[
			0.505810144642807,
			4.1254694774409434e-2
		],
		[
			0.5057989674710086,
			4.122016331323499e-2
		],
		[
			0.5057882454981765,
			4.118572515546432e-2
		],
		[
			0.5057793980402655,
			4.115149555250388e-2
		],
		[
			0.5057702159239621,
			4.1117294397888436e-2
		],
		[
			0.5057606997116492,
			4.10831216679745e-2
		],
		[
			0.5057508499650059,
			4.104897733913817e-2
		],
		[
			0.5057406672450084,
			4.101486138777524e-2
		],
		[
			0.5057301521119312,
			4.098077379030106e-2
		],
		[
			0.505719305125347,
			4.094671452315064e-2
		],
		[
			0.5057081268441282,
			4.0912683562778523e-2
		],
		[
			0.5056994073985758,
			4.087890638455446e-2
		],
		[
			0.5056905641133104,
			4.0845173768047166e-2
		],
		[
			0.5056813910775728,
			4.0811468987152814e-2
		],
		[
			0.5056718888415945,
			4.077779201890195e-2
		],
		[
			0.5056620579549229,
			4.074414284034398e-2
		],
		[
			0.5056518989664232,
			4.071052142854733e-2
		],
		[
			0.5056414124242777,
			4.067692776059929e-2
		],
		[
			0.5056305988759886,
			4.064336181360611e-2
		],
		[
			0.5056209112587469,
			4.0609940216288554e-2
		],
		[
			0.50561243686906,
			4.057666962687818e-2
		],
		[
			0.5056036369888866,
			4.054342629513217e-2
		],
		[
			0.505594512157245,
			4.0510210198719074e-2
		],
		[
			0.5055850629124891,
			4.047702131532573e-2
		],
		[
			0.5055752897923086,
			4.044385962265727e-2
		],
		[
			0.5055651933337303,
			4.041072509843712e-2
		],
		[
			0.5055547740731183,
			4.037761772040691e-2
		],
		[
			0.5055440325461743,
			4.0344537466326505e-2
		],
		[
			0.5055357307835695,
			4.031170451719426e-2
		],
		[
			0.5055273334257621,
			4.027891627195738e-2
		],
		[
			0.5055186152823324,
			4.0246154695625695e-2
		],
		[
			0.5055095768806694,
			4.021341976650757e-2
		],
		[
			0.5055002187475162,
			4.018071146292902e-2
		],
		[
			0.5054905414089707,
			4.014802976323366e-2
		],
		[
			0.5054805453904871,
			4.0115374645782804e-2
		],
		[
			0.5054702312168754,
			4.0082746088955234e-2
		],
		[
			0.50546033190097,
			4.005020210996335e-2
		],
		[
			0.5054523658371358,
			4.001786272280379e-2
		],
		[
			0.5054440830729291,
			3.9985549448769926e-2
		],
		[
			0.5054354841249963,
			3.995326226677616e-2
		],
		[
			0.5054265695093566,
			3.99210011557539e-2
		],
		[
			0.5054173397414017,
			3.988876609465162e-2
		],
		[
			0.5054077953358971,
			3.985655706243473e-2
		],
		[
			0.5053979368069822,
			3.982437403808568e-2
		],
		[
			0.5053877646681714,
			3.9792217000603855e-2
		],
		[
			0.5053786090795058,
			3.9760190537754654e-2
		],
		[
			0.5053707898089292,
			3.972831947926303e-2
		],
		[
			0.5053626583510283,
			3.969647396804257e-2
		],
		[
			0.5053542152113143,
			3.966465398361505e-2
		],
		[
			0.5053454608946892,
			3.963285950551862e-2
		],
		[
			0.5053363959054463,
			3.960109051330792e-2
		],
		[
			0.5053270207472689,
			3.9569346986553844e-2
		],
		[
			0.5053173359232338,
			3.953762890484379e-2
		],
		[
			0.5053073419358102,
			3.9505936247781454e-2
		],
		[
			0.5052985991214768,
			3.9474390850700355e-2
		],
		[
			0.5052909626311228,
			3.944298106183479e-2
		],
		[
			0.505283018369167,
			3.941159626575103e-2
		],
		[
			0.5052747668302314,
			3.938023644256227e-2
		],
		[
			0.5052662085083471,
			3.9348901572397586e-2
		],
		[
			0.5052573438969532,
			3.931759163540186e-2
		],
		[
			0.5052481734888975,
			3.928630661173573e-2
		],
		[
			0.5052386977764377,
			3.925504648157568e-2
		],
		[
			0.5052289172512413,
			3.9223811225113904e-2
		],
		[
			0.5052202493205303,
			3.919271074052905e-2
		],
		[
			0.5052128307964402,
			3.916175531945659e-2
		],
		[
			0.5052051088219767,
			3.9130824347779855e-2
		],
		[
			0.5051970838811131,
			3.9099917806188045e-2
		],
		[
			0.5051887564572484,
			3.906903567538567e-2
		],
		[
			0.5051801270332062,
			3.903817793609244e-2
		],
		[
			0.505171196091237,
			3.9007344569043305e-2
		],
		[
			0.5051619641130173,
			3.897653555498845e-2
		],
		[
			0.5051524315796505,
			3.894575087469323e-2
		],
		[
			0.5051434935091972,
			3.891505942199265e-2
		],
		[
			0.5051363273605891,
			3.888455162041551e-2
		],
		[
			0.5051288619910987,
			3.885406773569651e-2
		],
		[
			0.5051210978742842,
			3.882360774908589e-2
		],
		[
			0.5051130354831445,
			3.879317164184846e-2
		],
		[
			0.5051046752901209,
			3.876275939526379e-2
		],
		[
			0.5050960177670979,
			3.873237099062615e-2
		],
		[
			0.5050870633854015,
			3.870200640924438e-2
		],
		[
			0.5050778126158035,
			3.867166563244209e-2
		],
		[
			0.5050682659285184,
			3.8641348641557424e-2
		],
		[
			0.5050613719293873,
			3.86112807990954e-2
		],
		[
			0.5050541967313853,
			3.8581237413594725e-2
		],
		[
			0.5050467269163075,
			3.8551217404811794e-2
		],
		[
			0.5050389629469803,
			3.85212207545572e-2
		],
		[
			0.5050309052856881,
			3.8491247444655693e-2
		],
		[
			0.505022554394174,
			3.8461297456946195e-2
		],
		[
			0.5050139107336407,
			3.843137077328171e-2
		],
		[
			0.5050049747647506,
			3.840146737552943e-2
		],
		[
			0.5049957469476262,
			3.837158724557058e-2
		],
		[
			0.504987870630672,
			3.8341855103752286e-2
		],
		[
			0.504981018441908,
			3.831224577596294e-2
		],
		[
			0.5049738756800953,
			3.8282659313845856e-2
		],
		[
			0.504966442798108,
			3.8253095699743105e-2
		],
		[
			0.5049587202482932,
			3.822355491601039e-2
		],
		[
			0.5049507084824736,
			3.81940369450171e-2
		],
		[
			0.504942407951946,
			3.8164541769146174e-2
		],
		[
			0.5049338191074827,
			3.8135069370794174e-2
		],
		[
			0.5049249423993322,
			3.810561973237126e-2
		],
		[
			0.5049157782772197,
			3.8076192836301204e-2
		],
		[
			0.5049092190218568,
			3.804700657653554e-2
		],
		[
			0.5049024353599308,
			3.801784737253344e-2
		],
		[
			0.5048953655284353,
			3.798871051612856e-2
		],
		[
			0.5048880099699952,
			3.795959599019368e-2
		],
		[
			0.5048803691267253,
			3.79305037776148e-2
		],
		[
			0.5048724434402297,
			3.790143386129091e-2
		],
		[
			0.5048642333516045,
			3.787238622413424e-2
		],
		[
			0.5048557393014356,
			3.784336084906998e-2
		],
		[
			0.5048469617298017,
			3.781435771903654e-2
		],
		[
			0.5048386768113787,
			3.778543487808414e-2
		],
		[
			0.5048322836114518,
			3.775669678296397e-2
		],
		[
			0.5048256081115572,
			3.772798054489307e-2
		],
		[
			0.5048186507448051,
			3.76992861472478e-2
		],
		[
			0.5048114119438105,
			3.767061357341725e-2
		],
		[
			0.5048038921406931,
			3.764196280680305e-2
		],
		[
			0.5047960917670784,
			3.761333383081954e-2
		],
		[
			0.5047880112540973,
			3.7584726628893596e-2
		],
		[
			0.5047796510323882,
			3.755614118446478e-2
		],
		[
			0.5047710115320954,
			3.752757748098517e-2
		],
		[
			0.5047632844766433,
			3.7499124003746484e-2
		],
		[
			0.5047570339269136,
			3.7470822380533314e-2
		],
		[
			0.5047505052920148,
			3.7442542117335845e-2
		],
		[
			0.5047436989952635,
			3.741428319803305e-2
		],
		[
			0.504736615459497,
			3.7386045606516094e-2
		],
		[
			0.504729255107072,
			3.7357829326688345e-2
		],
		[
			0.5047216183598657,
			3.7329634342465244e-2
		],
		[
			0.5047137056392765,
			3.730146063777445e-2
		],
		[
			0.5047055173662235,
			3.727330819655569e-2
		],
		[
			0.504697053961148,
			3.7245177002760824e-2
		],
		[
			0.5046894926689879,
			3.721715382257685e-2
		],
		[
			0.5046834226645822,
			3.7189281832537176e-2
		],
		[
			0.5046770786948468,
			3.716143071587845e-2
		],
		[
			0.5046704611735319,
			3.7133600456968514e-2
		],
		[
			0.5046635705139222,
			3.710579104018701e-2
		],
		[
			0.5046564071288366,
			3.707800244992521e-2
		],
		[
			0.5046489714306291,
			3.70502346705861e-2
		],
		[
			0.5046412638311885,
			3.702248768658434e-2
		],
		[
			0.50463328474194,
			3.699476148234628e-2
		],
		[
			0.5046250345738444,
			3.6967056042309904e-2
		],
		[
			0.5046172381425759,
			3.6939424379454584e-2
		],
		[
			0.5046113857012031,
			3.6911975342863515e-2
		],
		[
			0.5046052633222795,
			3.688454670316876e-2
		],
		[
			0.5045988714102086,
			3.685713844521378e-2
		],
		[
			0.5045922103689414,
			3.6829750553853235e-2
		],
		[
			0.5045852806019779,
			3.680238301395308e-2
		],
		[
			0.5045780825123668,
			3.677503581039052e-2
		],
		[
			0.504570616502706,
			3.674770892805395e-2
		],
		[
			0.5045628829751436,
			3.6720402351843054e-2
		],
		[
			0.5045548823313777,
			3.669311606666867e-2
		],
		[
			0.5045466149726575,
			3.6665850057452924e-2
		],
		[
			0.5045408420847477,
			3.6638804792128596e-2
		],
		[
			0.5045349773749173,
			3.6611792114728405e-2
		],
		[
			0.5045288470613415,
			3.658479935295442e-2
		],
		[
			0.5045224515388516,
			3.655782649212344e-2
		],
		[
			0.5045157912018401,
			3.6530873517563095e-2
		],
		[
			0.5045088664442635,
			3.650394041461187e-2
		],
		[
			0.50450167765964,
			3.6477027168618996e-2
		],
		[
			0.5044942252410526,
			3.645013376494457e-2
		],
		[
			0.5044865095811468,
			3.642326018895943e-2
		],
		[
			0.5044785310721335,
			3.639640642604523e-2
		],
		[
			0.5044716940046495,
			3.636967367508978e-2
		],
		[
			0.5044661222208834,
			3.634307059647051e-2
		],
		[
			0.5044602886764779,
			3.631648697702479e-2
		],
		[
			0.5044541937573505,
			3.628992280251896e-2
		],
		[
			0.5044478378489944,
			3.626337805872975e-2
		],
		[
			0.5044412213364785,
			3.62368527314443e-2
		],
		[
			0.5044343446044484,
			3.621034680646016e-2
		],
		[
			0.504427208037126,
			3.618386026958526e-2
		],
		[
			0.504419812018311,
			3.615739310663793e-2
		],
		[
			0.5044121569313794,
			3.6130945303446814e-2
		],
		[
			0.5044042431592868,
			3.6104516845851004e-2
		],
		[
			0.5043985823445032,
			3.607828734343553e-2
		],
		[
			0.5043930799462818,
			3.605210665974528e-2
		],
		[
			0.5043873199240947,
			3.602594497441245e-2
		],
		[
			0.5043813026547358,
			3.599980227365066e-2
		],
		[
			0.504375028514588,
			3.597367854368349e-2
		],
		[
			0.504368497879623,
			3.594757377074451e-2
		],
		[
			0.5043617111254026,
			3.592148794107736e-2
		],
		[
			0.5043546686270782,
			3.589542104093556e-2
		],
		[
			0.5043473707593918,
			3.5869373056582665e-2
		],
		[
			0.5043398178966761,
			3.584334397429217e-2
		],
		[
			0.5043322252745895,
			3.581734903968923e-2
		],
		[
			0.5043270876297835,
			3.579156522891848e-2
		],
		[
			0.5043216960309121,
			3.5765799979122104e-2
		],
		[
			0.504316050846266,
			3.574005327693864e-2
		],
		[
			0.5043101524437356,
			3.571432510901621e-2
		],
		[
			0.5043040011908141,
			3.568861546201259e-2
		],
		[
			0.5042975974545969,
			3.566292432259513e-2
		],
		[
			0.5042909416017812,
			3.563725167744078e-2
		],
		[
			0.5042840339986678,
			3.561159751323609e-2
		],
		[
			0.5042768750111605,
			3.55859618166772e-2
		],
		[
			0.5042694650047665,
			3.5560344574469806e-2
		],
		[
			0.504262161461291,
			3.5534770938929296e-2
		],
		[
			0.5042571710677053,
			3.550939621110658e-2
		],
		[
			0.5042519306715861,
			3.548403960291134e-2
		],
		[
			0.5042464406325224,
			3.5458701101404685e-2
		],
		[
			0.5042407013097175,
			3.5433380693656966e-2
		],
		[
			0.5042347130619886,
			3.5408078366747774e-2
		],
		[
			0.5042284762477676,
			3.5382794107765875e-2
		],
		[
			0.5042219912251017,
			3.535752790380934e-2
		],
		[
			0.5042152583516534,
			3.533227974198538e-2
		],
		[
			0.5042082779847005,
			3.530704960941044e-2
		],
		[
			0.5042010504811375,
			3.528183749321017e-2
		],
		[
			0.5041935769080491,
			3.5256643430207554e-2
		],
		[
			0.5041887732841143,
			3.5231671147925456e-2
		],
		[
			0.5041837235166422,
			3.520671655351211e-2
		],
		[
			0.50417842795673,
			3.5181779634439234e-2
		],
		[
			0.5041728869551008,
			3.515686037818737e-2
		],
		[
			0.5041671008621038,
			3.513195877224594e-2
		],
		[
			0.5041610700277153,
			3.510707480411321e-2
		],
		[
			0.5041547948015391,
			3.508220846129635e-2
		],
		[
			0.5041482755328061,
			3.505735973131134e-2
		],
		[
			0.504141512570375,
			3.503252860168299e-2
		],
		[
			0.5041345062627333,
			3.5007715059944995e-2
		],
		[
			0.5041272569579967,
			3.498291909363984e-2
		],
		[
			0.5041218143222284,
			3.495828280011711e-2
		],
		[
			0.5041169936633405,
			3.4933723751992676e-2
		],
		[
			0.5041119309731358,
			3.4909181957199845e-2
		],
		[
			0.5041066265940587,
			3.488465740361771e-2
		],
		[
			0.5041010808681928,
			3.486015007913389e-2
		],
		[
			0.50409529413726,
			3.483565997164455e-2
		],
		[
			0.5040892667426211,
			3.48111870690543e-2
		],
		[
			0.5040829990252765,
			3.47867313592763e-2
		],
		[
			0.5040764913258662,
			3.476229283023216e-2
		],
		[
			0.5040697439846701,
			3.473787146985203e-2
		],
		[
			0.504062757341608,
			3.4713467266074445e-2
		],
		[
			0.504056193614203,
			3.4689125757259624e-2
		],
		[
			0.5040516396281146,
			3.466495594422757e-2
		],
		[
			0.5040468472853117,
			3.4640802971627464e-2
		],
		[
			0.5040418169201574,
			3.461666682772568e-2
		],
		[
			0.5040365488666645,
			3.459254750079671e-2
		],
		[
			0.5040310434584963,
			3.456844497912328e-2
		],
		[
			0.504025301028966,
			3.454435925099623e-2
		],
		[
			0.5040193219110379,
			3.452029030471458e-2
		],
		[
			0.5040131064373274,
			3.44962381285855e-2
		],
		[
			0.5040066549401009,
			3.44722027109243e-2
		],
		[
			0.5039999677512773,
			3.4448184040054466e-2
		],
		[
			0.5039930452024265,
			3.4424182104307546e-2
		],
		[
			0.503987539289796,
			3.440030962851738e-2
		],
		[
			0.5039830538881059,
			3.437653932817961e-2
		],
		[
			0.5039783340470348,
			3.4352785452902684e-2
		],
		[
			0.5039733800927151,
			3.4329047991337e-2
		],
		[
			0.5039681923509407,
			3.4305326932140855e-2
		],
		[
			0.5039627711471671,
			3.428162226398037e-2
		],
		[
			0.5039571168065113,
			3.425793397552947e-2
		],
		[
			0.5039512296537526,
			3.423426205546992e-2
		],
		[
			0.5039451100133333,
			3.4210606492491344e-2
		],
		[
			0.5039387582093574,
			3.4186967275291115e-2
		],
		[
			0.503932174565593,
			3.416334439257445e-2
		],
		[
			0.5039253594054716,
			3.413973783305441e-2
		],
		[
			0.5039204070826712,
			3.411628935496994e-2
		],
		[
			0.503916033422191,
			3.40929117554028e-2
		],
		[
			0.5039114291428821,
			3.406955017493307e-2
		],
		[
			0.5039065945628524,
			3.404620460258389e-2
		],
		[
			0.5039015299998837,
			3.402287502738602e-2
		],
		[
			0.5038962357714294,
			3.3999561438377644e-2
		],
		[
			0.503890712194616,
			3.3976263824604516e-2
		],
		[
			0.5038849595862438,
			3.395298217511989e-2
		],
		[
			0.5038789782627858,
			3.39297164789845e-2
		],
		[
			0.5038727685403898,
			3.390646672526659e-2
		],
		[
			0.5038663307348765,
			3.388323290304189e-2
		],
		[
			0.5038596651617424,
			3.3860015001393656e-2
		],
		[
			0.5038547497139102,
			3.383694581592335e-2
		],
		[
			0.5038505298607611,
			3.3813954276524935e-2
		],
		[
			0.5038460831157482,
			3.379097835942549e-2
		],
		[
			0.503841409789157,
			3.376801805400998e-2
		],
		[
			0.503836510190956,
			3.3745073349670564e-2
		],
		[
			0.5038313846307969,
			3.372214423580662e-2
		],
		[
			0.5038260334180154,
			3.369923070182473e-2
		],
		[
			0.5038204568616309,
			3.367633273713866e-2
		],
		[
			0.503814655270347,
			3.365345033116939e-2
		],
		[
			0.5038086289525522,
			3.363058347334508e-2
		],
		[
			0.5038023782163193,
			3.360773215310106e-2
		],
		[
			0.5037959033694067,
			3.358489635987986e-2
		],
		[
			0.5037904951958746,
			3.3562162053759344e-2
		],
		[
			0.5037864701620977,
			3.353955010077204e-2
		],
		[
			0.5037822218729349,
			3.3516953382215e-2
		],
		[
			0.5037777506310435,
			3.349437188782433e-2
		],
		[
			0.5037730567387723,
			3.347180560734293e-2
		],
		[
			0.5037681404981657,
			3.344925453052075e-2
		],
		[
			0.5037630022109606,
			3.34267186471145e-2
		],
		[
			0.50375764217859,
			3.340419794688795e-2
		],
		[
			0.5037520607021795,
			3.338169241961159e-2
		],
		[
			0.5037462580825516,
			3.335920205506299e-2
		],
		[
			0.5037402346202222,
			3.333672684302643e-2
		],
		[
			0.503733990615404,
			3.331426677329321e-2
		],
		[
			0.5037275468161375,
			3.329182318709759e-2
		],
		[
			0.5037237565947438,
			3.326958450926234e-2
		],
		[
			0.5037197466669625,
			3.324736068669016e-2
		],
		[
			0.5037155173280095,
			3.322515170945787e-2
		],
		[
			0.5037110688728036,
			3.3202957567648884e-2
		],
		[
			0.5037064015959681,
			3.318077825135326e-2
		],
		[
			0.5037015157918302,
			3.3158613750667656e-2
		],
		[
			0.5036964117544218,
			3.313646405569541e-2
		],
		[
			0.5036910897774788,
			3.311432915654636e-2
		],
		[
			0.5036855501544428,
			3.3092209043337054e-2
		],
		[
			0.5036797931784602,
			3.307010370619057e-2
		],
		[
			0.5036738191423832,
			3.304801313523664e-2
		],
		[
			0.5036676283387692,
			3.3025937320611536e-2
		],
		[
			0.5036622666849073,
			3.300394477009958e-2
		],
		[
			0.503658534041456,
			3.298208769901307e-2
		],
		[
			0.5036545854440101,
			3.296024510291006e-2
		],
		[
			0.5036504211802411,
			3.293841697220445e-2
		],
		[
			0.5036460415375329,
			3.291660329731637e-2
		],
		[
			0.5036414468029846,
			3.289480406867242e-2
		],
		[
			0.5036366372634087,
			3.287301927670546e-2
		],
		[
			0.503631613205332,
			3.285124891185471e-2
		],
		[
			0.5036263749149968,
			3.2829492964565714e-2
		],
		[
			0.5036209226783596,
			3.280775142529036e-2
		],
		[
			0.5036152567810928,
			3.2786024284486855e-2
		],
		[
			0.5036093775085831,
			3.2764311532619696e-2
		],
		[
			0.5036032851459349,
			3.274261316015977e-2
		],
		[
			0.5035984357421935,
			3.2721023745042085e-2
		],
		[
			0.503594805777034,
			3.269954154779378e-2
		],
		[
			0.503590963514104,
			3.2678073454162834e-2
		],
		[
			0.5035869092337262,
			3.265661945488987e-2
		],
		[
			0.5035826432159463,
			3.2635179540721544e-2
		],
		[
			0.5035781657405343,
			3.261375370241067e-2
		],
		[
			0.5035734770869836,
			3.259234193071606e-2
		],
		[
			0.5035685775345118,
			3.2570944216402595e-2
		],
		[
			0.5035634673620613,
			3.254956055024129e-2
		],
		[
			0.5035581468482987,
			3.252819092300913e-2
		],
		[
			0.5035526162716156,
			3.2506835325489224e-2
		],
		[
			0.5035468759101288,
			3.248549374847068e-2
		],
		[
			0.5035409260416802,
			3.246416618274869e-2
		],
		[
			0.5035360042339155,
			3.244293233798853e-2
		],
		[
			0.5035325208666219,
			3.242181845698545e-2
		],
		[
			0.5035288287649052,
			3.240071831690956e-2
		],
		[
			0.5035249282019297,
			3.2379631908818256e-2
		],
		[
			0.5035208194505929,
			3.2358559223774765e-2
		],
		[
			0.5035165027835247,
			3.233750025284809e-2
		],
		[
			0.5035119784730886,
			3.231645498711309e-2
		],
		[
			0.503507246791382,
			3.229542341765041e-2
		],
		[
			0.5035023080102359,
			3.227440553554652e-2
		],
		[
			0.5034971624012152,
			3.225340133189368e-2
		],
		[
			0.5034918102356191,
			3.223241079778993e-2
		],
		[
			0.5034862517844815,
			3.2211433924339145e-2
		],
		[
			0.5034804873185702,
			3.219047070265093e-2
		],
		[
			0.5034748932078617,
			3.216954515472912e-2
		],
		[
			0.503471599218155,
			3.2148793202968096e-2
		],
		[
			0.5034680999676867,
			3.2128054637890036e-2
		],
		[
			0.503464395722647,
			3.210732945085944e-2
		],
		[
			0.503460486748968,
			3.208661763324639e-2
		],
		[
			0.5034563733123242,
			3.206591917642654e-2
		],
		[
			0.5034520556781322,
			3.204523407178109e-2
		],
		[
			0.5034475341115519,
			3.2024562310696815e-2
		],
		[
			0.5034428088774855,
			3.2003903884566046e-2
		],
		[
			0.5034378802405786,
			3.1983258784786674e-2
		],
		[
			0.5034327484652198,
			3.1962627002762097e-2
		],
		[
			0.5034274138155412,
			3.1942008529901304e-2
		],
		[
			0.5034218765554195,
			3.192140335761881e-2
		],
		[
			0.5034161369484742,
			3.1900811477334666e-2
		],
		[
			0.5034119315565782,
			3.188034283772467e-2
		],
		[
			0.503408666749748,
			3.185995963486956e-2
		],
		[
			0.5034052003286186,
			3.18395894643385e-2
		],
		[
			0.503401532552335,
			3.1819232317799054e-2
		],
		[
			0.5033976636797934,
			3.179888818692413e-2
		],
		[
			0.5033935939696419,
			3.177855706339198e-2
		],
		[
			0.503389323680279,
			3.1758238938886144e-2
		],
		[
			0.5033848530698554,
			3.1737933805095465e-2
		],
		[
			0.5033801823962735,
			3.1717641653714136e-2
		],
		[
			0.5033753119171881,
			3.169736247644166e-2
		],
		[
			0.5033702418900062,
			3.167709626498282e-2
		],
		[
			0.5033649725718875,
			3.165684301104774e-2
		],
		[
			0.5033595042197437,
			3.163660270635179e-2
		],
		[
			0.5033538370902403,
			3.161637534261569e-2
		],
		[
			0.5033503895225858,
			3.159631269946817e-2
		],
		[
			0.5033472013739532,
			3.1576291502002606e-2
		],
		[
			0.5033438151604009,
			3.1556282991091686e-2
		],
		[
			0.5033402311342201,
			3.153628715869651e-2
		],
		[
			0.5033364495474602,
			3.151630399678326e-2
		],
		[
			0.5033324706519314,
			3.1496333497323205e-2
		],
		[
			0.5033282946992039,
			3.147637565229271e-2
		],
		[
			0.5033239219406083,
			3.14564304536732e-2
		],
		[
			0.5033193526272357,
			3.143649789345121e-2
		],
		[
			0.5033145870099383,
			3.141657796361834e-2
		],
		[
			0.5033096253393291,
			3.139667065617127e-2
		],
		[
			0.5033044678657824,
			3.137677596311176e-2
		],
		[
			0.5032991148394337,
			3.135689387644659e-2
		],
		[
			0.5032935665101803,
			3.133702438818767e-2
		],
		[
			0.5032902289164273,
			3.131731719095193e-2
		],
		[
			0.5032871636119208,
			3.129765143684298e-2
		],
		[
			0.5032839036982272,
			3.1277998031872443e-2
		],
		[
			0.5032804494209651,
			3.125835696828567e-2
		],
		[
			0.5032768010255216,
			3.1238728238332833e-2
		],
		[
			0.5032729587570528,
			3.1219111834269047e-2
		],
		[
			0.5032689228604827,
			3.1199507748354244e-2
		],
		[
			0.5032646935805049,
			3.1179915972853224e-2
		],
		[
			0.503260271161581,
			3.116033650003564e-2
		],
		[
			0.5032556558479431,
			3.114076932217601e-2
		],
		[
			0.5032508478835915,
			3.1121214431553693e-2
		],
		[
			0.5032458475122971,
			3.11016718204529e-2
		],
		[
			0.5032406549776002,
			3.1082141481162697e-2
		],
		[
			0.5032352705228108,
			3.1062623405976972e-2
		],
		[
			0.503231377521213,
			3.1043221415743134e-2
		],
		[
			0.5032284800036412,
			3.102390471939309e-2
		],
		[
			0.5032253912422892,
			3.1004600042889588e-2
		],
		[
			0.5032221114762829,
			3.098530737875328e-2
		],
		[
			0.5032186409445242,
			3.096602671950944e-2
		],
		[
			0.5032149798856913,
			3.0946758057687998e-2
		],
		[
			0.5032111285382396,
			3.0927501385823532e-2
		],
		[
			0.5032070871404016,
			3.0908256696455277e-2
		],
		[
			0.5032028559301871,
			3.0889023982127128e-2
		],
		[
			0.5031984351453828,
			3.0869803235387575e-2
		],
		[
			0.5031938250235533,
			3.0850594448789768e-2
		],
		[
			0.5031890258020405,
			3.0831397614891475e-2
		],
		[
			0.5031840377179652,
			3.0812212726255134e-2
		],
		[
			0.5031788610082252,
			3.0793039775447763e-2
		],
		[
			0.5031737290822372,
			3.0773893015787448e-2
		],
		[
			0.5031710430954623,
			3.0754919163143303e-2
		],
		[
			0.5031681691432089,
			3.0735957008956805e-2
		],
		[
			0.503165107458281,
			3.071700654601521e-2
		],
		[
			0.5031618582732665,
			3.069806776711017e-2
		],
		[
			0.5031584218205386,
			3.067914066503784e-2
		],
		[
			0.5031547983322544,
			3.066022523259877e-2
		],
		[
			0.5031509880403565,
			3.0641321462597983e-2
		],
		[
			0.5031469911765724,
			3.0622429347844902e-2
		],
		[
			0.5031428079724148,
			3.0603548881153422e-2
		],
		[
			0.5031384386591823,
			3.0584680055341863e-2
		],
		[
			0.5031338834679583,
			3.0565822863232943e-2
		],
		[
			0.5031291426296124,
			3.0546977297653818e-2
		],
		[
			0.5031242163748006,
			3.0528143351436093e-2
		],
		[
			0.5031191049339643,
			3.050932101741575e-2
		],
		[
			0.5031147113723816,
			3.0490565003491538e-2
		],
		[
			0.503112094732296,
			3.0471939332063797e-2
		],
		[
			0.5031092935476925,
			3.0453325038438853e-2
		],
		[
			0.5031063080450116,
			3.043472211566639e-2
		],
		[
			0.5031031384504864,
			3.041613055680036e-2
		],
		[
			0.5030997849901422,
			3.0397550354898904e-2
		],
		[
			0.5030962478897961,
			3.0378981503024427e-2
		],
		[
			0.5030925273750595,
			3.0360423994243595e-2
		],
		[
			0.5030886236713353,
			3.0341877821627283e-2
		],
		[
			0.5030845370038198,
			3.0323342978250584e-2
		],
		[
			0.5030802675975031,
			3.0304819457192878e-2
		],
		[
			0.503075815677168,
			3.0286307251537702e-2
		],
		[
			0.503071181467391,
			3.026780635437287e-2
		],
		[
			0.5030663651925431,
			3.0249316758790418e-2
		],
		[
			0.5030613670767882,
			3.0230838457886565e-2
		],
		[
			0.5030569911967326,
			3.02124197222612e-2
		],
		[
			0.5030544918210922,
			3.019413572787395e-2
		],
		[
			0.5030518112287348,
			3.0175862798619973e-2
		],
		[
			0.5030489496399139,
			3.0157600927802855e-2
		],
		[
			0.5030459072746825,
			3.013935010873023e-2
		],
		[
			0.5030426843528939,
			3.012111033471382e-2
		],
		[
			0.503039281094201,
			3.010288159906931e-2
		],
		[
			0.5030356977180577,
			3.0084663895116534e-2
		],
		[
			0.5030319344437173,
			3.0066457216179274e-2
		],
		[
			0.5030279914902346,
			3.0048261555585425e-2
		],
		[
			0.503023869076465,
			3.0030076906666883e-2
		],
		[
			0.5030195674210644,
			3.0011903262759584e-2
		],
		[
			0.5030150867424901,
			2.99937406172035e-2
		],
		[
			0.5030104272590005,
			2.997558896334264e-2
		],
		[
			0.5030055891886555,
			2.9957448294525027e-2
		],
		[
			0.5030005727493164,
			2.993931860410272e-2
		],
		[
			0.502998154545403,
			2.992136504166725e-2
		],
		[
			0.5029956410430568,
			2.9903427160702035e-2
		],
		[
			0.5029929497762853,
			2.988550003351003e-2
		],
		[
			0.5029900809591316,
			2.9867583653644322e-2
		],
		[
			0.502987034805446,
			2.98496780146619e-2
		],
		[
			0.5029838115288866,
			2.9831783110123578e-2
		],
		[
			0.5029804113429185,
			2.981389893359405e-2
		],
		[
			0.5029768344608151,
			2.979602547864189e-2
		],
		[
			0.5029730810956571,
			2.9778162738839473e-2
		],
		[
			0.5029691514603336,
			2.9760310707763086e-2
		],
		[
			0.5029650457675418,
			2.9742469378992817e-2
		],
		[
			0.5029607642297871,
			2.9724638746112645e-2
		],
		[
			0.5029563070593834,
			2.9706818802710352e-2
		],
		[
			0.5029516744684535,
			2.9689009542377603e-2
		],
		[
			0.5029468666689287,
			2.9671210958709903e-2
		],
		[
			0.5029429638633347,
			2.9653486721497927e-2
		],
		[
			0.5029406626704599,
			2.963587774771481e-2
		],
		[
			0.5029381868589189,
			2.9618279230575806e-2
		],
		[
			0.5029355366369089,
			2.9600691163871522e-2
		],
		[
			0.5029327122124416,
			2.958311354139621e-2
		],
		[
			0.502929713793343,
			2.956554635694785e-2
		],
		[
			0.5029265415872534,
			2.9547989604328067e-2
		],
		[
			0.5029231958016284,
			2.9530443277342187e-2
		],
		[
			0.5029196766437384,
			2.9512907369799227e-2
		],
		[
			0.5029159843206684,
			2.949538187551184e-2
		],
		[
			0.502912119039319,
			2.94778667882964e-2
		],
		[
			0.502908081006406,
			2.9460362101972906e-2
		],
		[
			0.5029038704284609,
			2.9442867810365075e-2
		],
		[
			0.5028994875118302,
			2.9425383907300245e-2
		],
		[
			0.5028949324626771,
			2.9407910386609466e-2
		],
		[
			0.5028902054869799,
			2.93904472421274e-2
		],
		[
			0.5028867165240524,
			2.937307680872385e-2
		],
		[
			0.5028845000720259,
			2.93558009378618e-2
		],
		[
			0.5028821122665129,
			2.9338535227859508e-2
		],
		[
			0.5028795533098446,
			2.9321279672740837e-2
		],
		[
			0.5028768234041726,
			2.9304034266533142e-2
		],
		[
			0.5028739227514711,
			2.928679900326733e-2
		],
		[
			0.502870851553535,
			2.926957387697777e-2
		],
		[
			0.502867610011981,
			2.9252358881702373e-2
		],
		[
			0.5028641983282484,
			2.9235154011482578e-2
		],
		[
			0.5028606167035973,
			2.9217959260363264e-2
		],
		[
			0.5028568653391104,
			2.920077462239286e-2
		],
		[
			0.5028529444356936,
			2.918360009162331e-2
		],
		[
			0.5028488541940734,
			2.9166435662109993e-2
		],
		[
			0.5028445948148004,
			2.914928132791184e-2
		],
		[
			0.502840166498247,
			2.913213708309127e-2
		],
		[
			0.5028355694446085,
			2.9115002921714154e-2
		],
		[
			0.5028316892195123,
			2.909793007230295e-2
		],
		[
			0.5028296064699083,
			2.908098092733133e-2
		],
		[
			0.502827355540754,
			2.9064041655004057e-2
		],
		[
			0.5028249366286809,
			2.904711224957048e-2
		],
		[
			0.5028223499301477,
			2.9030192705283238e-2
		],
		[
			0.5028195956414424,
			2.901328301639838e-2
		],
		[
			0.5028166739586802,
			2.8996383177175258e-2
		],
		[
			0.502813585077805,
			2.897949318187657e-2
		],
		[
			0.5028103291945895,
			2.8962613024768363e-2
		],
		[
			0.5028069065046347,
			2.894574270012003e-2
		],
		[
			0.5028033172033708,
			2.892888220220432e-2
		],
		[
			0.5027995614860566,
			2.8912031525297276e-2
		],
		[
			0.5027956395477801,
			2.8895190663678297e-2
		],
		[
			0.502791551583458,
			2.88783596116301e-2
		],
		[
			0.5027872977878374,
			2.886153836343877e-2
		],
		[
			0.5027828783554937,
			2.884472691339367e-2
		],
		[
			0.5027782934808329,
			2.882792525578754e-2
		],
		[
			0.5027758768236396,
			2.881126710274641e-2
		],
		[
			0.5027738102509453,
			2.879464808036928e-2
		],
		[
			0.502771578775938,
			2.8778038644238536e-2
		],
		[
			0.5027691825895445,
			2.8761438788824593e-2
		],
		[
			0.5027666218825257,
			2.874484850860106e-2
		],
		[
			0.5027638968454778,
			2.8728267798044736e-2
		],
		[
			0.502761007668832,
			2.871169665163563e-2
		],
		[
			0.5027579545428542,
			2.8695135063856902e-2
		],
		[
			0.5027547376576449,
			2.8678583029194894e-2
		],
		[
			0.502751357203141,
			2.866204054213917e-2
		],
		[
			0.5027478133691137,
			2.864550759718242e-2
		],
		[
			0.5027441063451704,
			2.8628984188820553e-2
		],
		[
			0.5027402363207539,
			2.861247031155263e-2
		],
		[
			0.5027362034851426,
			2.8595965959880884e-2
		],
		[
			0.5027320080274505,
			2.857947112831072e-2
		],
		[
			0.5027276501366287,
			2.8562985811350736e-2
		],
		[
			0.5027231612701628,
			2.8546511779067023e-2
		],
		[
			0.5027213251958159,
			2.8530206995341166e-2
		],
		[
			0.5027193272154611,
			2.8513911524345844e-2
		],
		[
			0.5027171675146482,
			2.849762536076197e-2
		],
		[
			0.5027148462787672,
			2.848134849927347e-2
		],
		[
			0.5027123636930488,
			2.8465080934567285e-2
		],
		[
			0.5027097199425656,
			2.844882266133344e-2
		],
		[
			0.502706915212231,
			2.8432573674264956e-2
		],
		[
			0.5027039496867994,
			2.8416333968057882e-2
		],
		[
			0.5027008235508674,
			2.8400103537411337e-2
		],
		[
			0.5026975369888728,
			2.8383882377027422e-2
		],
		[
			0.5026940901850948,
			2.836767048161129e-2
		],
		[
			0.502690483323655,
			2.8351467845871094e-2
		],
		[
			0.5026867165885165,
			2.833527446451805e-2
		],
		[
			0.5026827901634849,
			2.831909033226636e-2
		],
		[
			0.5026787042322077,
			2.8302915443833256e-2
		],
		[
			0.5026744589781744,
			2.8286749793938974e-2
		],
		[
			0.5026700545847179,
			2.8270593377306807e-2
		],
		[
			0.5026679845427653,
			2.8254586335601607e-2
		],
		[
			0.5026661060186393,
			2.823860803768516e-2
		],
		[
			0.5026640688642207,
			2.8222638775682447e-2
		],
		[
			0.5026618732595244,
			2.8206678544483523e-2
		],
		[
			0.5026595193844133,
			2.8190727338981394e-2
		],
		[
			0.5026570074185969,
			2.8174785154071895e-2
		],
		[
			0.5026543375416324,
			2.81588519846538e-2
		],
		[
			0.502651509932924,
			2.8142927825628723e-2
		],
		[
			0.5026485247717242,
			2.81270126719012e-2
		],
		[
			0.5026453822371323,
			2.8111106518378615e-2
		],
		[
			0.5026420825080964,
			2.809520935997125e-2
		],
		[
			0.502638625763412,
			2.8079321191592278e-2
		],
		[
			0.5026350121817227,
			2.806344200815771e-2
		],
		[
			0.5026312419415204,
			2.804757180458648e-2
		],
		[
			0.5026273152211447,
			2.8031710575800343e-2
		],
		[
			0.5026232321987847,
			2.801585831672398e-2
		],
		[
			0.5026189930524766,
			2.8000015022284892e-2
		],
		[
			0.5026157543613722,
			2.7984245072614572e-2
		],
		[
			0.5026140446662444,
			2.796857775657474e-2
		],
		[
			0.502612179342865,
			2.7952919212070146e-2
		],
		[
			0.5026101585660304,
			2.7937269434189945e-2
		],
		[
			0.5026079825103904,
			2.7921628418026038e-2
		],
		[
			0.5026056513504479,
			2.7905996158673074e-2
		],
		[
			0.5026031652605587,
			2.7890372651228443e-2
		],
		[
			0.5026005244149326,
			2.7874757890792287e-2
		],
		[
			0.5025977289876323,
			2.7859151872467486e-2
		],
		[
			0.5025947791525747,
			2.7843554591359666e-2
		],
		[
			0.5025916750835296,
			2.7827966042577187e-2
		],
		[
			0.5025884169541214,
			2.7812386221231146e-2
		],
		[
			0.5025850049378284,
			2.77968151224354e-2
		],
		[
			0.5025814392079823,
			2.778125274130652e-2
		],
		[
			0.5025777199377697,
			2.776569907296381e-2
		],
		[
			0.5025738473002307,
			2.775015411252931e-2
		],
		[
			0.5025698214682605,
			2.7734617855127798e-2
		],
		[
			0.5025656426146082,
			2.7719090295886775e-2
		],
		[
			0.5025629904596104,
			2.7703664014601396e-2
		],
		[
			0.5025613448216637,
			2.7688310184788692e-2
		],
		[
			0.5025595466425521,
			2.7672964864322976e-2
		],
		[
			0.5025575960918628,
			2.7657628048488217e-2
		],
		[
			0.5025554933390418,
			2.7642299732571023e-2
		],
		[
			0.5025532385533944,
			2.7626979911860597e-2
		],
		[
			0.5025508319040842,
			2.761166858164875e-2
		],
		[
			0.502548273560135,
			2.7596365737229903e-2
		],
		[
			0.502545563690429,
			2.7581071373901096e-2
		],
		[
			0.5025427024637085,
			2.7565785486961966e-2
		],
		[
			0.5025396900485745,
			2.7550508071714743e-2
		],
		[
			0.5025365266134885,
			2.75352391234643e-2
		],
		[
			0.5025332123267713,
			2.7519978637518077e-2
		],
		[
			0.5025297473566034,
			2.7504726609186122e-2
		],
		[
			0.5025261318710252,
			2.7489483033781084e-2
		],
		[
			0.5025223660379375,
			2.7474247906618215e-2
		],
		[
			0.5025184500251009,
			2.7459021223015346e-2
		],
		[
			0.5025143840001363,
			2.744380297829294e-2
		],
		[
			0.5025113603681451,
			2.7428658243871407e-2
		],
		[
			0.5025098311840895,
			2.7413611560571417e-2
		],
		[
			0.502508152454616,
			2.739857313150963e-2
		],
		[
			0.5025063243442585,
			2.7383542952157957e-2
		],
		[
			0.5025043470174152,
			2.7368521017990817e-2
		],
		[
			0.5025022206383495,
			2.735350732448509e-2
		],
		[
			0.502499945371189,
			2.733850186712018e-2
		],
		[
			0.5024975213799266,
			2.732350464137793e-2
		],
		[
			0.5024949488284193,
			2.730851564274266e-2
		],
		[
			0.5024922278803898,
			2.7293534866701216e-2
		],
		[
			0.5024893586994255,
			2.7278562308742864e-2
		],
		[
			0.502486341448979,
			2.7263597964359374e-2
		],
		[
			0.5024831762923682,
			2.724864182904497e-2
		],
		[
			0.5024798633927766,
			2.7233693898296378e-2
		],
		[
			0.502476402913253,
			2.721875416761277e-2
		],
		[
			0.5024727950167115,
			2.7203822632495777e-2
		],
		[
			0.5024690398659325,
			2.718889928844954e-2
		],
		[
			0.5024651376235615,
			2.717398413098062e-2
		],
		[
			0.5024610884521103,
			2.715907715559808e-2
		],
		[
			0.502459392968847,
			2.7144313439637413e-2
		],
		[
			0.5024578844216411,
			2.7129575760014027e-2
		],
		[
			0.502456229396703,
			2.7114846082037136e-2
		],
		[
			0.5024544280535341,
			2.7100124401362356e-2
		],
		[
			0.5024524805515058,
			2.708541071364763e-2
		],
		[
			0.5024503870498594,
			2.70707050145533e-2
		],
		[
			0.5024481477077067,
			2.7056007299742026e-2
		],
		[
			0.5024457626840292,
			2.7041317564878826e-2
		],
		[
			0.5024432321376793,
			2.702663580563111e-2
		],
		[
			0.5024405562273794,
			2.7011962017668582e-2
		],
		[
			0.5024377351117231,
			2.699729619666336e-2
		],
		[
			0.5024347689491739,
			2.698263833828986e-2
		],
		[
			0.5024316578980664,
			2.6967988438224864e-2
		],
		[
			0.5024284021166062,
			2.695334649214752e-2
		],
		[
			0.5024250017628692,
			2.6938712495739287e-2
		],
		[
			0.5024214569948031,
			2.6924086444684008e-2
		],
		[
			0.5024177679702261,
			2.6909468334667824e-2
		],
		[
			0.502413934846828,
			2.689485816137927e-2
		],
		[
			0.5024099577821697,
			2.688025592050918e-2
		],
		[
			0.5024085732176851,
			2.6865807927866185e-2
		],
		[
			0.5024071404161072,
			2.6851372800758007e-2
		],
		[
			0.50240556411067,
			2.683694542971267e-2
		],
		[
			0.5024038444559978,
			2.6822525810562808e-2
		],
		[
			0.5024019816065901,
			2.6808113939143285e-2
		],
		[
			0.5023999757168217,
			2.6793709811291217e-2
		],
		[
			0.5023978269409431,
			2.6779313422845945e-2
		],
		[
			0.50239553543308,
			2.6764924769649045e-2
		],
		[
			0.5023931013472338,
			2.675054384754432e-2
		],
		[
			0.5023905248372824,
			2.673617065237786e-2
		],
		[
			0.5023878060569779,
			2.672180517999789e-2
		],
		[
			0.5023849451599497,
			2.6707447426254954e-2
		],
		[
			0.5023819422997028,
			2.6693097387001784e-2
		],
		[
			0.5023787976296179,
			2.6678755058093345e-2
		],
		[
			0.5023755113029521,
			2.6664420435386832e-2
		],
		[
			0.502372083472839,
			2.6650093514741666e-2
		],
		[
			0.5023685142922882,
			2.6635774292019496e-2
		],
		[
			0.5023648039141859,
			2.6621462763084188e-2
		],
		[
			0.5023609524912945,
			2.6607158923801832e-2
		],
		[
			0.5023588294685594,
			2.6592961723250725e-2
		],
		[
			0.5023575258098768,
			2.657882289672233e-2
		],
		[
			0.5023560815312251,
			2.6564691587461775e-2
		],
		[
			0.502354496782501,
			2.6550567791472288e-2
		],
		[
			0.5023527717134818,
			2.653645150475926e-2
		],
		[
			0.5023509064738254,
			2.652234272333019e-2
		],
		[
			0.50234890121307,
			2.650824144319472e-2
		],
		[
			0.5023467560806341,
			2.6494147660364564e-2
		],
		[
			0.5023444712258176,
			2.6480061370853614e-2
		],
		[
			0.5023420467978006,
			2.6465982570677837e-2
		],
		[
			0.5023394829456445,
			2.645191125585535e-2
		],
		[
			0.5023367798182911,
			2.6437847422406364e-2
		],
		[
			0.5023339375645639,
			2.6423791066353224e-2
		],
		[
			0.5023309563331673,
			2.640974218372039e-2
		],
		[
			0.5023278362726863,
			2.6395700770534405e-2
		],
		[
			0.5023245775315879,
			2.6381666822823956e-2
		],
		[
			0.5023211802582204,
			2.636764033661984e-2
		],
		[
			0.5023176446008133,
			2.635362130795495e-2
		],
		[
			0.5023139707074779,
			2.633960973286431e-2
		],
		[
			0.5023101587262067,
			2.6325605607385012e-2
		],
		[
			0.502308903655549,
			2.6311750088178702e-2
		],
		[
			0.5023076430729225,
			2.6297908788286885e-2
		],
		[
			0.502306244813239,
			2.6284074769612864e-2
		],
		[
			0.5023047090216973,
			2.627024802832633e-2
		],
		[
			0.5023030358433815,
			2.6256428560599024e-2
		],
		[
			0.5023012254232616,
			2.624261636260469e-2
		],
		[
			0.5022992779061927,
			2.6228811430519083e-2
		],
		[
			0.5022971934369155,
			2.6215013760519986e-2
		],
		[
			0.502294972160056,
			2.6201223348787148e-2
		],
		[
			0.5022926142201268,
			2.6187440191502372e-2
		],
		[
			0.5022901197615257,
			2.6173664284849456e-2
		],
		[
			0.5022874889285365,
			2.61598956250142e-2
		],
		[
			0.5022847218653292,
			2.614613420818442e-2
		],
		[
			0.5022818187159596,
			2.6132380030549934e-2
		],
		[
			0.5022787796243696,
			2.611863308830255e-2
		],
		[
			0.5022756047343875,
			2.61048933776361e-2
		],
		[
			0.5022722941897277,
			2.6091160894746408e-2
		],
		[
			0.5022688481339913,
			2.6077435635831297e-2
		],
		[
			0.5022652667106657,
			2.6063717597090613e-2
		],
		[
			0.5022615500631248,
			2.605000677472616e-2
		],
		[
			0.5022600465006417,
			2.6036424890427304e-2
		],
		[
			0.5022588847445768,
			2.6022874789695834e-2
		],
		[
			0.5022575881626345,
			2.6009331740824634e-2
		],
		[
			0.5022561568954634,
			2.5995795740143685e-2
		],
		[
			0.5022545910836034,
			2.598226678398492e-2
		],
		[
			0.5022528908674836,
			2.596874486868218e-2
		],
		[
			0.5022510563874238,
			2.5955229990571177e-2
		],
		[
			0.5022490877836342,
			2.594172214598958e-2
		],
		[
			0.5022469851962151,
			2.5928221331276913e-2
		],
		[
			0.5022447487651578,
			2.5914727542774657e-2
		],
		[
			0.5022423786303436,
			2.590124077682615e-2
		],
		[
			0.5022398749315449,
			2.5887761029776662e-2
		],
		[
			0.5022372378084248,
			2.5874288297973367e-2
		],
		[
			0.5022344674005369,
			2.5860822577765313e-2
		],
		[
			0.5022315638473258,
			2.5847363865503473e-2
		],
		[
			0.5022285272881273,
			2.5833912157540707e-2
		],
		[
			0.5022253578621683,
			2.5820467450231796e-2
		],
		[
			0.502222055708566,
			2.5807029739933374e-2
		],
		[
			0.50221862096633,
			2.579359902300402e-2
		],
		[
			0.5022150537743599,
			2.5780175295804158e-2
		],
		[
			0.5022121489186684,
			2.5766799325345598e-2
		],
		[
			0.5022111399756599,
			2.5753534296318145e-2
		],
		[
			0.5022099989700658,
			2.574027609627216e-2
		],
		[
			0.502208726038128,
			2.572702472169201e-2
		],
		[
			0.5022073213159833,
			2.5713780169063873e-2
		],
		[
			0.5022057849396631,
			2.570054243487574e-2
		],
		[
			0.5022041170450934,
			2.5687311515617383e-2
		],
		[
			0.5022023177680955,
			2.5674087407780412e-2
		],
		[
			0.502200387244386,
			2.566087010785824e-2
		],
		[
			0.5021983256095759,
			2.564765961234607e-2
		],
		[
			0.5021961329991717,
			2.563445591774092e-2
		],
		[
			0.5021938095485754,
			2.562125902054161e-2
		],
		[
			0.5021913553930839,
			2.5608068917248775e-2
		],
		[
			0.5021887706678895,
			2.559488560436481e-2
		],
		[
			0.5021860555080799,
			2.5581709078393956e-2
		],
		[
			0.5021832100486389,
			2.556853933584223e-2
		],
		[
			0.502180234424445,
			2.5555376373217458e-2
		],
		[
			0.5021771287702732,
			2.5542220187029268e-2
		],
		[
			0.5021738932207932,
			2.5529070773789048e-2
		],
		[
			0.5021705279105719,
			2.551592813001005e-2
		],
		[
			0.5021670329740708,
			2.550279225220725e-2
		],
		[
			0.502164227262509,
			2.5489704694718358e-2
		],
		[
			0.5021632940447045,
			2.547672541589521e-2
		],
		[
			0.5021622315753936,
			2.5463752746080724e-2
		],
		[
			0.5021610399864471,
			2.5450786681909598e-2
		],
		[
			0.502159719409635,
			2.543782722001825e-2
		],
		[
			0.5021582699766268,
			2.542487435704484e-2
		],
		[
			0.5021566918189913,
			2.54119280896292e-2
		],
		[
			0.5021549850681966,
			2.539898841441291e-2
		],
		[
			0.5021531498556102,
			2.5386055328039225e-2
		],
		[
			0.5021511863124998,
			2.5373128827153146e-2
		],
		[
			0.5021490945700318,
			2.5360208908401342e-2
		],
		[
			0.5021468747592728,
			2.5347295568432224e-2
		],
		[
			0.5021445270111894,
			2.53343888038959e-2
		],
		[
			0.5021420514566475,
			2.5321488611444166e-2
		],
		[
			0.5021394482264132,
			2.5308594987730554e-2
		],
		[
			0.5021367174511524,
			2.5295707929410265e-2
		],
		[
			0.5021338592614314,
			2.5282827433140236e-2
		],
		[
			0.5021308737877161,
			2.5269953495579086e-2
		],
		[
			0.5021277611603727,
			2.525708611338713e-2
		],
		[
			0.5021245215096682,
			2.5244225283226413e-2
		],
		[
			0.5021211549657689,
			2.5231371001760643e-2
		],
		[
			0.5021176616587425,
			2.521852326565526e-2
		],
		[
			0.5021164178886024,
			2.5205801353218107e-2
		],
		[
			0.5021154898653164,
			2.5193108049209084e-2
		],
		[
			0.5021144354402521,
			2.518042113737796e-2
		],
		[
			0.5021132547409533,
			2.5167740614505735e-2
		],
		[
			0.5021119478948679,
			2.5155066477375025e-2
		],
		[
			0.5021105150293462,
			2.514239872277003e-2
		],
		[
			0.5021089562716436,
			2.5129737347476613e-2
		],
		[
			0.502107271748919,
			2.5117082348282246e-2
		],
		[
			0.5021054615882339,
			2.5104433721975985e-2
		],
		[
			0.5021035259165553,
			2.5091791465348543e-2
		],
		[
			0.5021014648607536,
			2.5079155575192247e-2
		],
		[
			0.5020992785476031,
			2.5066526048301008e-2
		],
		[
			0.5020969671037823,
			2.5053902881470386e-2
		],
		[
			0.5020945306558738,
			2.5041286071497523e-2
		],
		[
			0.5020919693303647,
			2.5028675615181198e-2
		],
		[
			0.5020892832536463,
			2.5016071509321808e-2
		],
		[
			0.5020864725520142,
			2.5003473750721327e-2
		],
		[
			0.5020835373516682,
			2.499088233618337e-2
		],
		[
			0.5020804777787135,
			2.497829726251316e-2
		],
		[
			0.5020772939591583,
			2.49657185265175e-2
		],
		[
			0.5020739860189172,
			2.4953146125004842e-2
		],
		[
			0.5020705540838083,
			2.4940580054785225e-2
		],
		[
			0.502069603183843,
			2.4928149648211616e-2
		],
		[
			0.50206873995114,
			2.4915735929689355e-2
		],
		[
			0.5020677530729423,
			2.4903328392949935e-2
		],
		[
			0.5020666426726097,
			2.4890927034914936e-2
		],
		[
			0.5020654088734102,
			2.4878531852507504e-2
		],
		[
			0.5020640517985194,
			2.4866142842652282e-2
		],
		[
			0.502062571571021,
			2.4853760002275484e-2
		],
		[
			0.5020609683139063,
			2.484138332830481e-2
		],
		[
			0.5020592421500752,
			2.4829012817669534e-2
		],
		[
			0.5020573932023354,
			2.481664846730042e-2
		],
		[
			0.5020554215934028,
			2.480429027412979e-2
		],
		[
			0.5020533274459015,
			2.479193823509149e-2
		],
		[
			0.502051110882364,
			2.477959234712087e-2
		],
		[
			0.502048772025231,
			2.4767252607154837e-2
		],
		[
			0.5020463109968516,
			2.475491901213179e-2
		],
		[
			0.5020437279194837,
			2.474259155899169e-2
		],
		[
			0.5020410229152933,
			2.4730270244675983e-2
		],
		[
			0.5020381961063554,
			2.4717955066127676e-2
		],
		[
			0.502035247614653,
			2.4705646020291263e-2
		],
		[
			0.5020321775620789,
			2.4693343104112794e-2
		],
		[
			0.5020289860704332,
			2.4681046314539802e-2
		],
		[
			0.5020256732614264,
			2.4668755648521373e-2
		],
		[
			0.5020237029776847,
			2.4656542992641493e-2
		],
		[
			0.5020229621507168,
			2.464440268146043e-2
		],
		[
			0.5020221003451797,
			2.463226834788767e-2
		],
		[
			0.5020211176803863,
			2.4620139988979935e-2
		],
		[
			0.5020200142755624,
			2.4608017601795467e-2
		],
		[
			0.5020187902498456,
			2.4595901183393918e-2
		],
		[
			0.5020174457222852,
			2.45837907308364e-2
		],
		[
			0.5020159808118424,
			2.4571686241185466e-2
		],
		[
			0.502014395637391,
			2.4559587711505123e-2
		],
		[
			0.5020126903177166,
			2.4547495138860828e-2
		],
		[
			0.5020108649715161,
			2.453540852031944e-2
		],
		[
			0.5020089197174007,
			2.452332785294934e-2
		],
		[
			0.5020068546738916,
			2.4511253133820268e-2
		],
		[
			0.5020046699594243,
			2.449918436000348e-2
		],
		[
			0.5020023656923455,
			2.448712152857163e-2
		],
		[
			0.5019999419909147,
			2.4475064636598827e-2
		],
		[
			0.5019973989733039,
			2.4463013681160613e-2
		],
		[
			0.5019947367575981,
			2.4450968659333983e-2
		],
		[
			0.5019919554617942,
			2.4438929568197362e-2
		],
		[
			0.5019890552038023,
			2.4426896404830614e-2
		],
		[
			0.5019860361014453,
			2.441486916631504e-2
		],
		[
			0.5019828982724585,
			2.4402847849733386e-2
		],
		[
			0.5019796418344905,
			2.4390832452169824e-2
		],
		[
			0.501977988599192,
			2.4378906585968665e-2
		],
		[
			0.5019773075013693,
			2.436703948751033e-2
		],
		[
			0.5019765081218711,
			2.4355178165686206e-2
		],
		[
			0.5019755905760129,
			2.4343322617684363e-2
		],
		[
			0.5019745549790254,
			2.4331472840694236e-2
		],
		[
			0.5019734014460551,
			2.4319628831906616e-2
		],
		[
			0.5019721300921643,
			2.4307790588513678e-2
		],
		[
			0.5019707410323321,
			2.4295958107708973e-2
		],
		[
			0.5019692343814521,
			2.4284131386687377e-2
		],
		[
			0.5019676102543355,
			2.4272310422645188e-2
		],
		[
			0.5019658687657081,
			2.426049521278001e-2
		],
		[
			0.5019640100302131,
			2.4248685754290854e-2
		],
		[
			0.5019620341624091,
			2.423688204437808e-2
		],
		[
			0.5019599412767717,
			2.4225084080243424e-2
		],
		[
			0.5019577314876917,
			2.4213291859089946e-2
		],
		[
			0.5019554049094772,
			2.4201505378122108e-2
		],
		[
			0.5019529616563527,
			2.418972463454573e-2
		],
		[
			0.5019504018424583,
			2.4177949625567952e-2
		],
		[
			0.5019477255818517,
			2.416618034839733e-2
		],
		[
			0.5019449329885063,
			2.4154416800243723e-2
		],
		[
			0.5019420241763127,
			2.4142658978318392e-2
		],
		[
			0.5019389992590784,
			2.4130906879833946e-2
		],
		[
			0.5019358583505265,
			2.411916050200432e-2
		],
		[
			0.5019331189492321,
			2.410744469162782e-2
		],
		[
			0.5019325565990588,
			2.409584464168916e-2
		],
		[
			0.5019318785747956,
			2.4084250173476825e-2
		],
		[
			0.5019310849878935,
			2.4072661284304995e-2
		],
		[
			0.5019301759497222,
			2.4061077971489132e-2
		],
		[
			0.5019291515715715,
			2.404950023234599e-2
		],
		[
			0.5019280119646509,
			2.4037928064193647e-2
		],
		[
			0.5019267572400894,
			2.4026361464351432e-2
		],
		[
			0.5019253875089357,
			2.401480043013998e-2
		],
		[
			0.5019239028821584,
			2.4003244958881214e-2
		],
		[
			0.5019223034706455,
			2.3991695047898335e-2
		],
		[
			0.5019205893852057,
			2.398015069451586e-2
		],
		[
			0.5019187607365673,
			2.3968611896059575e-2
		],
		[
			0.5019168176353781,
			2.3957078649856543e-2
		],
		[
			0.5019147601922064,
			2.394555095323512e-2
		],
		[
			0.5019125885175408,
			2.3934028803524972e-2
		],
		[
			0.5019103027217897,
			2.3922512198057015e-2
		],
		[
			0.5019079029152814,
			2.3911001134163456e-2
		],
		[
			0.5019053892082653,
			2.3899495609177816e-2
		],
		[
			0.5019027617109104,
			2.3887995620434862e-2
		],
		[
			0.5019000205333063,
			2.3876501165270663e-2
		],
		[
			0.5018971657854627,
			2.3865012241022547e-2
		],
		[
			0.5018941975773105,
			2.385352884502917e-2
		],
		[
			0.5018911160187004,
			2.3842050974630425e-2
		],
		[
			0.5018885329654684,
			2.3830607674016558e-2
		],
		[
			0.5018880332479309,
			2.3819274108966407e-2
		],
		[
			0.5018874204863043,
			2.380794593403046e-2
		],
		[
			0.5018866947882261,
			2.3796623146645237e-2
		],
		[
			0.5018858562612577,
			2.3785305744248465e-2
		],
		[
			0.5018849050128835,
			2.3773993724279126e-2
		],
		[
			0.5018838411505113,
			2.3762687084177392e-2
		],
		[
			0.5018826647814716,
			2.3751385821384644e-2
		],
		[
			0.5018813760130195,
			2.374008993334352e-2
		],
		[
			0.5018799749523324,
			2.3728799417497826e-2
		],
		[
			0.5018784617065117,
			2.371751427129263e-2
		],
		[
			0.5018768363825824,
			2.370623449217418e-2
		],
		[
			0.5018750990874924,
			2.369496007758994e-2
		],
		[
			0.5018732499281146,
			2.3683691024988622e-2
		],
		[
			0.5018712890112439,
			2.3672427331820116e-2
		],
		[
			0.5018692164435999,
			2.3661168995535525e-2
		],
		[
			0.5018670323318263,
			2.3649916013587204e-2
		],
		[
			0.5018647367824897,
			2.3638668383428672e-2
		],
		[
			0.5018623299020809,
			2.3627426102514677e-2
		],
		[
			0.5018598117970148,
			2.361618916830119e-2
		],
		[
			0.5018571825736301,
			2.360495757824537e-2
		],
		[
			0.5018544423381899,
			2.3593731329805617e-2
		],
		[
			0.5018515911968806,
			2.3582510420441502e-2
		],
		[
			0.5018486292558134,
			2.3571294847613826e-2
		],
		[
			0.501845556621023,
			2.356008460878458e-2
		],
		[
			0.5018443227429876,
			2.3548971174122357e-2
		],
		[
			0.5018438352829514,
			2.3537903173621068e-2
		],
		[
			0.5018432374240356,
			2.3526840375072515e-2
		],
		[
			0.5018425292701227,
			2.351578277603179e-2
		],
		[
			0.5018417109250219,
			2.350473037405512e-2
		],
		[
			0.5018407824924692,
			2.3493683166699898e-2
		],
		[
			0.5018397440761275,
			2.348264115152465e-2
		],
		[
			0.5018385957795863,
			2.347160432608905e-2
		],
		[
			0.5018373377063622,
			2.3460572687953922e-2
		],
		[
			0.5018359699598991,
			2.3449546234681255e-2
		],
		[
			0.5018344926435675,
			2.343852496383416e-2
		],
		[
			0.501832905860665,
			2.3427508872976895e-2
		],
		[
			0.5018312097144163,
			2.3416497959674876e-2
		],
		[
			0.5018294043079734,
			2.3405492221494646e-2
		],
		[
			0.5018274897444154,
			2.3394491656003907e-2
		],
		[
			0.5018254661267487,
			2.33834962607715e-2
		],
		[
			0.5018233335579068,
			2.33725060333674e-2
		],
		[
			0.5018210921407507,
			2.336152097136273e-2
		],
		[
			0.501818741978069,
			2.335054107232977e-2
		],
		[
			0.5018162831725771,
			2.333956633384192e-2
		],
		[
			0.5018137158269187,
			2.3328596753473724e-2
		],
		[
			0.5018110400436641,
			2.331763232880087e-2
		],
		[
			0.5018082559253119,
			2.330667305740019e-2
		],
		[
			0.5018053635742877,
			2.329571893684964e-2
		],
		[
			0.5018023630929457,
			2.3284769964728332e-2
		],
		[
			0.5018009227486311,
			2.327390350936452e-2
		],
		[
			0.5018005106304159,
			2.3263094797004624e-2
		],
		[
			0.5017999906666671,
			2.3252291104355432e-2
		],
		[
			0.501799362957644,
			2.3241492429085745e-2
		],
		[
			0.5017986276035351,
			2.3230698768865406e-2
		],
		[
			0.5017977847044596,
			2.3219910121365383e-2
		],
		[
			0.5017968343604664,
			2.3209126484257672e-2
		],
		[
			0.5017957766715354,
			2.319834785521541e-2
		],
		[
			0.5017946117375762,
			2.318757423191276e-2
		],
		[
			0.501793339658429,
			2.3176805612024995e-2
		],
		[
			0.5017919605338647,
			2.316604199322848e-2
		],
		[
			0.5017904744635837,
			2.315528337320062e-2
		],
		[
			0.501788881547218,
			2.3144529749619933e-2
		],
		[
			0.5017871818843294,
			2.3133781120165987e-2
		],
		[
			0.5017853755744106,
			2.3123037482519464e-2
		],
		[
			0.5017834627168849,
			2.3112298834362093e-2
		],
		[
			0.5017814434111056,
			2.310156517337667e-2
		],
		[
			0.501779317756358,
			2.3090836497247115e-2
		],
		[
			0.5017770858518568,
			2.308011280365837e-2
		],
		[
			0.5017747477967484,
			2.3069394090296496e-2
		],
		[
			0.5017723036901095,
			2.305868035484859e-2
		],
		[
			0.5017697536309481,
			2.3047971595002863e-2
		],
		[
			0.5017670977182027,
			2.3037267808448558e-2
		],
		[
			0.5017643360507431,
			2.302656899287603e-2
		],
		[
			0.5017614687273697,
			2.301587514597667e-2
		],
		[
			0.5017584958468143,
			2.300518626544297e-2
		],
		[
			0.5017579337622532,
			2.2994617664156527e-2
		],
		[
			0.5017575524724761,
			2.2984067026901107e-2
		],
		[
			0.5017570658996833,
			2.29735212306023e-2
		],
		[
			0.5017564741405693,
			2.296298027303892e-2
		],
		[
			0.5017557772917622,
			2.2952444151990825e-2
		],
		[
			0.5017549754498233,
			2.2941912865238855e-2
		],
		[
			0.5017540687112473,
			2.29313864105649e-2
		],
		[
			0.5017530571724625,
			2.292086478575184e-2
		],
		[
			0.5017519409298316,
			2.291034798858361e-2
		],
		[
			0.5017507200796493,
			2.289983601684511e-2
		],
		[
			0.5017493947181455,
			2.2889328868322303e-2
		],
		[
			0.5017479649414832,
			2.287882654080215e-2
		],
		[
			0.5017464308457589,
			2.286832903207261e-2
		],
		[
			0.5017447925270034,
			2.2857836339922694e-2
		],
		[
			0.5017430500811811,
			2.284734846214239e-2
		],
		[
			0.5017412036041904,
			2.2836865396522733e-2
		],
		[
			0.5017392531918632,
			2.2826387140855737e-2
		],
		[
			0.5017371989399662,
			2.281591369293447e-2
		],
		[
			0.5017350409441992,
			2.2805445050552983e-2
		],
		[
			0.5017327793001962,
			2.279498121150633e-2
		],
		[
			0.5017304141035261,
			2.2784522173590616e-2
		],
		[
			0.501727945449691,
			2.2774067934602918e-2
		],
		[
			0.5017253734341276,
			2.2763618492341355e-2
		],
		[
			0.5017226981522064,
			2.2753173844605023e-2
		],
		[
			0.501719919699233,
			2.274273398919407e-2
		],
		[
			0.5017170381704459,
			2.2732298923909607e-2
		],
		[
			0.5017156840026342,
			2.2721942482253125e-2
		],
		[
			0.5017153971495515,
			2.2711643732085295e-2
		],
		[
			0.5017150074856629,
			2.270134964983946e-2
		],
		[
			0.5017145151042257,
			2.2691060233399882e-2
		],
		[
			0.5017139200984334,
			2.268077548065176e-2
		],
		[
			0.5017132225614165,
			2.2670495389481286e-2
		],
		[
			0.5017124225862422,
			2.266021995777559e-2
		],
		[
			0.5017115202659141,
			2.264994918342276e-2
		],
		[
			0.5017105156933728,
			2.2639683064311848e-2
		],
		[
			0.5017094089614955,
			2.262942159833286e-2
		],
		[
			0.5017082001630964,
			2.2619164783376756e-2
		],
		[
			0.5017068893909262,
			2.2608912617335455e-2
		],
		[
			0.5017054767376732,
			2.259866509810184e-2
		],
		[
			0.5017039622959615,
			2.258842222356972e-2
		],
		[
			0.5017023461583532,
			2.2578183991633884e-2
		],
		[
			0.5017006284173469,
			2.2567950400190072e-2
		],
		[
			0.5016988091653783,
			2.2557721447134978e-2
		],
		[
			0.5016968884948206,
			2.2547497130366245e-2
		],
		[
			0.5016948664979833,
			2.2537277447782465e-2
		],
		[
			0.5016927432671138,
			2.2527062397283193e-2
		],
		[
			0.5016905188943964,
			2.251685197676893e-2
		],
		[
			0.5016881934719527,
			2.2506646184141138e-2
		],
		[
			0.5016857670918412,
			2.24964450173022e-2
		],
		[
			0.501683239846058,
			2.2486248474155476e-2
		],
		[
			0.501680611826537,
			2.2476056552605293e-2
		],
		[
			0.5016778831251488,
			2.2465869250556884e-2
		],
		[
			0.5016750538337016,
			2.2455686565916462e-2
		],
		[
			0.5016738732685434,
			2.2445586759332496e-2
		],
		[
			0.5016736417669536,
			2.243553842972876e-2
		],
		[
			0.501673309930689,
			2.2425494598511665e-2
		],
		[
			0.5016728778496308,
			2.2415455263667405e-2
		],
		[
			0.5016723456135999,
			2.240542042318307e-2
		],
		[
			0.5016717133123562,
			2.2395390075046637e-2
		],
		[
			0.5016709810355998,
			2.2385364217246996e-2
		],
		[
			0.5016701488729709,
			2.237534284777394e-2
		],
		[
			0.5016692169140492,
			2.236532596461817e-2
		],
		[
			0.5016681852483534,
			2.235531356577124e-2
		],
		[
			0.5016670539653435,
			2.2345305649225673e-2
		],
		[
			0.5016658231544181,
			2.2335302212974823e-2
		],
		[
			0.5016644929049163,
			2.232530325501299e-2
		],
		[
			0.5016630633061177,
			2.2315308773335363e-2
		],
		[
			0.5016615344472405,
			2.2305318765938e-2
		],
		[
			0.5016599064174441,
			2.2295333230817893e-2
		],
		[
			0.5016581793058276,
			2.2285352165972907e-2
		],
		[
			0.5016563532014304,
			2.2275375569401828e-2
		],
		[
			0.5016544281932315,
			2.2265403439104298e-2
		],
		[
			0.5016524043701507,
			2.22554357730809e-2
		],
		[
			0.5016502818210473,
			2.2245472569333062e-2
		],
		[
			0.5016480606347217,
			2.2235513825863154e-2
		],
		[
			0.501645740899914,
			2.2225559540674428e-2
		],
		[
			0.5016433227053045,
			2.2215609711771e-2
		],
		[
			0.5016408061395143,
			2.2205664337157916e-2
		],
		[
			0.5016381912911049,
			2.21957234148411e-2
		],
		[
			0.5016354782485778,
			2.2185786942827378e-2
		],
		[
			0.5016326746912763,
			2.217585525469813e-2
		],
		[
			0.5016325624126209,
			2.216605126550911e-2
		],
		[
			0.5016323521870559,
			2.2156251610682985e-2
		],
		[
			0.5016320441012081,
			2.21464562883035e-2
		],
		[
			0.5016316382416475,
			2.2136665296455315e-2
		],
		[
			0.5016311346948855,
			2.2126878633223847e-2
		],
		[
			0.5016305335473774,
			2.2117096296695435e-2
		],
		[
			0.5016298348855206,
			2.210731828495723e-2
		],
		[
			0.5016290387956548,
			2.2097544596097227e-2
		],
		[
			0.501628145364063,
			2.2087775228204275e-2
		],
		[
			0.5016271546769706,
			2.207801017936807e-2
		],
		[
			0.5016260668205462,
			2.206824944767915e-2
		],
		[
			0.5016248818809007,
			2.2058493031228886e-2
		],
		[
			0.5016235999440881,
			2.204874092810951e-2
		],
		[
			0.5016222210961055,
			2.203899313641409e-2
		],
		[
			0.5016207454228924,
			2.2029249654236534e-2
		],
		[
			0.5016191730103317,
			2.20195104796716e-2
		],
		[
			0.501617503944249,
			2.2009775610814877e-2
		],
		[
			0.5016157383104134,
			2.200004504576281e-2
		],
		[
			0.5016138761945362,
			2.199031878261267e-2
		],
		[
			0.5016119176822729,
			2.198059681946259e-2
		],
		[
			0.501609862859221,
			2.197087915441152e-2
		],
		[
			0.5016077118109219,
			2.1961165785559268e-2
		],
		[
			0.50160546462286,
			2.1951456711006477e-2
		],
		[
			0.5016031213804628,
			2.1941751928854624e-2
		],
		[
			0.5016006821691013,
			2.1932051437206033e-2
		],
		[
			0.5015981470740893,
			2.1922355234163863e-2
		],
		[
			0.5015955161806844,
			2.1912663317832103e-2
		],
		[
			0.5015927895740878,
			2.1902975686315614e-2
		],
		[
			0.5015918968353323,
			2.1893376555946722e-2
		],
		[
			0.5015917741406071,
			2.1883819397592277e-2
		],
		[
			0.501591555969578,
			2.1874266411242793e-2
		],
		[
			0.5015912424056262,
			2.1864717595077066e-2
		],
		[
			0.501590833532077,
			2.1855172947274685e-2
		],
		[
			0.5015903294322016,
			2.184563246601601e-2
		],
		[
			0.5015897301892166,
			2.183609614948223e-2
		],
		[
			0.501589035886284,
			2.1826563995855294e-2
		],
		[
			0.5015882466065116,
			2.1817036003317972e-2
		],
		[
			0.5015873624329521,
			2.1807512170053802e-2
		],
		[
			0.5015863834486048,
			2.1797992494247142e-2
		],
		[
			0.5015853097364136,
			2.1788476974083117e-2
		],
		[
			0.5015841413792689,
			2.177896560774767e-2
		],
		[
			0.501582878460006,
			2.1769458393427504e-2
		],
		[
			0.5015815210614067,
			2.175995532931015e-2
		],
		[
			0.501580069266198,
			2.1750456413583898e-2
		],
		[
			0.5015785231570529,
			2.1740961644437853e-2
		],
		[
			0.50157688281659,
			2.1731471020061892e-2
		],
		[
			0.5015751483273739,
			2.17219845386467e-2
		],
		[
			0.5015733197719151,
			2.1712502198383728e-2
		],
		[
			0.5015713972326702,
			2.1703023997465248e-2
		],
		[
			0.501569380792041,
			2.1693549934084285e-2
		],
		[
			0.5015672705323763,
			2.168408000643469e-2
		],
		[
			0.50156506653597,
			2.167461421271107e-2
		],
		[
			0.5015627688850626,
			2.166515255110884e-2
		],
		[
			0.5015603776618404,
			2.1655695019824204e-2
		],
		[
			0.5015578929484357,
			2.164624161705413e-2
		],
		[
			0.5015553148269274,
			2.163679234099641e-2
		],
		[
			0.5015526433793398,
			2.162734718984958e-2
		],
		[
			0.5015517267722444,
			2.1617985818336037e-2
		],
		[
			0.5015516622367927,
			2.1608669223605433e-2
		],
		[
			0.5015515046033572,
			2.1599356644000846e-2
		],
		[
			0.5015512539521941,
			2.1590048077791895e-2
		],
		[
			0.5015509103635075,
			2.1580743523248958e-2
		],
		[
			0.5015504739174497,
			2.1571442978643145e-2
		],
		[
			0.5015499446941208,
			2.1562146442246313e-2
		],
		[
			0.5015493227735693,
			2.1552853912331058e-2
		],
		[
			0.5015486082357923,
			2.1543565387170727e-2
		],
		[
			0.5015478011607347,
			2.153428086503942e-2
		],
		[
			0.5015469016282901,
			2.152500034421197e-2
		],
		[
			0.5015459097182999,
			2.151572382296395e-2
		],
		[
			0.5015448255105541,
			2.1506451299571683e-2
		],
		[
			0.5015436490847913,
			2.1497182772312225e-2
		],
		[
			0.5015423805206983,
			2.14879182394634e-2
		],
		[
			0.5015410198979107,
			2.147865769930375e-2
		],
		[
			0.5015395672960117,
			2.146940115011256e-2
		],
		[
			0.5015380227945339,
			2.146014859016987e-2
		],
		[
			0.501536386472958,
			2.1450900017756448e-2
		],
		[
			0.5015346584107131,
			2.14416554311538e-2
		],
		[
			0.5015328386871777,
			2.1432414828644202e-2
		],
		[
			0.501530927381678,
			2.142317820851064e-2
		],
		[
			0.5015289245734891,
			2.141394556903684e-2
		],
		[
			0.5015268303418353,
			2.140471690850729e-2
		],
		[
			0.5015246447658891,
			2.1395492225207206e-2
		],
		[
			0.5015223679247716,
			2.1386271517422534e-2
		],
		[
			0.5015199998975531,
			2.1377054783439965e-2
		],
		[
			0.5015175407632524,
			2.1367842021546932e-2
		],
		[
			0.5015149906008372,
			2.1358633230031593e-2
		],
		[
			0.5015123494892243,
			2.1349428407182878e-2
		],
		[
			0.5015120993376279,
			2.1340333158087445e-2
		],
		[
			0.5015120681405821,
			2.133125495910394e-2
		],
		[
			0.5015119462134364,
			2.132218062199532e-2
		],
		[
			0.5015117336333901,
			2.1313110145118747e-2
		],
		[
			0.5015114304775925,
			2.1304043526832073e-2
		],
		[
			0.5015110368231444,
			2.129498076549385e-2
		],
		[
			0.501510552747097,
			2.128592185946333e-2
		],
		[
			0.5015099783264522,
			2.1276866807100454e-2
		],
		[
			0.5015093136381634,
			2.126781560676588e-2
		],
		[
			0.501508558759134,
			2.125876825682094e-2
		],
		[
			0.5015077137662192,
			2.124972475562768e-2
		],
		[
			0.5015067787362243,
			2.1240685101548838e-2
		],
		[
			0.501505753745906,
			2.123164929294784e-2
		],
		[
			0.5015046388719722,
			2.122261732818883e-2
		],
		[
			0.5015034341910812,
			2.121358920563662e-2
		],
		[
			0.5015021397798427,
			2.120456492365673e-2
		],
		[
			0.5015007557148181,
			2.1195544480615402e-2
		],
		[
			0.5014992820725184,
			2.1186527874879513e-2
		],
		[
			0.501497718929407,
			2.117751510481669e-2
		],
		[
			0.5014960663618981,
			2.1168506168795235e-2
		],
		[
			0.5014943244463569,
			2.1159501065184133e-2
		],
		[
			0.5014924932591002,
			2.1150499792353082e-2
		],
		[
			0.5014905728763953,
			2.114150234867246e-2
		],
		[
			0.5014885633744618,
			2.113250873251334e-2
		],
		[
			0.5014864648294697,
			2.1123518942247493e-2
		],
		[
			0.5014842773175405,
			2.111453297624738e-2
		],
		[
			0.5014820009147476,
			2.1105550832886153e-2
		],
		[
			0.5014796356971152,
			2.109657251053766e-2
		],
		[
			0.5014771817406192,
			2.1087598007576442e-2
		],
		[
			0.5014746391211867,
			2.107862732237772e-2
		],
		[
			0.5014729665993207,
			2.1069700733052272e-2
		],
		[
			0.501473036754827,
			2.1060854830631658e-2
		],
		[
			0.5014730184589937,
			2.105201264207441e-2
		],
		[
			0.501472911786079,
			2.1043174165821285e-2
		],
		[
			0.5014727168102949,
			2.1034339400313733e-2
		],
		[
			0.5014724336058064,
			2.1025508343993825e-2
		],
		[
			0.5014720622467312,
			2.1016680995304283e-2
		],
		[
			0.5014716028071415,
			2.1007857352688515e-2
		],
		[
			0.5014710553610618,
			2.0999037414590555e-2
		],
		[
			0.5014704199824707,
			2.09902211794551e-2
		],
		[
			0.5014696967452993,
			2.0981408645727485e-2
		],
		[
			0.5014688857234333,
			2.0972599811853735e-2
		],
		[
			0.5014679869907109,
			2.096379467628049e-2
		],
		[
			0.501467000620924,
			2.0954993237455047e-2
		],
		[
			0.5014659266878185,
			2.0946195493825384e-2
		],
		[
			0.5014647652650931,
			2.0937401443840098e-2
		],
		[
			0.5014635164264003,
			2.0928611085948443e-2
		],
		[
			0.5014621802453466,
			2.091982441860035e-2
		],
		[
			0.5014607567954916,
			2.0911041440246365e-2
		],
		[
			0.5014592461503486,
			2.0902262149337707e-2
		],
		[
			0.5014576483833845,
			2.089348654432623e-2
		],
		[
			0.5014559635680205,
			2.0884714623664462e-2
		],
		[
			0.5014541917776306,
			2.087594638580556e-2
		],
		[
			0.5014523330855429,
			2.0867181829203326e-2
		],
		[
			0.5014503875650398,
			2.085842095231224e-2
		],
		[
			0.5014483552893567,
			2.0849663753587398e-2
		],
		[
			0.501446236331683,
			2.0840910231484558e-2
		],
		[
			0.5014440307651621,
			2.083216038446014e-2
		],
		[
			0.5014417386628915,
			2.0823414210971194e-2
		],
		[
			0.501439360097922,
			2.0814671709475416e-2
		],
		[
			0.5014368951432585,
			2.0805932878431153e-2
		],
		[
			0.5014343438718604,
			2.079719771629742e-2
		],
		[
			0.5014344802521079,
			2.0788581222303648e-2
		],
		[
			0.5014345447436244,
			2.0779968890695517e-2
		],
		[
			0.5014345231207863,
			2.077136012701993e-2
		],
		[
			0.5014344154549341,
			2.0762754929798777e-2
		],
		[
			0.5014342218173635,
			2.0754153297554537e-2
		],
		[
			0.501433942279326,
			2.07455552288103e-2
		],
		[
			0.5014335769120288,
			2.0736960722089772e-2
		],
		[
			0.5014331257866349,
			2.072836977591727e-2
		],
		[
			0.5014325889742631,
			2.071978238881773e-2
		],
		[
			0.5014319665459879,
			2.0711198559316687e-2
		],
		[
			0.5014312585728395,
			2.0702618285940295e-2
		],
		[
			0.5014304651258046,
			2.0694041567215316e-2
		],
		[
			0.5014295862758247,
			2.068546840166912e-2
		],
		[
			0.501428622093798,
			2.0676898787829693e-2
		],
		[
			0.5014275726505782,
			2.0668332724225618e-2
		],
		[
			0.5014264380169756,
			2.065977020938612e-2
		],
		[
			0.5014252182637554,
			2.065121124184098e-2
		],
		[
			0.5014239134616396,
			2.064265582012064e-2
		],
		[
			0.5014225236813061,
			2.0634103942756124e-2
		],
		[
			0.5014210489933887,
			2.062555560827907e-2
		],
		[
			0.5014194894684769,
			2.061701081522172e-2
		],
		[
			0.5014178451771171,
			2.0608469562116934e-2
		],
		[
			0.5014161161898111,
			2.059993184749817e-2
		],
		[
			0.501414302577017,
			2.0591397669899498e-2
		],
		[
			0.5014124044091495,
			2.0582867027855594e-2
		],
		[
			0.5014104217565788,
			2.0574339919901742e-2
		],
		[
			0.5014083546896317,
			2.0565816344573835e-2
		],
		[
			0.5014062032785912,
			2.055729630040836e-2
		],
		[
			0.5014039675936967,
			2.0548779785942436e-2
		],
		[
			0.5014016477051435,
			2.054026679971377e-2
		],
		[
			0.5013992436830836,
			2.053175734026067e-2
		],
		[
			0.5013967555976249,
			2.0523251406122062e-2
		],
		[
			0.5013964423778476,
			2.0514841417982054e-2
		],
		[
			0.5013965728968799,
			2.0506456457320032e-2
		],
		[
			0.5013966195472305,
			2.049807492381417e-2
		],
		[
			0.5013965823974361,
			2.0489696816063704e-2
		],
		[
			0.5013964615159923,
			2.048132213266845e-2
		],
		[
			0.5013962569713512,
			2.047295087222876e-2
		],
		[
			0.501395968831924,
			2.0464583033345595e-2
		],
		[
			0.5013955971660802,
			2.045621861462048e-2
		],
		[
			0.5013951420421462,
			2.0447857614655493e-2
		],
		[
			0.5013946035284076,
			2.0439500032053307e-2
		],
		[
			0.5013939816931072,
			2.043114586541714e-2
		],
		[
			0.501393276604447,
			2.0422795113350805e-2
		],
		[
			0.5013924883305864,
			2.0414447774458683e-2
		],
		[
			0.5013916169396428,
			2.0406103847345706e-2
		],
		[
			0.5013906624996928,
			2.0397763330617397e-2
		],
		[
			0.5013896250787704,
			2.0389426222879845e-2
		],
		[
			0.501388504744868,
			2.0381092522739692e-2
		],
		[
			0.5013873015659366,
			2.037276222880418e-2
		],
		[
			0.501386015609885,
			2.0364435339681086e-2
		],
		[
			0.5013846469445808,
			2.0356111853978783e-2
		],
		[
			0.5013831956378498,
			2.0347791770306194e-2
		],
		[
			0.5013816617574761,
			2.0339475087272824e-2
		],
		[
			0.5013800453712022,
			2.0331161803488748e-2
		],
		[
			0.5013783465467291,
			2.032285191756459e-2
		],
		[
			0.5013765653517162,
			2.0314545428111567e-2
		],
		[
			0.5013747018537811,
			2.0306242333741436e-2
		],
		[
			0.5013727561205004,
			2.0297942633066543e-2
		],
		[
			0.5013707282194091,
			2.028964632469981e-2
		],
		[
			0.5013686182180002,
			2.0281353407254683e-2
		],
		[
			0.5013664261837261,
			2.027306387934523e-2
		],
		[
			0.5013641521839968,
			2.0264777739586032e-2
		],
		[
			0.5013617962861816,
			2.0256494986592277e-2
		],
		[
			0.5013593585576086,
			2.0248215618979704e-2
		],
		[
			0.501358947354919,
			2.0240024747695717e-2
		],
		[
			0.501359131055047,
			2.023186449383584e-2
		],
		[
			0.5013592331114735,
			2.022370752997902e-2
		],
		[
			0.5013592535900014,
			2.0215553854798788e-2
		],
		[
			0.5013591925563947,
			2.020740346696925e-2
		],
		[
			0.5013590500763773,
			2.019925636516504e-2
		],
		[
			0.501358826215633,
			2.01911125480613e-2
		],
		[
			0.5013585210398063,
			2.0182972014333733e-2
		],
		[
			0.5013581346145017,
			2.017483476265856e-2
		],
		[
			0.5013576670052845,
			2.0166700791712556e-2
		],
		[
			0.5013571182776797,
			2.0158570100173e-2
		],
		[
			0.5013564884971733,
			2.0150442686717732e-2
		],
		[
			0.5013557777292109,
			2.01423185500251e-2
		],
		[
			0.5013549860391996,
			2.013419768877402e-2
		],
		[
			0.5013541134925055,
			2.0126080101643892e-2
		],
		[
			0.5013531601544564,
			2.011796578731469e-2
		],
		[
			0.5013521260903402,
			2.0109854744466915e-2
		],
		[
			0.5013510113654048,
			2.010174697178157e-2
		],
		[
			0.5013498160448596,
			2.009364246794023e-2
		],
		[
			0.5013485401938733,
			2.008554123162496e-2
		],
		[
			0.501347183877576,
			2.0077443261518398e-2
		],
		[
			0.5013457471610582,
			2.0069348556303677e-2
		],
		[
			0.501344230109371,
			2.0061257114664496e-2
		],
		[
			0.5,
			0
		]
	],
	"numerical_1stPD":[
		[
			0.70703125,
			0.0
		],
		[
			0.70703125,
			7.8125e-4
		],
		[
			0.70703125,
			1.5625e-3
		],
		[
			0.70703125,
			2.3437500000000003e-3
		],
		[
			0.70703125,
			3.125e-3
		],
		[
			0.70703125,
			3.90625e-3
		],
		[
			0.70703125,
			4.687500000000001e-3
		],
		[
			0.70703125,
			5.4687500000000005e-3
		],
		[
			0.70625,
			6.25e-3
		],
		[
			0.70625,
			7.03125e-3
		],
		[
			0.70625,
			7.8125e-3
		],
		[
			0.70625,
			8.59375e-3
		],
		[
			0.70625,
			9.375000000000001e-3
		],
		[
			0.70625,
			1.0156250000000002e-2
		],
		[
			0.70625,
			1.0937500000000001e-2
		],
		[
			0.70625,
			1.171875e-2
		],
		[
			0.70625,
			1.25e-2
		],
		[
			0.70625,
			1.3281250000000001e-2
		],
		[
			0.70625,
			1.40625e-2
		],
		[
			0.70625,
			1.484375e-2
		],
		[
			0.70625,
			1.5625e-2
		],
		[
			0.70625,
			1.640625e-2
		],
		[
			0.70625,
			1.71875e-2
		],
		[
			0.70625,
			1.7968750000000002e-2
		],
		[
			0.70625,
			1.8750000000000003e-2
		],
		[
			0.7054687500000001,
			1.9531250000000003e-2
		],
		[
			0.7054687500000001,
			2.0312500000000004e-2
		],
		[
			0.7054687500000001,
			2.109375e-2
		],
		[
			0.7054687500000001,
			2.1875000000000002e-2
		],
		[
			0.7054687500000001,
			2.2656250000000003e-2
		],
		[
			0.7054687500000001,
			2.34375e-2
		],
		[
			0.7054687500000001,
			2.421875e-2
		],
		[
			0.7054687500000001,
			2.5e-2
		],
		[
			0.7054687500000001,
			2.5781250000000002e-2
		],
		[
			0.7046875,
			2.6562500000000003e-2
		],
		[
			0.7046875,
			2.734375e-2
		],
		[
			0.7046875,
			2.8125e-2
		],
		[
			0.7046875,
			2.890625e-2
		],
		[
			0.7046875,
			2.96875e-2
		],
		[
			0.7046875,
			3.046875e-2
		],
		[
			0.7046875,
			3.125e-2
		],
		[
			0.7046875,
			3.203125e-2
		],
		[
			0.70390625,
			3.28125e-2
		],
		[
			0.70390625,
			3.3593750000000006e-2
		],
		[
			0.70390625,
			3.4375e-2
		],
		[
			0.70390625,
			3.515625e-2
		],
		[
			0.70390625,
			3.5937500000000004e-2
		],
		[
			0.70390625,
			3.671875000000001e-2
		],
		[
			0.703125,
			3.7500000000000006e-2
		],
		[
			0.703125,
			3.828125e-2
		],
		[
			0.703125,
			3.906250000000001e-2
		],
		[
			0.703125,
			3.984375000000001e-2
		],
		[
			0.703125,
			4.062500000000001e-2
		],
		[
			0.70234375,
			4.1406250000000006e-2
		],
		[
			0.70234375,
			4.21875e-2
		],
		[
			0.70234375,
			4.296875e-2
		],
		[
			0.70234375,
			4.3750000000000004e-2
		],
		[
			0.70234375,
			4.453125000000001e-2
		],
		[
			0.7015625000000001,
			4.5312500000000006e-2
		],
		[
			0.7015625000000001,
			4.609375e-2
		],
		[
			0.7015625000000001,
			4.6875e-2
		],
		[
			0.7015625000000001,
			4.765625e-2
		],
		[
			0.7015625000000001,
			4.84375e-2
		],
		[
			0.7007812500000001,
			4.9218750000000006e-2
		],
		[
			0.7007812500000001,
			5.0e-2
		],
		[
			0.7007812500000001,
			5.078125e-2
		],
		[
			0.7007812500000001,
			5.1562500000000004e-2
		],
		[
			0.7000000000000001,
			5.234375000000001e-2
		],
		[
			0.7000000000000001,
			5.3125000000000006e-2
		],
		[
			0.7000000000000001,
			5.390625e-2
		],
		[
			0.7000000000000001,
			5.46875e-2
		],
		[
			0.7000000000000001,
			5.546875e-2
		],
		[
			0.69921875,
			5.625e-2
		],
		[
			0.69921875,
			5.7031250000000006e-2
		],
		[
			0.69921875,
			5.78125e-2
		],
		[
			0.69921875,
			5.859375e-2
		],
		[
			0.6984375,
			5.9375e-2
		],
		[
			0.6984375,
			6.0156249999999994e-2
		],
		[
			0.6984375,
			6.09375e-2
		],
		[
			0.6976562500000001,
			6.171875e-2
		],
		[
			0.6976562500000001,
			6.25e-2
		],
		[
			0.6976562500000001,
			6.328125e-2
		],
		[
			0.6976562500000001,
			6.40625e-2
		],
		[
			0.6968750000000001,
			6.484375e-2
		],
		[
			0.6968750000000001,
			6.5625e-2
		],
		[
			0.6968750000000001,
			6.640625e-2
		],
		[
			0.6968750000000001,
			6.718750000000001e-2
		],
		[
			0.6960937500000002,
			6.796875000000001e-2
		],
		[
			0.6960937500000002,
			6.875e-2
		],
		[
			0.6960937500000002,
			6.953125e-2
		],
		[
			0.6953125000000001,
			7.03125e-2
		],
		[
			0.6953125000000001,
			7.109375000000001e-2
		],
		[
			0.6953125000000001,
			7.187500000000001e-2
		],
		[
			0.69453125,
			7.265625e-2
		],
		[
			0.69453125,
			7.343750000000002e-2
		],
		[
			0.69453125,
			7.421875000000001e-2
		],
		[
			0.69453125,
			7.500000000000001e-2
		],
		[
			0.6937500000000001,
			7.578125000000001e-2
		],
		[
			0.6937500000000001,
			7.65625e-2
		],
		[
			0.6937500000000001,
			7.734375000000002e-2
		],
		[
			0.6929687500000001,
			7.812500000000001e-2
		],
		[
			0.6929687500000001,
			7.890625000000001e-2
		],
		[
			0.6929687500000001,
			7.968750000000002e-2
		],
		[
			0.6921875000000001,
			8.046875000000002e-2
		],
		[
			0.6921875000000001,
			8.125000000000002e-2
		],
		[
			0.6921875000000001,
			8.203125000000001e-2
		],
		[
			0.69140625,
			8.281250000000001e-2
		],
		[
			0.69140625,
			8.359375000000001e-2
		],
		[
			0.69140625,
			8.4375e-2
		],
		[
			0.690625,
			8.515625e-2
		],
		[
			0.690625,
			8.59375e-2
		],
		[
			0.690625,
			8.671875000000001e-2
		],
		[
			0.6898437500000001,
			8.750000000000001e-2
		],
		[
			0.6898437500000001,
			8.828125e-2
		],
		[
			0.6898437500000001,
			8.906250000000002e-2
		],
		[
			0.6890625,
			8.984375000000001e-2
		],
		[
			0.6890625,
			9.062500000000001e-2
		],
		[
			0.6890625,
			9.140625000000001e-2
		],
		[
			0.68828125,
			9.21875e-2
		],
		[
			0.68828125,
			9.296875e-2
		],
		[
			0.68828125,
			9.375e-2
		],
		[
			0.6875,
			9.453125e-2
		],
		[
			0.6875,
			9.53125e-2
		],
		[
			0.6875,
			9.609375e-2
		],
		[
			0.68671875,
			9.6875e-2
		],
		[
			0.68671875,
			9.765625e-2
		],
		[
			0.68671875,
			9.843750000000001e-2
		],
		[
			0.6859375,
			9.921875000000001e-2
		],
		[
			0.6859375,
			0.1
		],
		[
			0.6859375,
			0.10078125
		],
		[
			0.6851562499999999,
			0.1015625
		],
		[
			0.6851562499999999,
			0.10234375000000001
		],
		[
			0.684375,
			0.10312500000000001
		],
		[
			0.684375,
			0.10390625
		],
		[
			0.684375,
			0.10468750000000002
		],
		[
			0.68359375,
			0.10546875000000001
		],
		[
			0.68359375,
			0.10625000000000001
		],
		[
			0.68359375,
			0.10703125000000001
		],
		[
			0.6828125,
			0.1078125
		],
		[
			0.6828125,
			0.10859375
		],
		[
			0.6828125,
			0.109375
		],
		[
			0.6820312500000001,
			0.11015625
		],
		[
			0.6820312500000001,
			0.1109375
		],
		[
			0.68125,
			0.11171875
		],
		[
			0.68125,
			0.1125
		],
		[
			0.68125,
			0.11328125
		],
		[
			0.68046875,
			0.11406250000000001
		],
		[
			0.68046875,
			0.11484375000000001
		],
		[
			0.68046875,
			0.115625
		],
		[
			0.6796875,
			0.11640625
		],
		[
			0.6796875,
			0.1171875
		],
		[
			0.6796875,
			0.11796875
		],
		[
			0.67890625,
			0.11875
		],
		[
			0.67890625,
			0.11953124999999999
		],
		[
			0.6781250000000001,
			0.12031249999999999
		],
		[
			0.6781250000000001,
			0.12109375
		],
		[
			0.6781250000000001,
			0.121875
		],
		[
			0.6773437500000001,
			0.12265625
		],
		[
			0.6773437500000001,
			0.1234375
		],
		[
			0.6773437500000001,
			0.12421875
		],
		[
			0.6765625000000001,
			0.125
		],
		[
			0.6765625000000001,
			0.12578125
		],
		[
			0.67578125,
			0.1265625
		],
		[
			0.67578125,
			0.12734374999999998
		],
		[
			0.67578125,
			0.128125
		],
		[
			0.675,
			0.12890625
		],
		[
			0.675,
			0.1296875
		],
		[
			0.675,
			0.13046875000000002
		],
		[
			0.6742187500000001,
			0.13125
		],
		[
			0.6742187500000001,
			0.13203125
		],
		[
			0.6734375,
			0.1328125
		],
		[
			0.6734375,
			0.13359375
		],
		[
			0.6734375,
			0.13437500000000002
		],
		[
			0.67265625,
			0.13515625000000003
		],
		[
			0.67265625,
			0.13593750000000002
		],
		[
			0.671875,
			0.13671875
		],
		[
			0.671875,
			0.1375
		],
		[
			0.671875,
			0.13828125000000002
		],
		[
			0.67109375,
			0.1390625
		],
		[
			0.67109375,
			0.13984375
		],
		[
			0.67109375,
			0.140625
		],
		[
			0.6703125000000001,
			0.14140625
		],
		[
			0.6703125000000001,
			0.14218750000000002
		],
		[
			0.6695312500000001,
			0.14296875000000003
		],
		[
			0.6695312500000001,
			0.14375000000000002
		],
		[
			0.6695312500000001,
			0.14453125
		],
		[
			0.6687500000000001,
			0.1453125
		],
		[
			0.6687500000000001,
			0.14609375000000002
		],
		[
			0.6687500000000001,
			0.14687500000000003
		],
		[
			0.66796875,
			0.14765625000000004
		],
		[
			0.66796875,
			0.14843750000000003
		],
		[
			0.6671875,
			0.14921875
		],
		[
			0.6671875,
			0.15000000000000002
		],
		[
			0.6671875,
			0.15078125000000003
		],
		[
			0.6664062500000001,
			0.15156250000000002
		],
		[
			0.6664062500000001,
			0.15234375
		],
		[
			0.6656250000000001,
			0.153125
		],
		[
			0.6656250000000001,
			0.15390625000000002
		],
		[
			0.6656250000000001,
			0.15468750000000003
		],
		[
			0.6648437500000002,
			0.15546875000000004
		],
		[
			0.6648437500000002,
			0.15625000000000003
		],
		[
			0.6648437500000002,
			0.15703125
		],
		[
			0.6640625000000001,
			0.15781250000000002
		],
		[
			0.6640625000000001,
			0.15859375000000003
		],
		[
			0.66328125,
			0.15937500000000004
		],
		[
			0.66328125,
			0.16015625000000006
		],
		[
			0.66328125,
			0.16093750000000004
		],
		[
			0.6625000000000001,
			0.16171875000000002
		],
		[
			0.6625000000000001,
			0.16250000000000003
		],
		[
			0.6617187500000001,
			0.16328125000000004
		],
		[
			0.6617187500000001,
			0.16406250000000003
		],
		[
			0.6617187500000001,
			0.16484375
		],
		[
			0.6609375000000001,
			0.16562500000000002
		],
		[
			0.6609375000000001,
			0.16640625000000003
		],
		[
			0.6609375000000001,
			0.16718750000000002
		],
		[
			0.66015625,
			0.16796875
		],
		[
			0.66015625,
			0.16875
		],
		[
			0.659375,
			0.16953125000000002
		],
		[
			0.659375,
			0.1703125
		],
		[
			0.659375,
			0.17109375
		],
		[
			0.6585937500000001,
			0.171875
		],
		[
			0.6585937500000001,
			0.17265625
		],
		[
			0.6578125000000001,
			0.17343750000000002
		],
		[
			0.6578125000000001,
			0.17421875000000003
		],
		[
			0.6578125000000001,
			0.17500000000000002
		],
		[
			0.6570312500000002,
			0.17578125
		],
		[
			0.6570312500000002,
			0.1765625
		],
		[
			0.6570312500000002,
			0.17734375000000002
		],
		[
			0.6562500000000001,
			0.17812500000000003
		],
		[
			0.6562500000000001,
			0.17890625000000004
		],
		[
			0.65546875,
			0.17968750000000003
		],
		[
			0.65546875,
			0.18046875
		],
		[
			0.65546875,
			0.18125000000000002
		],
		[
			0.6546875000000001,
			0.18203125000000003
		],
		[
			0.6546875000000001,
			0.18281250000000002
		],
		[
			0.6546875000000001,
			0.18359375
		],
		[
			0.6539062500000001,
			0.184375
		],
		[
			0.6539062500000001,
			0.18515625000000002
		],
		[
			0.6531250000000002,
			0.1859375
		],
		[
			0.6531250000000002,
			0.18671875
		],
		[
			0.6531250000000002,
			0.1875
		],
		[
			0.6523437500000002,
			0.18828125
		],
		[
			0.6523437500000002,
			0.1890625
		],
		[
			0.6523437500000002,
			0.18984374999999998
		],
		[
			0.6515625000000002,
			0.190625
		],
		[
			0.6515625000000002,
			0.19140625
		],
		[
			0.6507812500000001,
			0.1921875
		],
		[
			0.6507812500000001,
			0.19296875000000002
		],
		[
			0.6507812500000001,
			0.19375
		],
		[
			0.6500000000000001,
			0.19453125
		],
		[
			0.6500000000000001,
			0.1953125
		],
		[
			0.6500000000000001,
			0.19609375
		],
		[
			0.6492187500000002,
			0.19687500000000002
		],
		[
			0.6492187500000002,
			0.19765625000000003
		],
		[
			0.6484375000000001,
			0.19843750000000002
		],
		[
			0.6484375000000001,
			0.19921875
		],
		[
			0.6484375000000001,
			0.2
		],
		[
			0.64765625,
			0.20078125000000002
		],
		[
			0.64765625,
			0.2015625
		],
		[
			0.64765625,
			0.20234375
		],
		[
			0.6468750000000001,
			0.203125
		],
		[
			0.6468750000000001,
			0.20390625
		],
		[
			0.6460937500000001,
			0.20468750000000002
		],
		[
			0.6460937500000001,
			0.20546875000000003
		],
		[
			0.6460937500000001,
			0.20625000000000002
		],
		[
			0.6453125000000002,
			0.20703125
		],
		[
			0.6453125000000002,
			0.2078125
		],
		[
			0.6453125000000002,
			0.20859375000000002
		],
		[
			0.6445312500000002,
			0.20937500000000003
		],
		[
			0.6445312500000002,
			0.21015625000000004
		],
		[
			0.6445312500000002,
			0.21093750000000003
		],
		[
			0.6437500000000002,
			0.21171875
		],
		[
			0.6437500000000002,
			0.21250000000000002
		],
		[
			0.6429687500000001,
			0.21328125000000003
		],
		[
			0.6429687500000001,
			0.21406250000000002
		],
		[
			0.6429687500000001,
			0.21484375
		],
		[
			0.6421875000000001,
			0.215625
		],
		[
			0.6421875000000001,
			0.21640625000000002
		],
		[
			0.6421875000000001,
			0.2171875
		],
		[
			0.6414062500000002,
			0.21796875
		],
		[
			0.6414062500000002,
			0.21875
		],
		[
			0.6406250000000002,
			0.21953125
		],
		[
			0.6406250000000002,
			0.2203125
		],
		[
			0.6406250000000002,
			0.22109374999999998
		],
		[
			0.6398437500000003,
			0.221875
		],
		[
			0.6398437500000003,
			0.22265625
		],
		[
			0.6398437500000003,
			0.2234375
		],
		[
			0.6390625000000002,
			0.22421875000000002
		],
		[
			0.6390625000000002,
			0.225
		],
		[
			0.6390625000000002,
			0.22578125
		],
		[
			0.6382812500000001,
			0.2265625
		],
		[
			0.6382812500000001,
			0.22734375
		],
		[
			0.6382812500000001,
			0.22812500000000002
		],
		[
			0.6375000000000002,
			0.22890625000000003
		],
		[
			0.6375000000000002,
			0.22968750000000002
		],
		[
			0.6367187500000002,
			0.23046875
		],
		[
			0.6367187500000002,
			0.23125
		],
		[
			0.6367187500000002,
			0.23203125000000002
		],
		[
			0.6359375000000002,
			0.2328125
		],
		[
			0.6359375000000002,
			0.23359375
		],
		[
			0.6359375000000002,
			0.234375
		],
		[
			0.6351562500000001,
			0.23515625
		],
		[
			0.6351562500000001,
			0.2359375
		],
		[
			0.6351562500000001,
			0.23671874999999998
		],
		[
			0.6343750000000001,
			0.2375
		],
		[
			0.6343750000000001,
			0.23828125
		],
		[
			0.6343750000000001,
			0.23906249999999998
		],
		[
			0.6335937500000002,
			0.23984374999999997
		],
		[
			0.6335937500000002,
			0.24062499999999998
		],
		[
			0.6335937500000002,
			0.24140625
		],
		[
			0.6328125000000001,
			0.2421875
		],
		[
			0.6328125000000001,
			0.24296875
		],
		[
			0.63203125,
			0.24375
		],
		[
			0.63203125,
			0.24453124999999998
		],
		[
			0.63203125,
			0.2453125
		],
		[
			0.6312500000000001,
			0.24609375
		],
		[
			0.6312500000000001,
			0.246875
		],
		[
			0.6312500000000001,
			0.24765625000000002
		],
		[
			0.6304687500000001,
			0.2484375
		],
		[
			0.6304687500000001,
			0.24921875
		],
		[
			0.6304687500000001,
			0.25
		],
		[
			0.6296875000000001,
			0.25078125
		],
		[
			0.6296875000000001,
			0.2515625
		],
		[
			0.6296875000000001,
			0.25234375
		],
		[
			0.62890625,
			0.253125
		],
		[
			0.62890625,
			0.25390625
		],
		[
			0.62890625,
			0.25468749999999996
		],
		[
			0.628125,
			0.25546874999999997
		],
		[
			0.628125,
			0.25625
		],
		[
			0.628125,
			0.25703125
		],
		[
			0.6273437500000001,
			0.2578125
		],
		[
			0.6273437500000001,
			0.25859375
		],
		[
			0.6273437500000001,
			0.259375
		],
		[
			0.6265625000000001,
			0.26015625000000003
		],
		[
			0.6265625000000001,
			0.26093750000000004
		],
		[
			0.6265625000000001,
			0.26171875
		],
		[
			0.6257812500000002,
			0.2625
		],
		[
			0.6257812500000002,
			0.26328125
		],
		[
			0.6257812500000002,
			0.2640625
		],
		[
			0.6250000000000001,
			0.26484375
		],
		[
			0.6250000000000001,
			0.265625
		],
		[
			0.6250000000000001,
			0.26640625
		],
		[
			0.62421875,
			0.2671875
		],
		[
			0.62421875,
			0.26796875000000003
		],
		[
			0.6234375000000001,
			0.26875000000000004
		],
		[
			0.6234375000000001,
			0.26953125000000006
		],
		[
			0.6234375000000001,
			0.27031250000000007
		],
		[
			0.6226562500000001,
			0.27109375
		],
		[
			0.6226562500000001,
			0.27187500000000003
		],
		[
			0.6226562500000001,
			0.27265625000000004
		],
		[
			0.6218750000000002,
			0.2734375
		],
		[
			0.6218750000000002,
			0.27421875
		],
		[
			0.6218750000000002,
			0.275
		],
		[
			0.6210937500000002,
			0.27578125000000003
		],
		[
			0.6210937500000002,
			0.27656250000000004
		],
		[
			0.6210937500000002,
			0.27734375
		],
		[
			0.6203125000000002,
			0.278125
		],
		[
			0.6203125000000002,
			0.27890625
		],
		[
			0.6203125000000002,
			0.2796875
		],
		[
			0.6203125000000002,
			0.28046875
		],
		[
			0.6195312500000001,
			0.28125
		],
		[
			0.6195312500000001,
			0.28203125
		],
		[
			0.6195312500000001,
			0.2828125
		],
		[
			0.6187500000000001,
			0.28359375000000003
		],
		[
			0.6187500000000001,
			0.28437500000000004
		],
		[
			0.6187500000000001,
			0.28515625000000006
		],
		[
			0.6179687500000002,
			0.28593750000000007
		],
		[
			0.6179687500000002,
			0.28671875
		],
		[
			0.6179687500000002,
			0.28750000000000003
		],
		[
			0.6171875000000001,
			0.28828125000000004
		],
		[
			0.6171875000000001,
			0.2890625
		],
		[
			0.6171875000000001,
			0.28984375
		],
		[
			0.61640625,
			0.290625
		],
		[
			0.61640625,
			0.29140625000000003
		],
		[
			0.61640625,
			0.29218750000000004
		],
		[
			0.6156250000000001,
			0.29296875000000006
		],
		[
			0.6156250000000001,
			0.29375000000000007
		],
		[
			0.6156250000000001,
			0.2945312500000001
		],
		[
			0.6148437500000001,
			0.2953125000000001
		],
		[
			0.6148437500000001,
			0.29609375000000004
		],
		[
			0.6148437500000001,
			0.29687500000000006
		],
		[
			0.6140625000000001,
			0.29765625000000007
		],
		[
			0.6140625000000001,
			0.2984375
		],
		[
			0.6140625000000001,
			0.29921875000000003
		],
		[
			0.61328125,
			0.30000000000000004
		],
		[
			0.61328125,
			0.30078125000000006
		],
		[
			0.61328125,
			0.30156250000000007
		],
		[
			0.6125,
			0.30234375
		],
		[
			0.6125,
			0.30312500000000003
		],
		[
			0.6125,
			0.30390625000000004
		],
		[
			0.6117187500000001,
			0.3046875
		],
		[
			0.6117187500000001,
			0.30546875
		],
		[
			0.6117187500000001,
			0.30625
		],
		[
			0.6117187500000001,
			0.30703125000000003
		],
		[
			0.6109375,
			0.30781250000000004
		],
		[
			0.6109375,
			0.30859375000000006
		],
		[
			0.6109375,
			0.30937500000000007
		],
		[
			0.61015625,
			0.3101562500000001
		],
		[
			0.61015625,
			0.3109375000000001
		],
		[
			0.61015625,
			0.31171875000000004
		],
		[
			0.609375,
			0.31250000000000006
		],
		[
			0.609375,
			0.31328125000000007
		],
		[
			0.609375,
			0.3140625
		],
		[
			0.60859375,
			0.31484375000000003
		],
		[
			0.60859375,
			0.31562500000000004
		],
		[
			0.60859375,
			0.31640625000000006
		],
		[
			0.6078125000000001,
			0.31718750000000007
		],
		[
			0.6078125000000001,
			0.3179687500000001
		],
		[
			0.6083298905925099,
			0.31797800792072606
		]
	],
	"numerical_rightSpinodal":[
		[
			0.99921875,
			0.0
		],
		[
			0.99609375,
			7.8125e-4
		],
		[
			0.99296875,
			1.5625e-3
		],
		[
			0.9898437500000001,
			2.3437500000000003e-3
		],
		[
			0.9867187500000001,
			3.125e-3
		],
		[
			0.984375,
			3.90625e-3
		],
		[
			0.98125,
			4.687500000000001e-3
		],
		[
			0.9789062499999999,
			5.4687500000000005e-3
		],
		[
			0.9765625,
			6.25e-3
		],
		[
			0.9742187499999999,
			7.03125e-3
		],
		[
			0.9710937500000001,
			7.8125e-3
		],
		[
			0.96875,
			8.59375e-3
		],
		[
			0.9664062499999999,
			9.375000000000001e-3
		],
		[
			0.9640624999999999,
			1.0156250000000002e-2
		],
		[
			0.9624999999999999,
			1.0937500000000001e-2
		],
		[
			0.9601562499999998,
			1.171875e-2
		],
		[
			0.9578125,
			1.25e-2
		],
		[
			0.9554687499999999,
			1.3281250000000001e-2
		],
		[
			0.953125,
			1.40625e-2
		],
		[
			0.9515625,
			1.484375e-2
		],
		[
			0.94921875,
			1.5625e-2
		],
		[
			0.9468749999999999,
			1.640625e-2
		],
		[
			0.94453125,
			1.71875e-2
		],
		[
			0.9429687499999999,
			1.7968750000000002e-2
		],
		[
			0.940625,
			1.8750000000000003e-2
		],
		[
			0.9390625,
			1.9531250000000003e-2
		],
		[
			0.93671875,
			2.0312500000000004e-2
		],
		[
			0.9351562499999999,
			2.109375e-2
		],
		[
			0.9328125,
			2.1875000000000002e-2
		],
		[
			0.93125,
			2.2656250000000003e-2
		],
		[
			0.92890625,
			2.34375e-2
		],
		[
			0.9273437500000001,
			2.421875e-2
		],
		[
			0.925,
			2.5e-2
		],
		[
			0.9234375,
			2.5781250000000002e-2
		],
		[
			0.921875,
			2.6562500000000003e-2
		],
		[
			0.9195312500000001,
			2.734375e-2
		],
		[
			0.91796875,
			2.8125e-2
		],
		[
			0.9156250000000001,
			2.890625e-2
		],
		[
			0.9140625000000001,
			2.96875e-2
		],
		[
			0.9125000000000001,
			3.046875e-2
		],
		[
			0.91015625,
			3.125e-2
		],
		[
			0.9085937500000001,
			3.203125e-2
		],
		[
			0.90703125,
			3.28125e-2
		],
		[
			0.90546875,
			3.3593750000000006e-2
		],
		[
			0.9039062499999999,
			3.4375e-2
		],
		[
			0.9015625,
			3.515625e-2
		],
		[
			0.9,
			3.5937500000000004e-2
		],
		[
			0.8984375,
			3.671875000000001e-2
		],
		[
			0.8968750000000001,
			3.7500000000000006e-2
		],
		[
			0.8953125000000001,
			3.828125e-2
		],
		[
			0.8929687500000001,
			3.906250000000001e-2
		],
		[
			0.89140625,
			3.984375000000001e-2
		],
		[
			0.88984375,
			4.062500000000001e-2
		],
		[
			0.8882812499999999,
			4.1406250000000006e-2
		],
		[
			0.88671875,
			4.21875e-2
		],
		[
			0.8851562499999999,
			4.296875e-2
		],
		[
			0.88359375,
			4.3750000000000004e-2
		],
		[
			0.88203125,
			4.453125000000001e-2
		],
		[
			0.8804687499999999,
			4.5312500000000006e-2
		],
		[
			0.87890625,
			4.609375e-2
		],
		[
			0.8773437500000001,
			4.6875e-2
		],
		[
			0.87578125,
			4.765625e-2
		],
		[
			0.87421875,
			4.84375e-2
		],
		[
			0.8726562499999999,
			4.9218750000000006e-2
		],
		[
			0.8703125,
			5.0e-2
		],
		[
			0.86875,
			5.078125e-2
		],
		[
			0.86796875,
			5.1562500000000004e-2
		],
		[
			0.86640625,
			5.234375000000001e-2
		],
		[
			0.8640625000000001,
			5.3125000000000006e-2
		],
		[
			0.86328125,
			5.390625e-2
		],
		[
			0.8617187500000001,
			5.46875e-2
		],
		[
			0.86015625,
			5.546875e-2
		],
		[
			0.85859375,
			5.625e-2
		],
		[
			0.8570312500000001,
			5.7031250000000006e-2
		],
		[
			0.85546875,
			5.78125e-2
		],
		[
			0.8539062500000001,
			5.859375e-2
		],
		[
			0.8531250000000001,
			5.9375e-2
		],
		[
			0.85078125,
			6.0156249999999994e-2
		],
		[
			0.8500000000000001,
			6.09375e-2
		],
		[
			0.8484375000000001,
			6.171875e-2
		],
		[
			0.846875,
			6.25e-2
		],
		[
			0.8453125000000001,
			6.328125e-2
		],
		[
			0.8445312500000002,
			6.40625e-2
		],
		[
			0.84296875,
			6.484375e-2
		],
		[
			0.8414062500000001,
			6.5625e-2
		],
		[
			0.8390625000000002,
			6.640625e-2
		],
		[
			0.8382812500000001,
			6.718750000000001e-2
		],
		[
			0.8375000000000001,
			6.796875000000001e-2
		],
		[
			0.8359375000000001,
			6.875e-2
		],
		[
			0.8343750000000001,
			6.953125e-2
		],
		[
			0.8328125000000001,
			7.03125e-2
		],
		[
			0.83203125,
			7.109375000000001e-2
		],
		[
			0.8304687500000001,
			7.187500000000001e-2
		],
		[
			0.82890625,
			7.265625e-2
		],
		[
			0.82734375,
			7.343750000000002e-2
		],
		[
			0.8265625000000001,
			7.421875000000001e-2
		],
		[
			0.8250000000000001,
			7.500000000000001e-2
		],
		[
			0.8234375,
			7.578125000000001e-2
		],
		[
			0.8226562500000001,
			7.65625e-2
		],
		[
			0.8210937500000002,
			7.734375000000002e-2
		],
		[
			0.81953125,
			7.812500000000001e-2
		],
		[
			0.8187500000000001,
			7.890625000000001e-2
		],
		[
			0.8171875000000001,
			7.968750000000002e-2
		],
		[
			0.815625,
			8.046875000000002e-2
		],
		[
			0.8140625,
			8.125000000000002e-2
		],
		[
			0.81328125,
			8.203125000000001e-2
		],
		[
			0.81171875,
			8.281250000000001e-2
		],
		[
			0.8109375,
			8.359375000000001e-2
		],
		[
			0.809375,
			8.4375e-2
		],
		[
			0.8078125,
			8.515625e-2
		],
		[
			0.8070312500000001,
			8.59375e-2
		],
		[
			0.80546875,
			8.671875000000001e-2
		],
		[
			0.8046875,
			8.750000000000001e-2
		],
		[
			0.8031250000000001,
			8.828125e-2
		],
		[
			0.8023437500000001,
			8.906250000000002e-2
		],
		[
			0.80078125,
			8.984375000000001e-2
		],
		[
			0.7992187500000001,
			9.062500000000001e-2
		],
		[
			0.7984375,
			9.140625000000001e-2
		],
		[
			0.796875,
			9.21875e-2
		],
		[
			0.79609375,
			9.296875e-2
		],
		[
			0.7945312500000001,
			9.375e-2
		],
		[
			0.7937500000000001,
			9.453125e-2
		],
		[
			0.7921875,
			9.53125e-2
		],
		[
			0.7914062500000001,
			9.609375e-2
		],
		[
			0.7898437500000002,
			9.6875e-2
		],
		[
			0.7890625000000001,
			9.765625e-2
		],
		[
			0.7875000000000001,
			9.843750000000001e-2
		],
		[
			0.7867187500000001,
			9.921875000000001e-2
		],
		[
			0.78515625,
			0.1
		],
		[
			0.7835937500000001,
			0.10078125
		],
		[
			0.7828125,
			0.1015625
		],
		[
			0.78203125,
			0.10234375000000001
		],
		[
			0.78046875,
			0.10312500000000001
		],
		[
			0.7796875,
			0.10390625
		],
		[
			0.778125,
			0.10468750000000002
		],
		[
			0.77734375,
			0.10546875000000001
		],
		[
			0.7757812500000001,
			0.10625000000000001
		],
		[
			0.775,
			0.10703125000000001
		],
		[
			0.7734375,
			0.1078125
		],
		[
			0.77265625,
			0.10859375
		],
		[
			0.7718750000000001,
			0.109375
		],
		[
			0.7703125000000001,
			0.11015625
		],
		[
			0.76953125,
			0.1109375
		],
		[
			0.7679687500000001,
			0.11171875
		],
		[
			0.7671875,
			0.1125
		],
		[
			0.76640625,
			0.11328125
		],
		[
			0.76484375,
			0.11406250000000001
		],
		[
			0.7640625,
			0.11484375000000001
		],
		[
			0.7632812499999999,
			0.115625
		],
		[
			0.76171875,
			0.11640625
		],
		[
			0.7609374999999999,
			0.1171875
		],
		[
			0.7593749999999999,
			0.11796875
		],
		[
			0.75859375,
			0.11875
		],
		[
			0.7578125,
			0.11953124999999999
		],
		[
			0.75625,
			0.12031249999999999
		],
		[
			0.7554687499999999,
			0.12109375
		],
		[
			0.7546875,
			0.121875
		],
		[
			0.753125,
			0.12265625
		],
		[
			0.7523437500000001,
			0.1234375
		],
		[
			0.7515625,
			0.12421875
		],
		[
			0.75,
			0.125
		],
		[
			0.74921875,
			0.12578125
		],
		[
			0.7484375,
			0.1265625
		],
		[
			0.7476562499999999,
			0.12734374999999998
		],
		[
			0.74609375,
			0.128125
		],
		[
			0.7453125,
			0.12890625
		],
		[
			0.7445312500000001,
			0.1296875
		],
		[
			0.74375,
			0.13046875000000002
		],
		[
			0.7421875,
			0.13125
		],
		[
			0.74140625,
			0.13203125
		],
		[
			0.7398437500000001,
			0.1328125
		],
		[
			0.7390625000000001,
			0.13359375
		],
		[
			0.73828125,
			0.13437500000000002
		],
		[
			0.7375,
			0.13515625000000003
		],
		[
			0.7367187500000001,
			0.13593750000000002
		],
		[
			0.7359375,
			0.13671875
		],
		[
			0.734375,
			0.1375
		],
		[
			0.73359375,
			0.13828125000000002
		],
		[
			0.7328125000000001,
			0.1390625
		],
		[
			0.7320312500000001,
			0.13984375
		],
		[
			0.7312500000000001,
			0.140625
		],
		[
			0.7296875,
			0.14140625
		],
		[
			0.7289062500000001,
			0.14218750000000002
		],
		[
			0.7281250000000001,
			0.14296875000000003
		],
		[
			0.7273437500000002,
			0.14375000000000002
		],
		[
			0.7265625000000001,
			0.14453125
		],
		[
			0.7250000000000001,
			0.1453125
		],
		[
			0.7242187500000001,
			0.14609375000000002
		],
		[
			0.7234375000000001,
			0.14687500000000003
		],
		[
			0.72265625,
			0.14765625000000004
		],
		[
			0.721875,
			0.14843750000000003
		],
		[
			0.7210937500000001,
			0.14921875
		],
		[
			0.7203125000000001,
			0.15000000000000002
		],
		[
			0.7187500000000001,
			0.15078125000000003
		],
		[
			0.71796875,
			0.15156250000000002
		],
		[
			0.7171875000000001,
			0.15234375
		],
		[
			0.7164062500000001,
			0.153125
		],
		[
			0.7156250000000002,
			0.15390625000000002
		],
		[
			0.7148437500000002,
			0.15468750000000003
		],
		[
			0.7140625000000002,
			0.15546875000000004
		],
		[
			0.7132812500000001,
			0.15625000000000003
		],
		[
			0.7125000000000001,
			0.15703125
		],
		[
			0.7117187500000002,
			0.15781250000000002
		],
		[
			0.7109375000000001,
			0.15859375000000003
		],
		[
			0.71015625,
			0.15937500000000004
		],
		[
			0.7085937500000001,
			0.16015625000000006
		],
		[
			0.7078125000000001,
			0.16093750000000004
		],
		[
			0.70703125,
			0.16171875000000002
		],
		[
			0.70625,
			0.16250000000000003
		],
		[
			0.7054687500000001,
			0.16328125000000004
		],
		[
			0.7046875,
			0.16406250000000003
		],
		[
			0.70390625,
			0.16484375
		],
		[
			0.703125,
			0.16562500000000002
		],
		[
			0.70234375,
			0.16640625000000003
		],
		[
			0.7015625000000001,
			0.16718750000000002
		],
		[
			0.7007812500000001,
			0.16796875
		],
		[
			0.7000000000000001,
			0.16875
		],
		[
			0.69921875,
			0.16953125000000002
		],
		[
			0.6984375,
			0.1703125
		],
		[
			0.6976562500000001,
			0.17109375
		],
		[
			0.6968750000000001,
			0.171875
		],
		[
			0.6960937500000002,
			0.17265625
		],
		[
			0.6953125000000001,
			0.17343750000000002
		],
		[
			0.69453125,
			0.17421875000000003
		],
		[
			0.6937500000000001,
			0.17500000000000002
		],
		[
			0.6929687500000001,
			0.17578125
		],
		[
			0.6921875000000001,
			0.1765625
		],
		[
			0.69140625,
			0.17734375000000002
		],
		[
			0.690625,
			0.17812500000000003
		],
		[
			0.6898437500000001,
			0.17890625000000004
		],
		[
			0.6890625,
			0.17968750000000003
		],
		[
			0.6890625,
			0.18046875
		],
		[
			0.68828125,
			0.18125000000000002
		],
		[
			0.6875,
			0.18203125000000003
		],
		[
			0.68671875,
			0.18281250000000002
		],
		[
			0.6859375,
			0.18359375
		],
		[
			0.6851562499999999,
			0.184375
		],
		[
			0.684375,
			0.18515625000000002
		],
		[
			0.68359375,
			0.1859375
		],
		[
			0.6828125,
			0.18671875
		],
		[
			0.6820312500000001,
			0.1875
		],
		[
			0.68125,
			0.18828125
		],
		[
			0.68046875,
			0.1890625
		],
		[
			0.6796875,
			0.18984374999999998
		],
		[
			0.6796875,
			0.190625
		],
		[
			0.67890625,
			0.19140625
		],
		[
			0.6781250000000001,
			0.1921875
		],
		[
			0.6773437500000001,
			0.19296875000000002
		],
		[
			0.6765625000000001,
			0.19375
		],
		[
			0.67578125,
			0.19453125
		],
		[
			0.67578125,
			0.1953125
		],
		[
			0.675,
			0.19609375
		],
		[
			0.6742187500000001,
			0.19687500000000002
		],
		[
			0.6734375,
			0.19765625000000003
		],
		[
			0.67265625,
			0.19843750000000002
		],
		[
			0.671875,
			0.19921875
		],
		[
			0.671875,
			0.2
		],
		[
			0.67109375,
			0.20078125000000002
		],
		[
			0.6703125000000001,
			0.2015625
		],
		[
			0.6695312500000001,
			0.20234375
		],
		[
			0.6687500000000001,
			0.203125
		],
		[
			0.66796875,
			0.20390625
		],
		[
			0.66796875,
			0.20468750000000002
		],
		[
			0.6671875,
			0.20546875000000003
		],
		[
			0.6664062500000001,
			0.20625000000000002
		],
		[
			0.6656250000000001,
			0.20703125
		],
		[
			0.6656250000000001,
			0.2078125
		],
		[
			0.6648437500000002,
			0.20859375000000002
		],
		[
			0.6640625000000001,
			0.20937500000000003
		],
		[
			0.66328125,
			0.21015625000000004
		],
		[
			0.6625000000000001,
			0.21093750000000003
		],
		[
			0.6625000000000001,
			0.21171875
		],
		[
			0.6617187500000001,
			0.21250000000000002
		],
		[
			0.6609375000000001,
			0.21328125000000003
		],
		[
			0.66015625,
			0.21406250000000002
		],
		[
			0.66015625,
			0.21484375
		],
		[
			0.659375,
			0.215625
		],
		[
			0.6585937500000001,
			0.21640625000000002
		],
		[
			0.6578125000000001,
			0.2171875
		],
		[
			0.6578125000000001,
			0.21796875
		],
		[
			0.6570312500000002,
			0.21875
		],
		[
			0.6562500000000001,
			0.21953125
		],
		[
			0.6562500000000001,
			0.2203125
		],
		[
			0.65546875,
			0.22109374999999998
		],
		[
			0.6546875000000001,
			0.221875
		],
		[
			0.6546875000000001,
			0.22265625
		],
		[
			0.6539062500000001,
			0.2234375
		],
		[
			0.6531250000000002,
			0.22421875000000002
		],
		[
			0.6523437500000002,
			0.225
		],
		[
			0.6523437500000002,
			0.22578125
		],
		[
			0.6515625000000002,
			0.2265625
		],
		[
			0.6507812500000001,
			0.22734375
		],
		[
			0.6507812500000001,
			0.22812500000000002
		],
		[
			0.6500000000000001,
			0.22890625000000003
		],
		[
			0.6492187500000002,
			0.22968750000000002
		],
		[
			0.6492187500000002,
			0.23046875
		],
		[
			0.6484375000000001,
			0.23125
		],
		[
			0.64765625,
			0.23203125000000002
		],
		[
			0.64765625,
			0.2328125
		],
		[
			0.6468750000000001,
			0.23359375
		],
		[
			0.6468750000000001,
			0.234375
		],
		[
			0.6460937500000001,
			0.23515625
		],
		[
			0.6453125000000002,
			0.2359375
		],
		[
			0.6453125000000002,
			0.23671874999999998
		],
		[
			0.6445312500000002,
			0.2375
		],
		[
			0.6437500000000002,
			0.23828125
		],
		[
			0.6437500000000002,
			0.23906249999999998
		],
		[
			0.6429687500000001,
			0.23984374999999997
		],
		[
			0.6421875000000001,
			0.24062499999999998
		],
		[
			0.6421875000000001,
			0.24140625
		],
		[
			0.6414062500000002,
			0.2421875
		],
		[
			0.6414062500000002,
			0.24296875
		],
		[
			0.6406250000000002,
			0.24375
		],
		[
			0.6398437500000003,
			0.24453124999999998
		],
		[
			0.6398437500000003,
			0.2453125
		],
		[
			0.6390625000000002,
			0.24609375
		],
		[
			0.6390625000000002,
			0.246875
		],
		[
			0.6382812500000001,
			0.24765625000000002
		],
		[
			0.6382812500000001,
			0.2484375
		],
		[
			0.6375000000000002,
			0.24921875
		],
		[
			0.6367187500000002,
			0.25
		],
		[
			0.6367187500000002,
			0.25078125
		],
		[
			0.6359375000000002,
			0.2515625
		],
		[
			0.6359375000000002,
			0.25234375
		],
		[
			0.6351562500000001,
			0.253125
		],
		[
			0.6351562500000001,
			0.25390625
		],
		[
			0.6343750000000001,
			0.25468749999999996
		],
		[
			0.6343750000000001,
			0.25546874999999997
		],
		[
			0.6335937500000002,
			0.25625
		],
		[
			0.6335937500000002,
			0.25703125
		],
		[
			0.6328125000000001,
			0.2578125
		],
		[
			0.63203125,
			0.25859375
		],
		[
			0.63203125,
			0.259375
		],
		[
			0.6312500000000001,
			0.26015625000000003
		],
		[
			0.6312500000000001,
			0.26093750000000004
		],
		[
			0.6304687500000001,
			0.26171875
		],
		[
			0.6304687500000001,
			0.2625
		],
		[
			0.6296875000000001,
			0.26328125
		],
		[
			0.6296875000000001,
			0.2640625
		],
		[
			0.62890625,
			0.26484375
		],
		[
			0.62890625,
			0.265625
		],
		[
			0.628125,
			0.26640625
		],
		[
			0.628125,
			0.2671875
		],
		[
			0.6273437500000001,
			0.26796875000000003
		],
		[
			0.6273437500000001,
			0.26875000000000004
		],
		[
			0.6265625000000001,
			0.26953125000000006
		],
		[
			0.6265625000000001,
			0.27031250000000007
		],
		[
			0.6257812500000002,
			0.27109375
		],
		[
			0.6257812500000002,
			0.27187500000000003
		],
		[
			0.6257812500000002,
			0.27265625000000004
		],
		[
			0.6250000000000001,
			0.2734375
		],
		[
			0.6250000000000001,
			0.27421875
		],
		[
			0.62421875,
			0.275
		],
		[
			0.62421875,
			0.27578125000000003
		],
		[
			0.6234375000000001,
			0.27656250000000004
		],
		[
			0.6234375000000001,
			0.27734375
		],
		[
			0.6226562500000001,
			0.278125
		],
		[
			0.6226562500000001,
			0.27890625
		],
		[
			0.6218750000000002,
			0.2796875
		],
		[
			0.6218750000000002,
			0.28046875
		],
		[
			0.6218750000000002,
			0.28125
		],
		[
			0.6210937500000002,
			0.28203125
		],
		[
			0.6210937500000002,
			0.2828125
		],
		[
			0.6203125000000002,
			0.28359375000000003
		],
		[
			0.6203125000000002,
			0.28437500000000004
		],
		[
			0.6195312500000001,
			0.28515625000000006
		],
		[
			0.6195312500000001,
			0.28593750000000007
		],
		[
			0.6195312500000001,
			0.28671875
		],
		[
			0.6187500000000001,
			0.28750000000000003
		],
		[
			0.6187500000000001,
			0.28828125000000004
		],
		[
			0.6179687500000002,
			0.2890625
		],
		[
			0.6179687500000002,
			0.28984375
		],
		[
			0.6179687500000002,
			0.290625
		],
		[
			0.6171875000000001,
			0.29140625000000003
		],
		[
			0.6171875000000001,
			0.29218750000000004
		],
		[
			0.61640625,
			0.29296875000000006
		],
		[
			0.61640625,
			0.29375000000000007
		],
		[
			0.61640625,
			0.2945312500000001
		],
		[
			0.6156250000000001,
			0.2953125000000001
		],
		[
			0.6156250000000001,
			0.29609375000000004
		],
		[
			0.6148437500000001,
			0.29687500000000006
		],
		[
			0.6148437500000001,
			0.29765625000000007
		],
		[
			0.6148437500000001,
			0.2984375
		],
		[
			0.6140625000000001,
			0.29921875000000003
		],
		[
			0.6140625000000001,
			0.30000000000000004
		],
		[
			0.6140625000000001,
			0.30078125000000006
		],
		[
			0.61328125,
			0.30156250000000007
		],
		[
			0.61328125,
			0.30234375
		],
		[
			0.61328125,
			0.30312500000000003
		],
		[
			0.6125,
			0.30390625000000004
		],
		[
			0.6125,
			0.3046875
		],
		[
			0.6117187500000001,
			0.30546875
		],
		[
			0.6117187500000001,
			0.30625
		],
		[
			0.6117187500000001,
			0.30703125000000003
		],
		[
			0.6109375,
			0.30859375000000006
		],
		[
			0.6109375,
			0.30937500000000007
		],
		[
			0.61015625,
			0.31171875000000004
		],
		[
			0.6083298905925099,
			0.31797800792072606
		]
	]
}

==> anc/MF_consistency_check.json <==
{
    "plot_name": "MF_consistency_check",
    "title": "$k_\\mathrm{IR}=10^{-4},$\n$n_\\mathrm{cells}=1000, \\sigma_\\mathrm{max}=6.0$",
    "graphs": [
        {
            "xlabel": "\\mu",
            "ylabel": "T",
            "label": "\\Lambda=1",
            "x": [
                0.5411865234375001,
                0.5406982421875002,
                0.5392822265625,
                0.5368896484375002,
                0.5335449218750001,
                0.5292724609375,
                0.524169921875,
                0.5184082031250001,
                0.512109375,
                0.5054931640624999,
                0.49858398437499996,
                0.49155273437499997,
                0.484375,
                0.47714843749999997,
                0.46989746093750007,
                0.46257324218750007,
                0.45524902343750007,
                0.4478759765625,
                0.440478515625,
                0.43303222656250007,
                0.4255615234375001,
                0.41806640625,
                0.4105224609375001,
                0.4029541015625,
                0.39533691406250004,
                0.3877197265625,
                0.38005371093749996,
                0.3715576171875,
                0.3613525390625,
                0.34919433593750004,
                0.33479003906250004,
                0.3177246093750001,
                0.2975097656250001,
                0.2733154296875,
                0.24384765625,
                0.2068115234375,
                0.15671386718750002,
                0.06923828125
            ],
            "y": [
                0.0,
                0.0125,
                0.025,
                0.0375,
                0.05,
                0.0625,
                0.075,
                0.0875,
                0.1,
                0.1125,
                0.125,
                0.1375,
                0.15,
                0.1625,
                0.175,
                0.1875,
                0.2,
                0.2125,
                0.225,
                0.2375,
                0.25,
                0.2625,
                0.275,
                0.2875,
                0.3,
                0.3125,
                0.325,
                0.3375,
                0.35,
                0.3625,
                0.375,
                0.3875,
                0.4,
                0.4125,
                0.425,
                0.4375,
                0.45,
                0.4625
            ]
        },
        {
            "xlabel": "\\mu",
            "ylabel": "T",
            "label": "\\Lambda=2",
            "x": [
                0.6498291015625001,
                0.6494140625000002,
                0.6482421875000002,
                0.6462402343750002,
                0.6434814453125002,
                0.6399414062500003,
                0.6357666015625002,
                0.6309570312500001,
                0.6256347656250001,
                0.6198974609375002,
                0.6137695312500001,
                0.6073486328125001,
                0.600634765625,
                0.5937255859375001,
                0.5865966796875002,
                0.579345703125,
                0.5719726562500002,
                0.5644775390625,
                0.5569335937500001,
                0.5493164062500001,
                0.5416748046875001,
                0.5340087890625,
                0.526318359375,
                0.518603515625,
                0.5109130859375,
                0.5032226562500001,
                0.49543457031250004,
                0.4865234375,
                0.4761962890625,
                0.4643310546875,
                0.45083007812500003,
                0.43547363281249996,
                0.41804199218750004,
                0.39826660156250004,
                0.375732421875,
                0.3498779296875001,
                0.3198730468750001,
                0.28435058593750007,
                0.24082031249999997,
                0.1836669921875,
                0.08964843750000001
            ],
            "y": [
                0.0,
                0.0125,
                0.025,
                0.0375,
                0.05,
                0.0625,
                0.075,
                0.0875,
                0.1,
                0.1125,
                0.125,
                0.1375,
                0.15,
                0.1625,
                0.175,
                0.1875,
                0.2,
                0.2125,
                0.225,
                0.2375,
                0.25,
                0.2625,
                0.275,
                0.2875,
                0.3,
                0.3125,
                0.325,
                0.3375,
                0.35,
                0.3625,
                0.375,
                0.3875,
                0.4,
                0.4125,
                0.425,
                0.4375,
                0.45,
                0.4625,
                0.475,
                0.4875,
                0.5
            ]
        },
        {
            "xlabel": "\\mu",
            "ylabel": "T",
            "label": "\\Lambda=3",
            "x": [
                0.6795654296875,
                0.67919921875,
                0.6780517578125,
                0.6761718750000001,
                0.67353515625,
                0.6701904296875001,
                0.6663085937500001,
                0.6618896484375002,
                0.6571044921875002,
                0.6519531250000001,
                0.6465820312500001,
                0.6410156250000002,
                0.6352783203125001,
                0.6294433593750002,
                0.6235107421875001,
                0.6175048828125,
                0.6114501953125,
                0.60537109375,
                0.5992431640625001,
                0.5931152343750001,
                0.5869873046875002,
                0.5808349609375001,
                0.5746826171875001,
                0.5685302734375001,
                0.5623779296875,
                0.556201171875,
                0.54990234375,
                0.54248046875,
                0.5337158203125001,
                0.5235595703125,
                0.5118652343750001,
                0.4985595703125,
                0.48347167968750004,
                0.4664306640625,
                0.44719238281249996,
                0.42546386718750007,
                0.40080566406250007,
                0.37263183593750004,
                0.340087890625,
                0.30170898437500004,
                0.25488281249999994,
                0.1934814453125,
                0.0919189453125
            ],
            "y": [
                0.0,
                0.0125,
                0.025,
                0.0375,
                0.05,
                0.0625,
                0.075,
                0.0875,
                0.1,
                0.1125,
                0.125,
                0.1375,
                0.15,
                0.1625,
                0.175,
                0.1875,
                0.2,
                0.2125,
                0.225,
                0.2375,
                0.25,
                0.2625,
                0.275,
                0.2875,
                0.3,
                0.3125,
                0.325,
                0.3375,
                0.35,
                0.3625,
                0.375,
                0.3875,
                0.4,
                0.4125,
                0.425,
                0.4375,
                0.45,
                0.4625,
                0.475,
                0.4875,
                0.5,
                0.5125,
                0.525
            ]
        },
        {
            "xlabel": "\\mu",
            "ylabel": "T",
            "label": "\\Lambda=5",
            "x": [
                0.6967529296875001,
                0.6963867187500001,
                0.695263671875,
                0.6934326171875002,
                0.690869140625,
                0.6876464843750001,
                0.6839355468749999,
                0.6797607421875,
                0.6752685546875,
                0.6705322265625001,
                0.6656005859375002,
                0.6605224609375001,
                0.65537109375,
                0.6501953125000002,
                0.6449951171875002,
                0.6397705078125002,
                0.6345703125000002,
                0.6294189453125001,
                0.6242919921875001,
                0.6191894531250002,
                0.6141601562500001,
                0.6091796875,
                0.604248046875,
                0.5993652343750002,
                0.5945312500000002,
                0.5897216796875002,
                0.5848388671875001,
                0.57890625,
                0.571728515625,
                0.56328125,
                0.553466796875,
                0.5421875,
                0.529345703125,
                0.5148193359375001,
                0.4984375,
                0.48000488281249987,
                0.4592529296875001,
                0.43586425781249993,
                0.40935058593750007,
                0.37907714843749996,
                0.3439697265625,
                0.30241699218750007,
                0.25117187500000004,
                0.18225097656250003,
                0.0427490234375
            ],
            "y": [
                0.0,
                0.0125,
                0.025,
                0.0375,
                0.05,
                0.0625,
                0.075,
                0.0875,
                0.1,
                0.1125,
                0.125,
                0.1375,
                0.15,
                0.1625,
                0.175,
                0.1875,
                0.2,
                0.2125,
                0.225,
                0.2375,
                0.25,
                0.2625,
                0.275,
                0.2875,
                0.3,
                0.3125,
                0.325,
                0.3375,
                0.35,
                0.3625,
                0.375,
                0.3875,
                0.4,
                0.4125,
                0.425,
                0.4375,
                0.45,
                0.4625,
                0.475,
                0.4875,
                0.5,
                0.5125,
                0.525,
                0.5375,
                0.55
            ]
        },
        {
            "xlabel": "\\mu",
            "ylabel": "T",
            "label": "\\Lambda=10^{1}",
            "x": [
                0.7044433593750001,
                0.7040771484375,
                0.7029785156249999,
                0.7011718750000001,
                0.6986328125000001,
                0.6954833984375001,
                0.691845703125,
                0.68779296875,
                0.6834228515624999,
                0.6788574218750001,
                0.6741455078125,
                0.6693115234375001,
                0.6644531250000001,
                0.6595458984375001,
                0.6546630859375001,
                0.6498046875000001,
                0.6449951171875002,
                0.6402343750000002,
                0.6355468750000002,
                0.6309326171875002,
                0.626416015625,
                0.6219482421875002,
                0.6175537109375001,
                0.6132568359375,
                0.6090087890625,
                0.6048583984375001,
                0.6006103515625,
                0.5953613281250001,
                0.5889160156250002,
                0.5812744140625,
                0.5723144531250002,
                0.56201171875,
                0.550244140625,
                0.5369140625000002,
                0.5218750000000001,
                0.5049804687499999,
                0.48603515625000004,
                0.46474609375,
                0.44077148437499997,
                0.41364746093750004,
                0.382666015625,
                0.3468017578125,
                0.30434570312500003,
                0.251904296875,
                0.18105468750000003,
                0.023876953125
            ],
            "y": [
                0.0,
                0.0125,
                0.025,
                0.0375,
                0.05,
                0.0625,
                0.075,
                0.0875,
                0.1,
                0.1125,
                0.125,
                0.1375,
                0.15,
                0.1625,
                0.175,
                0.1875,
                0.2,
                0.2125,
                0.225,
                0.2375,
                0.25,
                0.2625,
                0.275,
                0.2875,
                0.3,
                0.3125,
                0.325,
                0.3375,
                0.35,
                0.3625,
                0.375,
                0.3875,
                0.4,
                0.4125,
                0.425,
                0.4375,
                0.45,
                0.4625,
                0.475,
                0.4875,
                0.5,
                0.5125,
                0.525,
                0.5375,
                0.55,
                0.5625
            ]
        },
        {
            "xlabel": "\\mu",
            "ylabel": "T",
            "label": "\\Lambda=10^{2}",
            "x": [
                0.7070556640625,
                0.7066894531250001,
                0.7056152343750002,
                0.7037841796875,
                0.7012695312500001,
                0.6981201171875001,
                0.69453125,
                0.6905029296875,
                0.6861816406249999,
                0.681689453125,
                0.6770263671875001,
                0.6722900390625,
                0.6675048828125,
                0.6627197265625001,
                0.6579345703125001,
                0.6531982421875002,
                0.6485351562500001,
                0.6438964843750001,
                0.6393798828125001,
                0.6349121093750001,
                0.6305419921875002,
                0.6262695312500002,
                0.6220703125000002,
                0.6179443359375002,
                0.6139160156250001,
                0.6099609374999999,
                0.6059326171875001,
                0.6009033203125,
                0.5947265625000002,
                0.5873291015625001,
                0.578662109375,
                0.5686767578125,
                0.5572509765625001,
                0.5442871093750001,
                0.5296875,
                0.5132812499999999,
                0.4948974609375001,
                0.474267578125,
                0.45107421875,
                0.42490234375,
                0.3951171875000001,
                0.3608642578125,
                0.3206787109375001,
                0.27189941406250007,
                0.20856933593750002,
                0.10751953125
            ],
            "y": [
                0.0,
                0.0125,
                0.025,
                0.0375,
                0.05,
                0.0625,
                0.075,
                0.0875,
                0.1,
                0.1125,
                0.125,
                0.1375,
                0.15,
                0.1625,
                0.175,
                0.1875,
                0.2,
                0.2125,
                0.225,
                0.2375,
                0.25,
                0.2625,
                0.275,
                0.2875,
                0.3,
                0.3125,
                0.325,
                0.3375,
                0.35,
                0.3625,
                0.375,
                0.3875,
                0.4,
                0.4125,
                0.425,
                0.4375,
                0.45,
                0.4625,
                0.475,
                0.4875,
                0.5,
                0.5125,
                0.525,
                0.5375,
                0.55,
                0.5625
            ]
        },
        {
            "xlabel": "\\mu",
            "ylabel": "T",
            "label": "\\Lambda=10^{5}",
            "x": [
                0.707080078125,
                0.7067138671875001,
                0.7056396484375002,
                0.7038085937499999,
                0.7012939453125001,
                0.6981689453125001,
                0.6945556640625,
                0.69052734375,
                0.6862304687499999,
                0.6817138671875,
                0.6770507812500001,
                0.672314453125,
                0.6675537109375,
                0.6627441406250001,
                0.6579589843750002,
                0.6532470703125002,
                0.6485595703125001,
                0.6439453125000001,
                0.6394287109375002,
                0.6349609375,
                0.6305908203125001,
                0.6263183593750001,
                0.6221191406250002,
                0.6179931640625002,
                0.61396484375,
                0.6100341796875,
                0.6059814453125001,
                0.6009521484375001,
                0.5947753906250002,
                0.5873779296875001,
                0.5787353515624999,
                0.5687255859375001,
                0.55732421875,
                0.5443603515625001,
                0.52978515625,
                0.5133789062499999,
                0.4949951171875001,
                0.47436523437499994,
                0.451171875,
                0.42500000000000004,
                0.39526367187500006,
                0.36101074218750007,
                0.3208251953125001,
                0.2720947265625,
                0.20883789062500002,
                0.108056640625
            ],
            "y": [
                0.0,
                0.0125,
                0.025,
                0.0375,
                0.05,
                0.0625,
                0.075,
                0.0875,
                0.1,
                0.1125,
                0.125,
                0.1375,
                0.15,
                0.1625,
                0.175,
                0.1875,
                0.2,
                0.2125,
                0.225,
                0.2375,
                0.25,
                0.2625,
                0.275,
                0.2875,
                0.3,
                0.3125,
                0.325,
                0.3375,
                0.35,
                0.3625,
                0.375,
                0.3875,
                0.4,
                0.4125,
                0.425,
                0.4375,
                0.45,
                0.4625,
                0.475,
                0.4875,
                0.5,
                0.5125,
                0.525,
                0.5375,
                0.55,
                0.5625
            ]
        }
    ],
    "scatters": []
}

==> anc/Nf_k_restored.json <==
{
    "plot_name": "Nf-k_restored",
    "title": "$\\Lambda=10^{5}, k_\\mathrm{IR}=10^{-4},$\n$n_\\mathrm{cells}=1000, \\sigma_\\mathrm{max}=6.0$",
    "graphs": [
        {
            "xlabel": "N",
            "ylabel": "k_\\mathrm{res}",
            "label": "\\mu=0.1",
            "x": [
                7.0,
                8.0,
                9.0,
                10.0,
                11.0,
                13.0,
                14.0,
                16.0,
                18.0,
                20.0,
                22.0,
                24.0,
                27.0,
                30.0,
                34.0,
                37.0,
                42.0,
                46.0,
                52.0,
                58.0,
                64.0,
                71.0,
                80.0,
                89.0,
                99.0,
                110.0,
                123.0,
                137.0,
                152.0,
                170.0,
                189.0,
                211.0,
                235.0,
                262.0,
                291.0,
                325.0,
                362.0,
                403.0,
                449.0,
                500.0
            ],
            "y": [
                0.007325965428215253,
                0.00633580499265825,
                0.005594325706169387,
                0.005043159487171362,
                0.00464158883361278,
                0.003931828755705782,
                0.003618749812411291,
                0.003129648010670752,
                0.0027633852900531748,
                0.00249113002606779,
                0.00229276931286565,
                0.0021102034285685957,
                0.001863246311931563,
                0.001679674872092654,
                0.0014831025143361072,
                0.0013650078065460163,
                0.0012052609368708462,
                0.0010865157746525404,
                0.0009593608287093176,
                0.0008648423275731743,
                0.0007796360130405242,
                0.0007028244264308375,
                0.0006205728806776511,
                0.0005594325706169381,
                0.0005043159487171374,
                0.00045462954695324074,
                0.00040142424904993345,
                0.0003618749812411287,
                0.0003262222009711672,
                0.0002940820170587073,
                0.0002651083601908544,
                0.00023408272761783018,
                0.00021102034285686006,
                0.00019023011886689473,
                0.00017148819698705462,
                0.00015783314056521232,
                0.00013650078065460147,
                0.00012305240043592654,
                0.00011325413151528149,
                0.00010209606623060484
            ]
        },
        {
            "xlabel": "N",
            "ylabel": "k_\\mathrm{res}",
            "label": "\\mu=0.1",
            "x": [
                7.0,
                8.0,
                9.0,
                10.0,
                11.0,
                13.0,
                14.0,
                16.0,
                18.0,
                20.0,
                22.0,
                24.0,
                27.0,
                30.0,
                34.0,
                37.0,
                42.0,
                46.0,
                52.0,
                58.0,
                64.0,
                71.0,
                80.0,
                99.0,
                110.0,
                123.0,
                137.0,
                152.0,
                170.0,
                189.0,
                211.0,
                235.0
            ],
            "y": [
                0.003694601205199304,
                0.0031952475057592153,
                0.0028213076759394788,
                0.002543345761304653,
                0.00229276931286565,
                0.0019421746814890322,
                0.0018249932448161535,
                0.0015783314056521192,
                0.0013936192742241462,
                0.0012563166024741224,
                0.0011562801312073774,
                0.0010423606739764018,
                0.0009396648314954719,
                0.0008470868266557416,
                0.0007479522515621844,
                0.0006883952069645517,
                0.0005953533130814389,
                0.0005366976945540486,
                0.000483820966492596,
                0.00042719939663067894,
                0.0003931828755705778,
                0.00035444556739704384,
                0.000312964801067076,
                0.000254334576130465,
                0.0002245697995539778,
                0.00020244465099768054,
                0.0001824993244816158,
                0.0001679674872092658,
                0.00014831025143361053,
                0.000130953502048267,
                0.00011805165285688066,
                0.00010423606739764043
            ]
        },
        {
            "xlabel": "N",
            "ylabel": "k_\\mathrm{res}",
            "label": "\\mu=0.6",
            "x": [
                7.0,
                8.0,
                9.0,
                10.0,
                11.0,
                13.0,
                14.0,
                16.0,
                18.0,
                20.0,
                22.0,
                24.0,
                27.0,
                30.0,
                34.0,
                37.0,
                42.0,
                46.0,
                52.0,
                58.0,
                64.0,
                71.0,
                80.0,
                89.0,
                99.0,
                110.0,
                123.0,
                137.0,
                152.0,
                170.0,
                189.0,
                211.0,
                235.0,
                262.0,
                291.0,
                325.0,
                362.0,
                449.0,
                500.0
            ],
            "y": [
                0.007636298261282255,
                0.0066041939623303165,
                0.005831305113526242,
                0.005256791122018434,
                0.004738879609717659,
                0.004014242490499324,
                0.003694601205199304,
                0.003262222009711676,
                0.0028804441533963067,
                0.0025966559729348774,
                0.002340827276178296,
                0.002154434690031886,
                0.0019023011886689493,
                0.001714881969870542,
                0.0015141893253043566,
                0.0013936192742241462,
                0.0012305240043592623,
                0.001109289864895226,
                0.0009794696670695402,
                0.0008829699955494118,
                0.0007959777002315001,
                0.0007175560918936933,
                0.0006335804992658266,
                0.0005711586478126439,
                0.0005148867450137495,
                0.00045462954695324074,
                0.00040983836717572644,
                0.0003694601205199314,
                0.0003330600343624595,
                0.0002940820170587073,
                0.0002651083601908544,
                0.0002389892566231052,
                0.0002154434690031891,
                0.000194217468148903,
                0.00017508270317357263,
                0.00015459277364194817,
                0.00013936192742241446,
                0.00011562801312073801,
                0.00010209606623060484
            ]
        },
        {
            "xlabel": "N",
            "ylabel": "k_\\mathrm{res}",
            "label": "\\mu=0.0",
            "x": [
                7.0,
                8.0,
                9.0,
                10.0,
                11.0,
                13.0,
                14.0,
                16.0,
                18.0,
                20.0,
                22.0,
                24.0,
                27.0,
                30.0,
                34.0,
                37.0,
                42.0,
                46.0,
                52.0,
                58.0,
                64.0,
                71.0,
                80.0,
                89.0,
                99.0,
                110.0,
                137.0,
                152.0,
                170.0,
                189.0,
                235.0
            ],
            "y": [
                0.003618749812411291,
                0.0031952475057592153,
                0.0028213076759394788,
                0.002543345761304653,
                0.00229276931286565,
                0.0019421746814890322,
                0.0018249932448161535,
                0.0015783314056521192,
                0.0013936192742241462,
                0.0012563166024741224,
                0.0011325413151528122,
                0.0010423606739764018,
                0.0009396648314954719,
                0.0008470868266557416,
                0.0007325965428215243,
                0.0006742622241778354,
                0.0005953533130814389,
                0.0005366976945540486,
                0.00047388796097176704,
                0.00042719939663067894,
                0.00038511070023255757,
                0.00035444556739704384,
                0.000312964801067076,
                0.0002821307675939476,
                0.0002491130026067796,
                0.00022927693128656557,
                0.0001824993244816158,
                0.00016451905877536653,
                0.00014526539259467858,
                0.00013650078065460147,
                0.0001064209244064728
            ]
        },
        {
            "xlabel": "N",
            "ylabel": "k_\\mathrm{res}",
            "label": "\\mu=0.0",
            "x": [
                7.0,
                8.0,
                9.0,
                10.0,
                11.0,
                13.0,
                14.0,
                16.0,
                18.0,
                20.0,
                22.0,
                24.0,
                27.0,
                30.0,
                34.0,
                37.0,
                42.0,
                46.0,
                52.0,
                58.0,
                64.0,
                71.0,
                80.0,
                89.0,
                99.0,
                110.0,
                123.0,
                137.0,
                152.0,
                170.0,
                189.0,
                211.0,
                235.0,
                262.0,
                291.0,
                325.0,
                362.0,
                403.0,
                449.0,
                500.0
            ],
            "y": [
                0.007325965428215253,
                0.00633580499265825,
                0.005594325706169387,
                0.005043159487171362,
                0.00464158883361278,
                0.003931828755705782,
                0.003618749812411291,
                0.003129648010670752,
                0.0027633852900531748,
                0.00249113002606779,
                0.00229276931286565,
                0.0021102034285685957,
                0.001863246311931563,
                0.001679674872092654,
                0.0014831025143361072,
                0.0013650078065460163,
                0.0012052609368708462,
                0.0010865157746525404,
                0.0009593608287093176,
                0.0008648423275731743,
                0.0007796360130405242,
                0.0007028244264308375,
                0.0006205728806776511,
                0.0005594325706169381,
                0.0005043159487171374,
                0.00045462954695324074,
                0.00040142424904993345,
                0.0003618749812411287,
                0.0003262222009711672,
                0.0002940820170587073,
                0.0002651083601908544,
                0.00023408272761783018,
                0.00021102034285686006,
                0.00019023011886689473,
                0.00017148819698705462,
                0.00015459277364194817,
                0.00013936192742241446,
                0.00012305240043592654,
                0.00011092898648952248,
                0.00010000000000000007
            ]
        },
        {
            "xlabel": "N",
            "ylabel": "k_\\mathrm{res}",
            "label": "\\mu=0.0",
            "x": [
                7.0,
                8.0,
                9.0,
                10.0,
                11.0,
                13.0,
                14.0,
                16.0,
                18.0,
                20.0,
                22.0,
                24.0,
                27.0,
                30.0,
                34.0,
                37.0,
                42.0,
                46.0,
                52.0,
                58.0,
                64.0,
                71.0,
                80.0,
                89.0,
                99.0,
                110.0,
                123.0,
                137.0,
                152.0,
                170.0,
                189.0,
                211.0,
                235.0,
                262.0,
                291.0,
                325.0,
                362.0,
                403.0,
                449.0,
                500.0
            ],
            "y": [
                0.01483102514336106,
                0.013095350204826684,
                0.011562801312073786,
                0.01042360673976403,
                0.009396648314954695,
                0.007959777002315009,
                0.007325965428215253,
                0.006468607661546331,
                0.005711586478126446,
                0.005148867450137501,
                0.00464158883361278,
                0.0042719939663067785,
                0.0037720424934170036,
                0.003400411932703708,
                0.0030024617090855547,
                0.0027633852900531748,
                0.0024399862972595576,
                0.0021995930680300787,
                0.0019421746814890322,
                0.0017508270317357286,
                0.0015783314056521192,
                0.0014228304572143577,
                0.0012826498305280637,
                0.0011562801312073774,
                0.0010209606623060496,
                0.0009203731996618237,
                0.0008126619200091971,
                0.0007325965428215243,
                0.000660419396233031,
                0.0005953533130814389,
                0.0005366976945540486,
                0.00047388796097176704,
                0.00042719939663067894,
                0.00038511070023255757,
                0.0003471686818926574,
                0.000312964801067076,
                0.0002763385290053172,
                0.0002491130026067796,
                0.0002245697995539778,
                0.00020244465099768054
            ]
        },
        {
            "xlabel": "N",
            "ylabel": "k_\\mathrm{res}",
            "label": "\\mu=0.0",
            "x": [
                7.0,
                8.0,
                9.0,
                10.0,
                11.0,
                13.0,
                14.0,
                16.0,
                18.0,
                20.0,
                22.0,
                24.0,
                27.0,
                30.0,
                34.0,
                37.0,
                42.0,
                46.0,
                52.0,
                58.0,
                64.0,
                71.0,
                80.0,
                89.0,
                99.0,
                110.0,
                123.0,
                137.0,
                152.0,
                170.0,
                189.0,
                211.0,
                235.0,
                262.0,
                291.0,
                325.0,
                362.0,
                403.0,
                449.0,
                500.0
            ],
            "y": [
                0.025966559729348755,
                0.02245697995539779,
                0.01982883949127075,
                0.017508270317357275,
                0.01578331405652121,
                0.013369837418249488,
                0.012305240043592635,
                0.010865157746525415,
                0.009593608287093153,
                0.008470868266557427,
                0.007796360130405251,
                0.007175560918936941,
                0.00633580499265825,
                0.005711586478126446,
                0.004939621743878335,
                0.004546295469532413,
                0.004014242490499324,
                0.003694601205199304,
                0.003262222009711676,
                0.0029408201705870655,
                0.0026510836019085467,
                0.0023898925662310545,
                0.0021102034285685957,
                0.0019023011886689493,
                0.001714881969870542,
                0.0015459277364194778,
                0.0013650078065460163,
                0.0012305240043592623,
                0.001109289864895226,
                0.0009794696670695402,
                0.0008829699955494118,
                0.0007959777002315001,
                0.0007175560918936933,
                0.0006335804992658266,
                0.0005711586478126439,
                0.0005148867450137495,
                0.0004641588833612791,
                0.0004184288507901588,
                0.0003694601205199314,
                0.0003330600343624595
            ]
        },
        {
            "xlabel": "N",
            "ylabel": "k_\\mathrm{res}",
            "label": "\\mu=0.0",
            "x": [
                7.0,
                8.0,
                9.0,
                10.0,
                11.0,
                13.0,
                14.0,
                16.0,
                18.0,
                20.0,
                22.0,
                24.0,
                27.0,
                30.0,
                34.0,
                37.0,
                42.0,
                46.0,
                52.0,
                58.0,
                64.0,
                71.0,
                80.0,
                89.0,
                99.0,
                110.0,
                123.0,
                137.0,
                152.0,
                170.0,
                189.0,
                211.0,
                235.0,
                262.0,
                291.0,
                325.0,
                362.0,
                403.0,
                449.0,
                500.0
            ],
            "y": [
                0.05831305113526228,
                0.04838209664925963,
                0.04098383671757266,
                0.0354445567397044,
                0.031296480106707554,
                0.02543345761304651,
                0.023408272761782985,
                0.02024446509976806,
                0.017508270317357275,
                0.01578331405652121,
                0.014228304572143543,
                0.012826498305280626,
                0.011325413151528133,
                0.01020960662306047,
                0.009014776314524934,
                0.00829695852083492,
                0.007175560918936941,
                0.0066041939623303165,
                0.005831305113526242,
                0.005148867450137501,
                0.004738879609717659,
                0.004184288507901593,
                0.003694601205199304,
                0.003330600343624599,
                0.0030024617090855547,
                0.002706652070033243,
                0.0023898925662310545,
                0.002154434690031886,
                0.0019421746814890322,
                0.0017508270317357286,
                0.0015783314056521192,
                0.0013936192742241462,
                0.0012563166024741224,
                0.0011325413151528122,
                0.0010209606623060496,
                0.0009203731996618237,
                0.0008126619200091971,
                0.0007325965428215243,
                0.000660419396233031,
                0.0005953533130814389
            ]
        },
        {
            "xlabel": "N",
            "ylabel": "k_\\mathrm{res}",
            "label": "\\mu=0.0",
            "x": [
                7.0,
                8.0,
                9.0,
                10.0,
                11.0,
                13.0,
                14.0,
                16.0,
                18.0,
                20.0,
                22.0,
                24.0,
                27.0,
                30.0,
                34.0,
                37.0,
                42.0,
                46.0,
                52.0,
                58.0,
                64.0,
                71.0,
                80.0,
                89.0,
                99.0,
                110.0,
                123.0,
                137.0,
                152.0,
                170.0,
                189.0,
                211.0,
                235.0,
                262.0,
                291.0,
                325.0,
                362.0,
                403.0,
                449.0,
                500.0
            ],
            "y": [
                0.28804441533963027,
                0.2491130026067791,
                0.2199593068030076,
                0.19421746814890295,
                0.1750827031735726,
                0.14228304572143557,
                0.12826498305280618,
                0.10865157746525389,
                0.09014776314524928,
                0.07796360130405246,
                0.06742622241778358,
                0.05831305113526228,
                0.04738879609717664,
                0.040142424904993285,
                0.03262222009711674,
                0.028804441533962992,
                0.023408272761782985,
                0.02066880249629087,
                0.017508270317357275,
                0.015459277364194796,
                0.013650078065460152,
                0.012052609368708432,
                0.010642092440647266,
                0.009396648314954695,
                0.008470868266557427,
                0.007479522515621826,
                0.0066041939623303165,
                0.005953533130814374,
                0.005366976945540492,
                0.004738879609717659,
                0.0042719939663067785,
                0.0037720424934170036,
                0.003400411932703708,
                0.0030024617090855547,
                0.002706652070033243,
                0.0024399862972595576,
                0.0021995930680300787,
                0.0019421746814890322,
                0.0017508270317357286,
                0.0015783314056521192
            ]
        }
    ],
    "scatters": []
}

==> anc/Nf_k_sigma_min.json <==
{
    "plot_name": "Nf-k-sigma_min",
    "title": "$T=0.1, \\mu=0.1, \\Lambda=10^{5}, k_\\mathrm{IR}=10^{-4},$\n$n_\\mathrm{cells}=1000, \\sigma_\\mathrm{max}=6.0$",
    "graphs": [
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "*-N=2",
            "x": [
                0.027633852900531726
            ],
            "y": [
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "N=2",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056527,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.6559729348724,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.005479472336900291,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199304,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.13213213213213212,
                0.25225225225225223,
                0.32432432432432434,
                0.3783783783783784,
                0.4264264264264264,
                0.46846846846846846,
                0.4984984984984985,
                0.5345345345345345,
                0.5585585585585585,
                0.5885885885885885,
                0.6066066066066066,
                0.6306306306306306,
                0.6486486486486487,
                0.6666666666666666,
                0.6846846846846847,
                0.7027027027027027,
                0.7147147147147147,
                0.7267267267267267,
                0.7387387387387387,
                0.7507507507507507,
                0.7627627627627628,
                0.7747747747747747,
                0.7807807807807807,
                0.7927927927927928,
                0.7987987987987988,
                0.8108108108108109,
                0.8168168168168168,
                0.8228228228228228,
                0.8288288288288288,
                0.8348348348348348,
                0.8408408408408409,
                0.8468468468468469,
                0.8528528528528528,
                0.8588588588588588,
                0.8588588588588588,
                0.8648648648648649,
                0.8708708708708709,
                0.8768768768768769,
                0.8768768768768769,
                0.8828828828828829,
                0.8828828828828829,
                0.8888888888888888,
                0.8888888888888888,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9069069069069069,
                0.9069069069069069,
                0.9009009009009009,
                0.9009009009009009,
                0.8948948948948949,
                0.8888888888888888,
                0.8888888888888888,
                0.8828828828828829,
                0.8768768768768769,
                0.8708708708708709,
                0.8648648648648649,
                0.8588588588588588,
                0.8528528528528528,
                0.8408408408408409,
                0.8348348348348348,
                0.8228228228228228,
                0.8108108108108109,
                0.7987987987987988,
                0.7867867867867868,
                0.7747747747747747,
                0.7567567567567568,
                0.7387387387387387,
                0.7207207207207207,
                0.6966966966966966,
                0.6726726726726726,
                0.6486486486486487,
                0.6186186186186187,
                0.5825825825825826,
                0.5465465465465466,
                0.5045045045045045,
                0.45045045045045046,
                0.39039039039039036,
                0.3123123123123123,
                0.2042042042042042,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "*-N=7",
            "x": [
                0.007325965428215253
            ],
            "y": [
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "N=7",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056527,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.6559729348724,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.005479472336900291,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199304,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.08408408408408408,
                0.23423423423423423,
                0.3183183183183183,
                0.3843843843843844,
                0.43243243243243246,
                0.4744744744744745,
                0.5165165165165165,
                0.5465465465465466,
                0.5765765765765766,
                0.6066066066066066,
                0.6306306306306306,
                0.6546546546546547,
                0.6726726726726726,
                0.6966966966966966,
                0.7147147147147147,
                0.7267267267267267,
                0.7447447447447447,
                0.7567567567567568,
                0.7747747747747747,
                0.7867867867867868,
                0.7987987987987988,
                0.8108108108108109,
                0.8168168168168168,
                0.8288288288288288,
                0.8348348348348348,
                0.8468468468468469,
                0.8528528528528528,
                0.8588588588588588,
                0.8708708708708709,
                0.8768768768768769,
                0.8828828828828829,
                0.8888888888888888,
                0.8948948948948949,
                0.9009009009009009,
                0.9009009009009009,
                0.9069069069069069,
                0.9129129129129129,
                0.9189189189189189,
                0.9189189189189189,
                0.924924924924925,
                0.924924924924925,
                0.9309309309309309,
                0.9309309309309309,
                0.9369369369369369,
                0.9369369369369369,
                0.9429429429429429,
                0.9429429429429429,
                0.948948948948949,
                0.948948948948949,
                0.948948948948949,
                0.954954954954955,
                0.954954954954955,
                0.954954954954955,
                0.960960960960961,
                0.960960960960961,
                0.960960960960961,
                0.960960960960961,
                0.960960960960961,
                0.9669669669669669,
                0.9669669669669669,
                0.9669669669669669,
                0.9669669669669669,
                0.9669669669669669,
                0.9729729729729729,
                0.9729729729729729,
                0.9729729729729729,
                0.9729729729729729,
                0.9729729729729729,
                0.9729729729729729,
                0.9729729729729729,
                0.9729729729729729,
                0.9729729729729729,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.9729729729729729,
                0.9729729729729729,
                0.9729729729729729,
                0.9729729729729729,
                0.9669669669669669,
                0.9669669669669669,
                0.9669669669669669,
                0.960960960960961,
                0.960960960960961,
                0.954954954954955,
                0.954954954954955,
                0.948948948948949,
                0.948948948948949,
                0.9429429429429429,
                0.9369369369369369,
                0.9309309309309309,
                0.924924924924925,
                0.9189189189189189,
                0.9129129129129129,
                0.9069069069069069,
                0.8948948948948949,
                0.8888888888888888,
                0.8768768768768769,
                0.8648648648648649,
                0.8528528528528528,
                0.8408408408408409,
                0.8228228228228228,
                0.8108108108108109,
                0.7927927927927928,
                0.7687687687687688,
                0.7507507507507507,
                0.7267267267267267,
                0.6966966966966966,
                0.6666666666666666,
                0.6306306306306306,
                0.5945945945945946,
                0.5465465465465466,
                0.4924924924924925,
                0.43243243243243246,
                0.3483483483483483,
                0.22822822822822822,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "*-N=11",
            "x": [
                0.00464158883361278
            ],
            "y": [
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "N=11",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056527,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.6559729348724,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.005479472336900291,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199304,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.13813813813813813,
                0.25825825825825827,
                0.3363363363363363,
                0.3963963963963964,
                0.4444444444444444,
                0.48648648648648646,
                0.5285285285285285,
                0.5585585585585585,
                0.5885885885885885,
                0.6186186186186187,
                0.6426426426426426,
                0.6606606606606606,
                0.6846846846846847,
                0.7027027027027027,
                0.7207207207207207,
                0.7387387387387387,
                0.7507507507507507,
                0.7687687687687688,
                0.7807807807807807,
                0.7927927927927928,
                0.8048048048048048,
                0.8168168168168168,
                0.8288288288288288,
                0.8348348348348348,
                0.8468468468468469,
                0.8528528528528528,
                0.8588588588588588,
                0.8708708708708709,
                0.8768768768768769,
                0.8828828828828829,
                0.8888888888888888,
                0.8948948948948949,
                0.9009009009009009,
                0.9069069069069069,
                0.9129129129129129,
                0.9129129129129129,
                0.9189189189189189,
                0.924924924924925,
                0.924924924924925,
                0.9309309309309309,
                0.9369369369369369,
                0.9369369369369369,
                0.9429429429429429,
                0.9429429429429429,
                0.948948948948949,
                0.948948948948949,
                0.948948948948949,
                0.954954954954955,
                0.954954954954955,
                0.954954954954955,
                0.960960960960961,
                0.960960960960961,
                0.960960960960961,
                0.9669669669669669,
                0.9669669669669669,
                0.9669669669669669,
                0.9669669669669669,
                0.9729729729729729,
                0.9729729729729729,
                0.9729729729729729,
                0.9729729729729729,
                0.9729729729729729,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.9729729729729729,
                0.9729729729729729,
                0.9669669669669669,
                0.9669669669669669,
                0.960960960960961,
                0.960960960960961,
                0.954954954954955,
                0.954954954954955,
                0.948948948948949,
                0.9429429429429429,
                0.9369369369369369,
                0.9309309309309309,
                0.924924924924925,
                0.9189189189189189,
                0.9129129129129129,
                0.9069069069069069,
                0.8948948948948949,
                0.8828828828828829,
                0.8768768768768769,
                0.8648648648648649,
                0.8468468468468469,
                0.8348348348348348,
                0.8168168168168168,
                0.7987987987987988,
                0.7807807807807807,
                0.7567567567567568,
                0.7327327327327328,
                0.7087087087087087,
                0.6786786786786787,
                0.6426426426426426,
                0.6066066066066066,
                0.5585585585585585,
                0.5105105105105106,
                0.4444444444444444,
                0.3663663663663664,
                0.25825825825825827,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "*-N=18",
            "x": [
                0.0027633852900531748
            ],
            "y": [
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "N=18",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056527,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.6559729348724,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.005479472336900291,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199304,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.16816816816816815,
                0.27627627627627627,
                0.3483483483483483,
                0.4084084084084084,
                0.45645645645645644,
                0.4984984984984985,
                0.5345345345345345,
                0.5645645645645646,
                0.5945945945945946,
                0.6246246246246246,
                0.6486486486486487,
                0.6726726726726726,
                0.6906906906906907,
                0.7087087087087087,
                0.7267267267267267,
                0.7447447447447447,
                0.7567567567567568,
                0.7747747747747747,
                0.7867867867867868,
                0.7987987987987988,
                0.8108108108108109,
                0.8228228228228228,
                0.8288288288288288,
                0.8408408408408409,
                0.8468468468468469,
                0.8588588588588588,
                0.8648648648648649,
                0.8708708708708709,
                0.8828828828828829,
                0.8888888888888888,
                0.8948948948948949,
                0.9009009009009009,
                0.9069069069069069,
                0.9129129129129129,
                0.9129129129129129,
                0.9189189189189189,
                0.924924924924925,
                0.9309309309309309,
                0.9309309309309309,
                0.9369369369369369,
                0.9369369369369369,
                0.9429429429429429,
                0.9429429429429429,
                0.948948948948949,
                0.948948948948949,
                0.954954954954955,
                0.954954954954955,
                0.960960960960961,
                0.960960960960961,
                0.960960960960961,
                0.9669669669669669,
                0.9669669669669669,
                0.9669669669669669,
                0.9669669669669669,
                0.9729729729729729,
                0.9729729729729729,
                0.9729729729729729,
                0.9729729729729729,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.978978978978979,
                0.978978978978979,
                0.9729729729729729,
                0.9729729729729729,
                0.9729729729729729,
                0.9669669669669669,
                0.960960960960961,
                0.960960960960961,
                0.954954954954955,
                0.948948948948949,
                0.9429429429429429,
                0.9369369369369369,
                0.9309309309309309,
                0.924924924924925,
                0.9189189189189189,
                0.9129129129129129,
                0.9009009009009009,
                0.8948948948948949,
                0.8828828828828829,
                0.8708708708708709,
                0.8588588588588588,
                0.8408408408408409,
                0.8288288288288288,
                0.8108108108108109,
                0.7867867867867868,
                0.7687687687687688,
                0.7447447447447447,
                0.7207207207207207,
                0.6906906906906907,
                0.6546546546546547,
                0.6186186186186187,
                0.5705705705705706,
                0.5225225225225225,
                0.4624624624624625,
                0.3843843843843844,
                0.27627627627627627,
                0.04204204204204204,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "*-N=27",
            "x": [
                0.001863246311931563
            ],
            "y": [
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "N=27",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056527,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.6559729348724,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.005479472336900291,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199304,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.18018018018018017,
                0.2822822822822823,
                0.35435435435435436,
                0.4144144144144144,
                0.4624624624624625,
                0.5045045045045045,
                0.5405405405405406,
                0.5705705705705706,
                0.6006006006006006,
                0.6246246246246246,
                0.6486486486486487,
                0.6726726726726726,
                0.6906906906906907,
                0.7147147147147147,
                0.7327327327327328,
                0.7447447447447447,
                0.7627627627627628,
                0.7747747747747747,
                0.7867867867867868,
                0.7987987987987988,
                0.8108108108108109,
                0.8228228228228228,
                0.8348348348348348,
                0.8408408408408409,
                0.8528528528528528,
                0.8588588588588588,
                0.8708708708708709,
                0.8768768768768769,
                0.8828828828828829,
                0.8888888888888888,
                0.8948948948948949,
                0.9009009009009009,
                0.9069069069069069,
                0.9129129129129129,
                0.9189189189189189,
                0.9189189189189189,
                0.924924924924925,
                0.9309309309309309,
                0.9369369369369369,
                0.9369369369369369,
                0.9429429429429429,
                0.9429429429429429,
                0.948948948948949,
                0.948948948948949,
                0.954954954954955,
                0.954954954954955,
                0.960960960960961,
                0.960960960960961,
                0.960960960960961,
                0.9669669669669669,
                0.9669669669669669,
                0.9669669669669669,
                0.9729729729729729,
                0.9729729729729729,
                0.9729729729729729,
                0.9729729729729729,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.9729729729729729,
                0.9729729729729729,
                0.9669669669669669,
                0.9669669669669669,
                0.960960960960961,
                0.954954954954955,
                0.954954954954955,
                0.948948948948949,
                0.9429429429429429,
                0.9369369369369369,
                0.9309309309309309,
                0.924924924924925,
                0.9129129129129129,
                0.9069069069069069,
                0.8948948948948949,
                0.8888888888888888,
                0.8768768768768769,
                0.8648648648648649,
                0.8468468468468469,
                0.8348348348348348,
                0.8168168168168168,
                0.7987987987987988,
                0.7807807807807807,
                0.7567567567567568,
                0.7327327327327328,
                0.7027027027027027,
                0.6726726726726726,
                0.6366366366366366,
                0.5945945945945946,
                0.5465465465465466,
                0.4924924924924925,
                0.42042042042042044,
                0.3303303303303303,
                0.1921921921921922,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "*-N=42",
            "x": [
                0.0012052609368708462
            ],
            "y": [
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "N=42",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056527,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.6559729348724,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.005479472336900291,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199304,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.18618618618618618,
                0.2882882882882883,
                0.36036036036036034,
                0.4144144144144144,
                0.4624624624624625,
                0.5045045045045045,
                0.5405405405405406,
                0.5765765765765766,
                0.6006006006006006,
                0.6306306306306306,
                0.6546546546546547,
                0.6726726726726726,
                0.6966966966966966,
                0.7147147147147147,
                0.7327327327327328,
                0.7507507507507507,
                0.7627627627627628,
                0.7807807807807807,
                0.7927927927927928,
                0.8048048048048048,
                0.8168168168168168,
                0.8228228228228228,
                0.8348348348348348,
                0.8468468468468469,
                0.8528528528528528,
                0.8648648648648649,
                0.8708708708708709,
                0.8768768768768769,
                0.8828828828828829,
                0.8888888888888888,
                0.8948948948948949,
                0.9009009009009009,
                0.9069069069069069,
                0.9129129129129129,
                0.9189189189189189,
                0.924924924924925,
                0.9309309309309309,
                0.9309309309309309,
                0.9369369369369369,
                0.9369369369369369,
                0.9429429429429429,
                0.948948948948949,
                0.948948948948949,
                0.954954954954955,
                0.954954954954955,
                0.954954954954955,
                0.960960960960961,
                0.960960960960961,
                0.9669669669669669,
                0.9669669669669669,
                0.9669669669669669,
                0.9729729729729729,
                0.9729729729729729,
                0.9729729729729729,
                0.9729729729729729,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.978978978978979,
                0.978978978978979,
                0.9729729729729729,
                0.9729729729729729,
                0.9669669669669669,
                0.9669669669669669,
                0.960960960960961,
                0.960960960960961,
                0.954954954954955,
                0.948948948948949,
                0.9429429429429429,
                0.9369369369369369,
                0.9309309309309309,
                0.924924924924925,
                0.9189189189189189,
                0.9069069069069069,
                0.9009009009009009,
                0.8888888888888888,
                0.8768768768768769,
                0.8648648648648649,
                0.8528528528528528,
                0.8408408408408409,
                0.8228228228228228,
                0.8048048048048048,
                0.7867867867867868,
                0.7627627627627628,
                0.7387387387387387,
                0.7147147147147147,
                0.6786786786786787,
                0.6486486486486487,
                0.6066066066066066,
                0.5645645645645646,
                0.5105105105105106,
                0.4444444444444444,
                0.36036036036036034,
                0.24024024024024024,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "*-N=64",
            "x": [
                0.0007796360130405242
            ],
            "y": [
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "N=64",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056527,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.6559729348724,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.005479472336900291,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199304,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.1921921921921922,
                0.29429429429429427,
                0.36036036036036034,
                0.42042042042042044,
                0.46846846846846846,
                0.5045045045045045,
                0.5405405405405406,
                0.5765765765765766,
                0.6066066066066066,
                0.6306306306306306,
                0.6546546546546547,
                0.6786786786786787,
                0.6966966966966966,
                0.7147147147147147,
                0.7327327327327328,
                0.7507507507507507,
                0.7627627627627628,
                0.7807807807807807,
                0.7927927927927928,
                0.8048048048048048,
                0.8168168168168168,
                0.8288288288288288,
                0.8348348348348348,
                0.8468468468468469,
                0.8528528528528528,
                0.8648648648648649,
                0.8708708708708709,
                0.8768768768768769,
                0.8888888888888888,
                0.8948948948948949,
                0.9009009009009009,
                0.9069069069069069,
                0.9129129129129129,
                0.9129129129129129,
                0.9189189189189189,
                0.924924924924925,
                0.9309309309309309,
                0.9309309309309309,
                0.9369369369369369,
                0.9429429429429429,
                0.9429429429429429,
                0.948948948948949,
                0.948948948948949,
                0.954954954954955,
                0.954954954954955,
                0.960960960960961,
                0.960960960960961,
                0.960960960960961,
                0.9669669669669669,
                0.9669669669669669,
                0.9669669669669669,
                0.9729729729729729,
                0.9729729729729729,
                0.9729729729729729,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.978978978978979,
                0.978978978978979,
                0.9729729729729729,
                0.9729729729729729,
                0.9669669669669669,
                0.960960960960961,
                0.960960960960961,
                0.954954954954955,
                0.948948948948949,
                0.9429429429429429,
                0.9369369369369369,
                0.9309309309309309,
                0.9189189189189189,
                0.9129129129129129,
                0.9009009009009009,
                0.8948948948948949,
                0.8828828828828829,
                0.8708708708708709,
                0.8528528528528528,
                0.8408408408408409,
                0.8228228228228228,
                0.8048048048048048,
                0.7867867867867868,
                0.7627627627627628,
                0.7387387387387387,
                0.7087087087087087,
                0.6786786786786787,
                0.6426426426426426,
                0.6006006006006006,
                0.5525525525525525,
                0.4984984984984985,
                0.43243243243243246,
                0.34234234234234234,
                0.21021021021021022,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "*-N=99",
            "x": [
                0.0005043159487171374
            ],
            "y": [
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "N=99",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056527,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.6559729348724,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.005479472336900291,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199304,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.1981981981981982,
                0.29429429429429427,
                0.3663663663663664,
                0.42042042042042044,
                0.46846846846846846,
                0.5105105105105106,
                0.5465465465465466,
                0.5765765765765766,
                0.6066066066066066,
                0.6306306306306306,
                0.6546546546546547,
                0.6786786786786787,
                0.6966966966966966,
                0.7147147147147147,
                0.7327327327327328,
                0.7507507507507507,
                0.7687687687687688,
                0.7807807807807807,
                0.7927927927927928,
                0.8048048048048048,
                0.8168168168168168,
                0.8288288288288288,
                0.8348348348348348,
                0.8468468468468469,
                0.8588588588588588,
                0.8648648648648649,
                0.8708708708708709,
                0.8768768768768769,
                0.8888888888888888,
                0.8948948948948949,
                0.9009009009009009,
                0.9069069069069069,
                0.9129129129129129,
                0.9189189189189189,
                0.9189189189189189,
                0.924924924924925,
                0.9309309309309309,
                0.9309309309309309,
                0.9369369369369369,
                0.9429429429429429,
                0.9429429429429429,
                0.948948948948949,
                0.948948948948949,
                0.954954954954955,
                0.954954954954955,
                0.960960960960961,
                0.960960960960961,
                0.9669669669669669,
                0.9669669669669669,
                0.9669669669669669,
                0.9729729729729729,
                0.9729729729729729,
                0.9729729729729729,
                0.9729729729729729,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.978978978978979,
                0.978978978978979,
                0.9729729729729729,
                0.9729729729729729,
                0.9669669669669669,
                0.960960960960961,
                0.960960960960961,
                0.954954954954955,
                0.948948948948949,
                0.9429429429429429,
                0.9369369369369369,
                0.9309309309309309,
                0.9189189189189189,
                0.9129129129129129,
                0.9009009009009009,
                0.8948948948948949,
                0.8828828828828829,
                0.8708708708708709,
                0.8588588588588588,
                0.8408408408408409,
                0.8228228228228228,
                0.8048048048048048,
                0.7867867867867868,
                0.7627627627627628,
                0.7387387387387387,
                0.7087087087087087,
                0.6786786786786787,
                0.6426426426426426,
                0.6006006006006006,
                0.5525525525525525,
                0.4984984984984985,
                0.43243243243243246,
                0.34234234234234234,
                0.21621621621621623,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "*-N=152",
            "x": [
                0.0003262222009711672
            ],
            "y": [
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "N=152",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056527,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.6559729348724,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.005479472336900291,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199304,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.1981981981981982,
                0.29429429429429427,
                0.3663663663663664,
                0.42042042042042044,
                0.46846846846846846,
                0.5105105105105106,
                0.5465465465465466,
                0.5765765765765766,
                0.6066066066066066,
                0.6306306306306306,
                0.6546546546546547,
                0.6786786786786787,
                0.6966966966966966,
                0.7147147147147147,
                0.7327327327327328,
                0.7507507507507507,
                0.7687687687687688,
                0.7807807807807807,
                0.7927927927927928,
                0.8048048048048048,
                0.8168168168168168,
                0.8288288288288288,
                0.8408408408408409,
                0.8468468468468469,
                0.8588588588588588,
                0.8648648648648649,
                0.8708708708708709,
                0.8828828828828829,
                0.8888888888888888,
                0.8948948948948949,
                0.9009009009009009,
                0.9069069069069069,
                0.9129129129129129,
                0.9189189189189189,
                0.9189189189189189,
                0.924924924924925,
                0.9309309309309309,
                0.9369369369369369,
                0.9369369369369369,
                0.9429429429429429,
                0.9429429429429429,
                0.948948948948949,
                0.948948948948949,
                0.954954954954955,
                0.954954954954955,
                0.960960960960961,
                0.960960960960961,
                0.9669669669669669,
                0.9669669669669669,
                0.9669669669669669,
                0.9729729729729729,
                0.9729729729729729,
                0.9729729729729729,
                0.9729729729729729,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.978978978978979,
                0.978978978978979,
                0.9729729729729729,
                0.9729729729729729,
                0.9669669669669669,
                0.960960960960961,
                0.954954954954955,
                0.954954954954955,
                0.948948948948949,
                0.9429429429429429,
                0.9369369369369369,
                0.924924924924925,
                0.9189189189189189,
                0.9129129129129129,
                0.9009009009009009,
                0.8888888888888888,
                0.8768768768768769,
                0.8648648648648649,
                0.8528528528528528,
                0.8348348348348348,
                0.8168168168168168,
                0.7987987987987988,
                0.7807807807807807,
                0.7567567567567568,
                0.7267267267267267,
                0.7027027027027027,
                0.6666666666666666,
                0.6306306306306306,
                0.5885885885885885,
                0.5405405405405406,
                0.4804804804804805,
                0.4024024024024024,
                0.3003003003003003,
                0.12612612612612611,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "*-N=235",
            "x": [
                0.00021102034285686006
            ],
            "y": [
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "N=235",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056527,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.6559729348724,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.005479472336900291,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199304,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.1981981981981982,
                0.3003003003003003,
                0.3663663663663664,
                0.42042042042042044,
                0.46846846846846846,
                0.5105105105105106,
                0.5465465465465466,
                0.5765765765765766,
                0.6066066066066066,
                0.6306306306306306,
                0.6546546546546547,
                0.6786786786786787,
                0.6966966966966966,
                0.7207207207207207,
                0.7327327327327328,
                0.7507507507507507,
                0.7687687687687688,
                0.7807807807807807,
                0.7927927927927928,
                0.8048048048048048,
                0.8168168168168168,
                0.8288288288288288,
                0.8408408408408409,
                0.8468468468468469,
                0.8588588588588588,
                0.8648648648648649,
                0.8708708708708709,
                0.8828828828828829,
                0.8888888888888888,
                0.8948948948948949,
                0.9009009009009009,
                0.9069069069069069,
                0.9129129129129129,
                0.9189189189189189,
                0.9189189189189189,
                0.924924924924925,
                0.9309309309309309,
                0.9369369369369369,
                0.9369369369369369,
                0.9429429429429429,
                0.9429429429429429,
                0.948948948948949,
                0.948948948948949,
                0.954954954954955,
                0.954954954954955,
                0.960960960960961,
                0.960960960960961,
                0.9669669669669669,
                0.9669669669669669,
                0.9669669669669669,
                0.9729729729729729,
                0.9729729729729729,
                0.9729729729729729,
                0.9729729729729729,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.978978978978979,
                0.978978978978979,
                0.9729729729729729,
                0.9729729729729729,
                0.9669669669669669,
                0.960960960960961,
                0.954954954954955,
                0.954954954954955,
                0.948948948948949,
                0.9429429429429429,
                0.9369369369369369,
                0.924924924924925,
                0.9189189189189189,
                0.9129129129129129,
                0.9009009009009009,
                0.8888888888888888,
                0.8768768768768769,
                0.8648648648648649,
                0.8528528528528528,
                0.8348348348348348,
                0.8168168168168168,
                0.7987987987987988,
                0.7807807807807807,
                0.7567567567567568,
                0.7267267267267267,
                0.7027027027027027,
                0.6666666666666666,
                0.6306306306306306,
                0.5885885885885885,
                0.5345345345345345,
                0.4804804804804805,
                0.4024024024024024,
                0.3063063063063063,
                0.13813813813813813,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ]
        }
    ],
    "scatters": []
}

==> anc/T_k_restored.json <==
{
    "plot_name": "T-k_restored",
    "title": "$N=2, \\Lambda=10^{5}, k_\\mathrm{IR}=10^{-4},$\n$n_\\mathrm{cells}=1000, \\sigma_\\mathrm{max}=6.0$",
    "graphs": [
        {
            "xlabel": "T",
            "ylabel": "k_\\mathrm{res}",
            "label": "\\mu=0.75",
            "x": [
                0.00625,
                0.009375,
                0.01875,
                0.03125,
                0.0125,
                0.025,
                0.0375,
                0.05,
                0.0625,
                0.075,
                0.0875,
                0.1,
                0.1125,
                0.125,
                0.1375,
                0.15,
                0.1625,
                0.175,
                0.1875
            ],
            "y": [
                0.5953533130814376,
                0.5953533130814376,
                0.5953533130814376,
                0.5953533130814376,
                0.5953533130814376,
                0.5953533130814376,
                0.6078323128297233,
                0.6078323128297233,
                0.620572880677651,
                0.6335804992658254,
                0.6604193962330308,
                0.6742622241778353,
                0.702824426430836,
                0.7325965428215242,
                0.7796360130405241,
                0.8126619200091953,
                0.8648423275731726,
                0.9203731996618235,
                1.0000000000000016
            ]
        },
        {
            "xlabel": "T",
            "ylabel": "k_\\mathrm{res}",
            "label": "\\mu=0.7",
            "x": [
                0.00625,
                0.009375,
                0.01875,
                0.03125,
                0.0125,
                0.025,
                0.0375,
                0.05,
                0.0625,
                0.075,
                0.0875,
                0.1,
                0.1125,
                0.125,
                0.1375,
                0.15,
                0.1625,
                0.175,
                0.1875,
                0.2,
                0.2125
            ],
            "y": [
                0.4939621743878329,
                0.4939621743878329,
                0.4939621743878329,
                0.4939621743878329,
                0.4939621743878329,
                0.4939621743878329,
                0.4939621743878329,
                0.5043159487171364,
                0.5148867450137503,
                0.5256791122018427,
                0.5366976945540485,
                0.559432570616939,
                0.5831305113526234,
                0.6078323128297233,
                0.6335804992658254,
                0.6742622241778353,
                0.702824426430836,
                0.7479522515621828,
                0.7796360130405241,
                0.8296958520834925,
                0.8829699955494101
            ]
        },
        {
            "xlabel": "T",
            "ylabel": "k_\\mathrm{res}",
            "label": "\\mu=0.65",
            "x": [
                0.00625,
                0.009375,
                0.01875,
                0.03125,
                0.0125,
                0.025,
                0.0375,
                0.05,
                0.0625,
                0.075,
                0.0875,
                0.1,
                0.1125,
                0.125,
                0.1375,
                0.15,
                0.1625,
                0.175,
                0.1875,
                0.2,
                0.2125,
                0.225,
                0.2375,
                0.25
            ],
            "y": [
                0.3471686818926567,
                0.3471686818926567,
                0.34004119327037097,
                0.3471686818926567,
                0.3471686818926567,
                0.3471686818926567,
                0.3471686818926567,
                0.35444556739704375,
                0.3694601205199306,
                0.3851107002325575,
                0.4014242490499326,
                0.4184288507901587,
                0.4452958509942658,
                0.4641588833612782,
                0.4939621743878329,
                0.5148867450137503,
                0.5479472336900293,
                0.5711586478126437,
                0.6078323128297233,
                0.6468607661546335,
                0.6742622241778353,
                0.7175560918936932,
                0.7636298261282257,
                0.8648423275731726
            ]
        },
        {
            "xlabel": "T",
            "ylabel": "k_\\mathrm{res}",
            "label": "\\mu=0.6",
            "x": [
                0.00625,
                0.009375,
                0.01875,
                0.03125,
                0.0125,
                0.025,
                0.0375,
                0.05,
                0.0625,
                0.075,
                0.0875,
                0.1,
                0.1125,
                0.125,
                0.1375,
                0.15,
                0.1625,
                0.175,
                0.1875,
                0.2,
                0.2125,
                0.225,
                0.2375,
                0.25,
                0.2625,
                0.275
            ],
            "y": [
                0.002245697995539781,
                0.0031952475057592153,
                0.006078323128297241,
                0.01020960662306047,
                0.004184288507901593,
                0.00812661920009195,
                0.012826498305280626,
                0.02066880249629087,
                0.037720424934170015,
                0.07325965428215234,
                0.15459277364194784,
                0.20244465099768083,
                0.23898925662310513,
                0.2706652070033244,
                0.30653952950565316,
                0.3330600343624594,
                0.3618749812411286,
                0.3931828755705777,
                0.4184288507901587,
                0.45462954695324065,
                0.4838209664925959,
                0.5148867450137503,
                0.5366976945540485,
                0.5831305113526234,
                0.620572880677651,
                0.702824426430836
            ]
        },
        {
            "xlabel": "T",
            "ylabel": "k_\\mathrm{res}",
            "label": "\\mu=0.55",
            "x": [
                0.00625,
                0.009375,
                0.01875,
                0.03125,
                0.0125,
                0.025,
                0.0375,
                0.05,
                0.0625,
                0.075,
                0.0875,
                0.1,
                0.1125,
                0.125,
                0.1375,
                0.15,
                0.1625,
                0.175,
                0.1875,
                0.2,
                0.2125,
                0.225,
                0.2375,
                0.25,
                0.2625,
                0.275,
                0.2875,
                0.3,
                0.3125
            ],
            "y": [
                0.001863246311931563,
                0.0028213076759394788,
                0.005594325706169387,
                0.009203731996618248,
                0.003694601205199304,
                0.007479522515621826,
                0.011092898648952234,
                0.01483102514336106,
                0.01863246311931562,
                0.023408272761782985,
                0.028804441533962992,
                0.03618749812411282,
                0.04838209664925963,
                0.06468607661546338,
                0.08648423275731731,
                0.11325413151528126,
                0.14228304572143557,
                0.1750827031735726,
                0.20668802496290853,
                0.23898925662310513,
                0.2706652070033244,
                0.30024617090855504,
                0.3330600343624594,
                0.3694601205199306,
                0.4014242490499326,
                0.4452958509942658,
                0.4939621743878329,
                0.559432570616939,
                0.6604193962330308
            ]
        },
        {
            "xlabel": "T",
            "ylabel": "k_\\mathrm{res}",
            "label": "\\mu=0.4",
            "x": [
                0.00625,
                0.009375,
                0.01875,
                0.03125,
                0.0125,
                0.025,
                0.0375,
                0.05,
                0.0625,
                0.075,
                0.0875,
                0.1,
                0.1125,
                0.125,
                0.1375,
                0.15,
                0.1625,
                0.175,
                0.1875,
                0.2,
                0.2125,
                0.225,
                0.2375,
                0.25,
                0.2625,
                0.275,
                0.2875,
                0.3,
                0.3125,
                0.325,
                0.3375,
                0.35,
                0.3625,
                0.375,
                0.3875
            ],
            "y": [
                0.001863246311931563,
                0.0027633852900531748,
                0.005479472336900291,
                0.009203731996618248,
                0.003694601205199304,
                0.007325965428215253,
                0.011092898648952234,
                0.014526539259467838,
                0.018249932448161556,
                0.021995930680300774,
                0.025966559729348755,
                0.030024617090855524,
                0.03400411932703712,
                0.038511070023255774,
                0.04361537789208013,
                0.04838209664925963,
                0.055943257061693834,
                0.06335804992658257,
                0.07325965428215234,
                0.08296958520834916,
                0.09593608287093162,
                0.11092898648952247,
                0.1256316602474123,
                0.14228304572143557,
                0.16114142772530207,
                0.18249932448161543,
                0.20668802496290853,
                0.2340827276178297,
                0.25966559729348737,
                0.2940820170587067,
                0.32622220097116716,
                0.3694601205199306,
                0.4184288507901587,
                0.4838209664925959,
                0.5953533130814376
            ]
        },
        {
            "xlabel": "T",
            "ylabel": "k_\\mathrm{res}",
            "label": "\\mu=0.0",
            "x": [
                0.00625,
                0.009375,
                0.01875,
                0.03125,
                0.0125,
                0.025,
                0.0375,
                0.05,
                0.0625,
                0.075,
                0.0875,
                0.1,
                0.1125,
                0.125,
                0.1375,
                0.15,
                0.1625,
                0.175,
                0.1875,
                0.2,
                0.2125,
                0.225,
                0.2375,
                0.25,
                0.2625,
                0.275,
                0.2875,
                0.3,
                0.3125,
                0.325,
                0.3375,
                0.35,
                0.3625,
                0.375,
                0.3875,
                0.4,
                0.4125,
                0.425,
                0.4375,
                0.45
            ],
            "y": [
                0.0017508270317357286,
                0.0025966559729348774,
                0.005148867450137501,
                0.008470868266557427,
                0.003471686818926565,
                0.006883952069645499,
                0.01020960662306047,
                0.013650078065460152,
                0.016796748720926562,
                0.02024446509976806,
                0.023898925662310527,
                0.027066520700332462,
                0.03065395295056534,
                0.03400411932703712,
                0.037720424934170015,
                0.041842885079015894,
                0.0454629546953241,
                0.049396217438783314,
                0.05479472336900297,
                0.0595353313081438,
                0.06468607661546338,
                0.07175560918936937,
                0.07796360130405246,
                0.08648423275731731,
                0.09593608287093162,
                0.10642092440647258,
                0.11805165285688062,
                0.130953502048267,
                0.14526539259467827,
                0.16114142772530207,
                0.18249932448161543,
                0.20244465099768083,
                0.22456979955397777,
                0.2543345761304654,
                0.2821307675939475,
                0.31296480106707536,
                0.35444556739704375,
                0.4014242490499326,
                0.4641588833612782,
                0.5479472336900293
            ]
        }
    ],
    "scatters": []
}

==> anc/T_k_sigma_min.json <==
{
    "plot_name": "T-k-sigma_min",
    "title": "$\\mu=0.0, N=2, \\Lambda=10^{5}, k_\\mathrm{IR}=10^{-4},$\n$n_\\mathrm{cells}=1000, \\sigma_\\mathrm{max}=6.0$",
    "graphs": [
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "*-T=0.3",
            "x": [
                0.130953502048267
            ],
            "y": [
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "T=0.3",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056527,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.6559729348724,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.005479472336900291,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199304,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.11411411411411411,
                0.22822822822822822,
                0.29429429429429427,
                0.3483483483483483,
                0.39039039039039036,
                0.4264264264264264,
                0.4624624624624625,
                0.4924924924924925,
                0.5165165165165165,
                0.5405405405405406,
                0.5585585585585585,
                0.5765765765765766,
                0.5945945945945946,
                0.6126126126126126,
                0.6246246246246246,
                0.6426426426426426,
                0.6546546546546547,
                0.6666666666666666,
                0.6786786786786787,
                0.6846846846846847,
                0.6966966966966966,
                0.7027027027027027,
                0.7087087087087087,
                0.7207207207207207,
                0.7267267267267267,
                0.7327327327327328,
                0.7387387387387387,
                0.7447447447447447,
                0.7507507507507507,
                0.7507507507507507,
                0.7567567567567568,
                0.7627627627627628,
                0.7627627627627628,
                0.7687687687687688,
                0.7687687687687688,
                0.7747747747747747,
                0.7747747747747747,
                0.7807807807807807,
                0.7807807807807807,
                0.7807807807807807,
                0.7867867867867868,
                0.7867867867867868,
                0.7867867867867868,
                0.7867867867867868,
                0.7867867867867868,
                0.7867867867867868,
                0.7867867867867868,
                0.7927927927927928,
                0.7927927927927928,
                0.7927927927927928,
                0.7927927927927928,
                0.7927927927927928,
                0.7927927927927928,
                0.7867867867867868,
                0.7867867867867868,
                0.7867867867867868,
                0.7867867867867868,
                0.7867867867867868,
                0.7867867867867868,
                0.7867867867867868,
                0.7807807807807807,
                0.7807807807807807,
                0.7807807807807807,
                0.7807807807807807,
                0.7747747747747747,
                0.7747747747747747,
                0.7747747747747747,
                0.7747747747747747,
                0.7687687687687688,
                0.7687687687687688,
                0.7627627627627628,
                0.7627627627627628,
                0.7567567567567568,
                0.7567567567567568,
                0.7507507507507507,
                0.7507507507507507,
                0.7447447447447447,
                0.7387387387387387,
                0.7387387387387387,
                0.7327327327327328,
                0.7267267267267267,
                0.7207207207207207,
                0.7147147147147147,
                0.7087087087087087,
                0.7027027027027027,
                0.6966966966966966,
                0.6906906906906907,
                0.6846846846846847,
                0.6726726726726726,
                0.6666666666666666,
                0.6546546546546547,
                0.6426426426426426,
                0.6366366366366366,
                0.6186186186186187,
                0.6066066066066066,
                0.5945945945945946,
                0.5765765765765766,
                0.5585585585585585,
                0.5405405405405406,
                0.5165165165165165,
                0.4924924924924925,
                0.46846846846846846,
                0.43843843843843844,
                0.4024024024024024,
                0.36036036036036034,
                0.3063063063063063,
                0.24624624624624625,
                0.14414414414414414,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "*-T=0.25",
            "x": [
                0.08648423275731731
            ],
            "y": [
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "T=0.25",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056527,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.6559729348724,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.005479472336900291,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199304,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.16216216216216217,
                0.25825825825825827,
                0.32432432432432434,
                0.3783783783783784,
                0.42042042042042044,
                0.45645645645645644,
                0.4924924924924925,
                0.5225225225225225,
                0.5465465465465466,
                0.5705705705705706,
                0.5945945945945946,
                0.6126126126126126,
                0.6306306306306306,
                0.6486486486486487,
                0.6666666666666666,
                0.6786786786786787,
                0.6906906906906907,
                0.7027027027027027,
                0.7147147147147147,
                0.7267267267267267,
                0.7387387387387387,
                0.7447447447447447,
                0.7567567567567568,
                0.7627627627627628,
                0.7687687687687688,
                0.7747747747747747,
                0.7807807807807807,
                0.7867867867867868,
                0.7927927927927928,
                0.7987987987987988,
                0.8048048048048048,
                0.8108108108108109,
                0.8168168168168168,
                0.8168168168168168,
                0.8228228228228228,
                0.8288288288288288,
                0.8288288288288288,
                0.8348348348348348,
                0.8348348348348348,
                0.8408408408408409,
                0.8408408408408409,
                0.8408408408408409,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8528528528528528,
                0.8528528528528528,
                0.8528528528528528,
                0.8528528528528528,
                0.8528528528528528,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8528528528528528,
                0.8528528528528528,
                0.8528528528528528,
                0.8528528528528528,
                0.8528528528528528,
                0.8528528528528528,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8408408408408409,
                0.8408408408408409,
                0.8408408408408409,
                0.8348348348348348,
                0.8348348348348348,
                0.8348348348348348,
                0.8288288288288288,
                0.8288288288288288,
                0.8228228228228228,
                0.8228228228228228,
                0.8168168168168168,
                0.8108108108108109,
                0.8108108108108109,
                0.8048048048048048,
                0.7987987987987988,
                0.7927927927927928,
                0.7867867867867868,
                0.7807807807807807,
                0.7747747747747747,
                0.7687687687687688,
                0.7627627627627628,
                0.7507507507507507,
                0.7447447447447447,
                0.7327327327327328,
                0.7207207207207207,
                0.7087087087087087,
                0.6966966966966966,
                0.6786786786786787,
                0.6666666666666666,
                0.6486486486486487,
                0.6306306306306306,
                0.6066066066066066,
                0.5825825825825826,
                0.5585585585585585,
                0.5285285285285285,
                0.4924924924924925,
                0.45645645645645644,
                0.4084084084084084,
                0.35435435435435436,
                0.2822822822822823,
                0.18018018018018017,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "*-T=0.2",
            "x": [
                0.0595353313081438
            ],
            "y": [
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "T=0.2",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056527,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.6559729348724,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.005479472336900291,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199304,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0960960960960961,
                0.22822822822822822,
                0.3063063063063063,
                0.3663663663663664,
                0.4144144144144144,
                0.45645645645645644,
                0.4924924924924925,
                0.5225225225225225,
                0.5525525525525525,
                0.5765765765765766,
                0.6006006006006006,
                0.6186186186186187,
                0.6366366366366366,
                0.6546546546546547,
                0.6726726726726726,
                0.6906906906906907,
                0.7027027027027027,
                0.7147147147147147,
                0.7327327327327328,
                0.7387387387387387,
                0.7507507507507507,
                0.7627627627627628,
                0.7747747747747747,
                0.7807807807807807,
                0.7867867867867868,
                0.7987987987987988,
                0.8048048048048048,
                0.8108108108108109,
                0.8168168168168168,
                0.8228228228228228,
                0.8288288288288288,
                0.8348348348348348,
                0.8408408408408409,
                0.8408408408408409,
                0.8468468468468469,
                0.8528528528528528,
                0.8528528528528528,
                0.8588588588588588,
                0.8648648648648649,
                0.8648648648648649,
                0.8708708708708709,
                0.8708708708708709,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8828828828828829,
                0.8828828828828829,
                0.8828828828828829,
                0.8888888888888888,
                0.8888888888888888,
                0.8888888888888888,
                0.8888888888888888,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.8888888888888888,
                0.8888888888888888,
                0.8888888888888888,
                0.8828828828828829,
                0.8828828828828829,
                0.8828828828828829,
                0.8768768768768769,
                0.8768768768768769,
                0.8708708708708709,
                0.8708708708708709,
                0.8648648648648649,
                0.8588588588588588,
                0.8588588588588588,
                0.8528528528528528,
                0.8468468468468469,
                0.8408408408408409,
                0.8348348348348348,
                0.8288288288288288,
                0.8228228228228228,
                0.8108108108108109,
                0.8048048048048048,
                0.7927927927927928,
                0.7807807807807807,
                0.7687687687687688,
                0.7567567567567568,
                0.7447447447447447,
                0.7267267267267267,
                0.7147147147147147,
                0.6906906906906907,
                0.6726726726726726,
                0.6486486486486487,
                0.6246246246246246,
                0.5945945945945946,
                0.5645645645645646,
                0.5285285285285285,
                0.48648648648648646,
                0.43843843843843844,
                0.3783783783783784,
                0.3003003003003003,
                0.18618618618618618,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "*-T=0.15",
            "x": [
                0.041842885079015894
            ],
            "y": [
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "T=0.15",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056527,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.6559729348724,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.005479472336900291,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199304,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.13213213213213212,
                0.24624624624624625,
                0.3183183183183183,
                0.3783783783783784,
                0.4264264264264264,
                0.4624624624624625,
                0.4984984984984985,
                0.5285285285285285,
                0.5585585585585585,
                0.5825825825825826,
                0.6066066066066066,
                0.6306306306306306,
                0.6486486486486487,
                0.6666666666666666,
                0.6846846846846847,
                0.6966966966966966,
                0.7147147147147147,
                0.7267267267267267,
                0.7387387387387387,
                0.7507507507507507,
                0.7627627627627628,
                0.7747747747747747,
                0.7807807807807807,
                0.7927927927927928,
                0.7987987987987988,
                0.8048048048048048,
                0.8168168168168168,
                0.8228228228228228,
                0.8288288288288288,
                0.8348348348348348,
                0.8408408408408409,
                0.8468468468468469,
                0.8528528528528528,
                0.8528528528528528,
                0.8588588588588588,
                0.8648648648648649,
                0.8648648648648649,
                0.8708708708708709,
                0.8768768768768769,
                0.8768768768768769,
                0.8828828828828829,
                0.8828828828828829,
                0.8888888888888888,
                0.8888888888888888,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9009009009009009,
                0.9009009009009009,
                0.8948948948948949,
                0.8948948948948949,
                0.8888888888888888,
                0.8828828828828829,
                0.8828828828828829,
                0.8768768768768769,
                0.8708708708708709,
                0.8648648648648649,
                0.8588588588588588,
                0.8528528528528528,
                0.8408408408408409,
                0.8348348348348348,
                0.8288288288288288,
                0.8168168168168168,
                0.8048048048048048,
                0.7927927927927928,
                0.7807807807807807,
                0.7687687687687688,
                0.7507507507507507,
                0.7327327327327328,
                0.7147147147147147,
                0.6906906906906907,
                0.6666666666666666,
                0.6426426426426426,
                0.6126126126126126,
                0.5825825825825826,
                0.5405405405405406,
                0.4984984984984985,
                0.45045045045045046,
                0.39039039039039036,
                0.3123123123123123,
                0.21021021021021022,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "*-T=0.1",
            "x": [
                0.027066520700332462
            ],
            "y": [
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "T=0.1",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056527,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.6559729348724,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.005479472336900291,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199304,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.13213213213213212,
                0.25225225225225223,
                0.32432432432432434,
                0.3783783783783784,
                0.4264264264264264,
                0.46846846846846846,
                0.4984984984984985,
                0.5345345345345345,
                0.5585585585585585,
                0.5885885885885885,
                0.6066066066066066,
                0.6306306306306306,
                0.6486486486486487,
                0.6666666666666666,
                0.6846846846846847,
                0.7027027027027027,
                0.7147147147147147,
                0.7267267267267267,
                0.7387387387387387,
                0.7507507507507507,
                0.7627627627627628,
                0.7747747747747747,
                0.7807807807807807,
                0.7927927927927928,
                0.7987987987987988,
                0.8108108108108109,
                0.8168168168168168,
                0.8228228228228228,
                0.8288288288288288,
                0.8348348348348348,
                0.8408408408408409,
                0.8468468468468469,
                0.8528528528528528,
                0.8588588588588588,
                0.8588588588588588,
                0.8648648648648649,
                0.8708708708708709,
                0.8768768768768769,
                0.8768768768768769,
                0.8828828828828829,
                0.8828828828828829,
                0.8888888888888888,
                0.8888888888888888,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9129129129129129,
                0.9129129129129129,
                0.9069069069069069,
                0.9069069069069069,
                0.9009009009009009,
                0.9009009009009009,
                0.8948948948948949,
                0.8948948948948949,
                0.8888888888888888,
                0.8828828828828829,
                0.8768768768768769,
                0.8708708708708709,
                0.8648648648648649,
                0.8588588588588588,
                0.8528528528528528,
                0.8408408408408409,
                0.8348348348348348,
                0.8228228228228228,
                0.8168168168168168,
                0.8048048048048048,
                0.7867867867867868,
                0.7747747747747747,
                0.7567567567567568,
                0.7447447447447447,
                0.7267267267267267,
                0.7027027027027027,
                0.6786786786786787,
                0.6546546546546547,
                0.6246246246246246,
                0.5945945945945946,
                0.5585585585585585,
                0.5165165165165165,
                0.46846846846846846,
                0.4144144144144144,
                0.3483483483483483,
                0.26426426426426425,
                0.13213213213213212,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "*-T=0.05",
            "x": [
                0.013650078065460152
            ],
            "y": [
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "T=0.05",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056527,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.6559729348724,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.005479472336900291,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199304,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.13213213213213212,
                0.25225225225225223,
                0.32432432432432434,
                0.3783783783783784,
                0.4264264264264264,
                0.46846846846846846,
                0.4984984984984985,
                0.5345345345345345,
                0.5585585585585585,
                0.5885885885885885,
                0.6066066066066066,
                0.6306306306306306,
                0.6486486486486487,
                0.6666666666666666,
                0.6846846846846847,
                0.7027027027027027,
                0.7147147147147147,
                0.7267267267267267,
                0.7387387387387387,
                0.7507507507507507,
                0.7627627627627628,
                0.7747747747747747,
                0.7807807807807807,
                0.7927927927927928,
                0.7987987987987988,
                0.8108108108108109,
                0.8168168168168168,
                0.8228228228228228,
                0.8288288288288288,
                0.8348348348348348,
                0.8408408408408409,
                0.8468468468468469,
                0.8528528528528528,
                0.8588588588588588,
                0.8648648648648649,
                0.8648648648648649,
                0.8708708708708709,
                0.8768768768768769,
                0.8768768768768769,
                0.8828828828828829,
                0.8828828828828829,
                0.8888888888888888,
                0.8888888888888888,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.9009009009009009,
                0.9009009009009009,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9009009009009009,
                0.9009009009009009,
                0.8948948948948949,
                0.8888888888888888,
                0.8828828828828829,
                0.8828828828828829,
                0.8768768768768769,
                0.8708708708708709,
                0.8648648648648649,
                0.8588588588588588,
                0.8468468468468469,
                0.8408408408408409,
                0.8288288288288288,
                0.8228228228228228,
                0.8108108108108109,
                0.7987987987987988,
                0.7867867867867868,
                0.7687687687687688,
                0.7567567567567568,
                0.7387387387387387,
                0.7207207207207207,
                0.6966966966966966,
                0.6726726726726726,
                0.6486486486486487,
                0.6186186186186187,
                0.5825825825825826,
                0.5465465465465466,
                0.5045045045045045,
                0.45645645645645644,
                0.4024024024024024,
                0.3363363363363363,
                0.25225225225225223,
                0.15015015015015015,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "*-T=0.025",
            "x": [
                0.006883952069645499
            ],
            "y": [
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "T=0.025",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056527,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.6559729348724,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.005479472336900291,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199304,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.13213213213213212,
                0.25225225225225223,
                0.32432432432432434,
                0.3783783783783784,
                0.4264264264264264,
                0.46846846846846846,
                0.4984984984984985,
                0.5345345345345345,
                0.5585585585585585,
                0.5885885885885885,
                0.6066066066066066,
                0.6306306306306306,
                0.6486486486486487,
                0.6666666666666666,
                0.6846846846846847,
                0.7027027027027027,
                0.7147147147147147,
                0.7267267267267267,
                0.7387387387387387,
                0.7507507507507507,
                0.7627627627627628,
                0.7747747747747747,
                0.7807807807807807,
                0.7927927927927928,
                0.7987987987987988,
                0.8108108108108109,
                0.8168168168168168,
                0.8228228228228228,
                0.8288288288288288,
                0.8348348348348348,
                0.8408408408408409,
                0.8468468468468469,
                0.8528528528528528,
                0.8588588588588588,
                0.8648648648648649,
                0.8648648648648649,
                0.8708708708708709,
                0.8768768768768769,
                0.8768768768768769,
                0.8828828828828829,
                0.8828828828828829,
                0.8888888888888888,
                0.8888888888888888,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.9009009009009009,
                0.9009009009009009,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9069069069069069,
                0.9069069069069069,
                0.9009009009009009,
                0.9009009009009009,
                0.8948948948948949,
                0.8948948948948949,
                0.8888888888888888,
                0.8828828828828829,
                0.8828828828828829,
                0.8768768768768769,
                0.8708708708708709,
                0.8648648648648649,
                0.8588588588588588,
                0.8528528528528528,
                0.8408408408408409,
                0.8348348348348348,
                0.8228228228228228,
                0.8168168168168168,
                0.8048048048048048,
                0.7927927927927928,
                0.7747747747747747,
                0.7627627627627628,
                0.7447447447447447,
                0.7267267267267267,
                0.7087087087087087,
                0.6846846846846847,
                0.6606606606606606,
                0.6306306306306306,
                0.6006006006006006,
                0.5645645645645646,
                0.5285285285285285,
                0.4804804804804805,
                0.4264264264264264,
                0.3663663663663664,
                0.2882882882882883,
                0.1981981981981982,
                0.1021021021021021,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "*-T=0.0125",
            "x": [
                0.003471686818926565
            ],
            "y": [
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "T=0.0125",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056527,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.6559729348724,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.005479472336900291,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199304,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.13213213213213212,
                0.25225225225225223,
                0.32432432432432434,
                0.3783783783783784,
                0.4264264264264264,
                0.46846846846846846,
                0.4984984984984985,
                0.5345345345345345,
                0.5585585585585585,
                0.5885885885885885,
                0.6066066066066066,
                0.6306306306306306,
                0.6486486486486487,
                0.6666666666666666,
                0.6846846846846847,
                0.7027027027027027,
                0.7147147147147147,
                0.7267267267267267,
                0.7387387387387387,
                0.7507507507507507,
                0.7627627627627628,
                0.7747747747747747,
                0.7807807807807807,
                0.7927927927927928,
                0.7987987987987988,
                0.8108108108108109,
                0.8168168168168168,
                0.8228228228228228,
                0.8288288288288288,
                0.8348348348348348,
                0.8408408408408409,
                0.8468468468468469,
                0.8528528528528528,
                0.8588588588588588,
                0.8648648648648649,
                0.8648648648648649,
                0.8708708708708709,
                0.8768768768768769,
                0.8768768768768769,
                0.8828828828828829,
                0.8828828828828829,
                0.8888888888888888,
                0.8888888888888888,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.9009009009009009,
                0.9009009009009009,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9009009009009009,
                0.9009009009009009,
                0.8948948948948949,
                0.8948948948948949,
                0.8888888888888888,
                0.8828828828828829,
                0.8828828828828829,
                0.8768768768768769,
                0.8708708708708709,
                0.8648648648648649,
                0.8588588588588588,
                0.8528528528528528,
                0.8468468468468469,
                0.8348348348348348,
                0.8288288288288288,
                0.8168168168168168,
                0.8108108108108109,
                0.7987987987987988,
                0.7807807807807807,
                0.7687687687687688,
                0.7567567567567568,
                0.7387387387387387,
                0.7207207207207207,
                0.6966966966966966,
                0.6726726726726726,
                0.6486486486486487,
                0.6186186186186187,
                0.5885885885885885,
                0.5465465465465466,
                0.5045045045045045,
                0.45645645645645644,
                0.3963963963963964,
                0.3303303303303303,
                0.24024024024024024,
                0.13813813813813813,
                0.05405405405405406,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "*-T=0.00625",
            "x": [
                0.0017508270317357286
            ],
            "y": [
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "T=0.00625",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056527,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.6559729348724,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.005479472336900291,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199304,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.13213213213213212,
                0.25225225225225223,
                0.32432432432432434,
                0.3783783783783784,
                0.4264264264264264,
                0.46846846846846846,
                0.4984984984984985,
                0.5345345345345345,
                0.5585585585585585,
                0.5885885885885885,
                0.6066066066066066,
                0.6306306306306306,
                0.6486486486486487,
                0.6666666666666666,
                0.6846846846846847,
                0.7027027027027027,
                0.7147147147147147,
                0.7267267267267267,
                0.7387387387387387,
                0.7507507507507507,
                0.7627627627627628,
                0.7747747747747747,
                0.7807807807807807,
                0.7927927927927928,
                0.7987987987987988,
                0.8108108108108109,
                0.8168168168168168,
                0.8228228228228228,
                0.8288288288288288,
                0.8348348348348348,
                0.8408408408408409,
                0.8468468468468469,
                0.8528528528528528,
                0.8588588588588588,
                0.8648648648648649,
                0.8648648648648649,
                0.8708708708708709,
                0.8768768768768769,
                0.8768768768768769,
                0.8828828828828829,
                0.8828828828828829,
                0.8888888888888888,
                0.8888888888888888,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.9009009009009009,
                0.9009009009009009,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.8948948948948949,
                0.8948948948948949,
                0.8888888888888888,
                0.8828828828828829,
                0.8828828828828829,
                0.8768768768768769,
                0.8708708708708709,
                0.8648648648648649,
                0.8648648648648649,
                0.8528528528528528,
                0.8468468468468469,
                0.8408408408408409,
                0.8348348348348348,
                0.8228228228228228,
                0.8168168168168168,
                0.8048048048048048,
                0.7927927927927928,
                0.7807807807807807,
                0.7627627627627628,
                0.7507507507507507,
                0.7327327327327328,
                0.7147147147147147,
                0.6906906906906907,
                0.6666666666666666,
                0.6426426426426426,
                0.6126126126126126,
                0.5765765765765766,
                0.5405405405405406,
                0.4924924924924925,
                0.43843843843843844,
                0.3783783783783784,
                0.3003003003003003,
                0.1981981981981982,
                0.08408408408408408,
                0.03003003003003003,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ]
        }
    ],
    "scatters": []
}

==> anc/cutoff_test_T=0.0125_mu=0.0.json <==
{
    "plot_name": "cutoff-test_T=0.0125_mu=0.0",
    "title": "$T=0.0125, \\mu=0.0, N=2, k_\\mathrm{IR}=10^{-4},$\n$n_\\mathrm{cells}=1000, \\sigma_\\mathrm{max}=6.0$",
    "graphs": [
        {
            "xlabel": "\\Lambda",
            "ylabel": "|\\frac{\\Delta  m_\\sigma^2}{m_\\sigma^2}|",
            "label": "|\\frac{\\Delta  m_\\sigma^2}{m_\\sigma^2}|",
            "x": [
                5,
                10,
                50,
                100,
                500,
                1000,
                5000,
                10000,
                50000,
                100000,
                500000
            ],
            "y": [
                0.052494734858448244,
                0.018781857416215852,
                0.0014349369601164286,
                0.0005156877424523643,
                0.0013083133405531466,
                6.192592712839229e-05,
                0.0017208732622483458,
                0.001971524103496103,
                0.00024644173991028584,
                0.0008233787354586797,
                0.0001965974600637299
            ]
        },
        {
            "xlabel": "\\Lambda",
            "ylabel": "m_\\sigma^2",
            "label": "m_\\sigma^2",
            "x": [
                5,
                10,
                50,
                100,
                500,
                1000,
                5000,
                10000,
                50000,
                100000,
                500000,
                1000000
            ],
            "y": [
                7.130060556065814e-06,
                7.3837529275234346e-06,
                7.514290031499071e-06,
                7.528968654154952e-06,
                7.534933231578067e-06,
                7.524622060427574e-06,
                7.512138335646412e-06,
                7.539923950970547e-06,
                7.523233562688207e-06,
                7.51889206099251e-06,
                7.526567471681372e-06,
                7.525088058482318e-06
            ]
        }
    ],
    "scatters": []
}

==> anc/cutoff_test_T=0.0125_mu=0.6.json <==
{
    "plot_name": "cutoff-test_T=0.0125_mu=0.6",
    "title": "$T=0.0125, \\mu=0.6, N=2, k_\\mathrm{IR}=10^{-4},$\n$n_\\mathrm{cells}=1000, \\sigma_\\mathrm{max}=6.0$",
    "graphs": [
        {
            "xlabel": "\\Lambda",
            "ylabel": "|\\frac{\\Delta  m_\\sigma^2}{m_\\sigma^2}|",
            "label": "|\\frac{\\Delta  m_\\sigma^2}{m_\\sigma^2}|",
            "x": [
                5,
                10,
                50,
                100,
                500,
                1000,
                5000,
                10000,
                50000,
                100000,
                500000
            ],
            "y": [
                0.10776928963511312,
                0.058058326462733456,
                0.005809392242969835,
                0.0018368077470973798,
                0.00010675875988486183,
                6.467470979232282e-05,
                3.574619937130041e-05,
                4.868048707196149e-05,
                9.945246982723255e-05,
                7.3554254677032915e-06,
                0.00018448213940591707
            ]
        },
        {
            "xlabel": "\\Lambda",
            "ylabel": "m_\\sigma^2",
            "label": "m_\\sigma^2",
            "x": [
                5,
                10,
                50,
                100,
                500,
                1000,
                5000,
                10000,
                50000,
                100000,
                500000,
                1000000
            ],
            "y": [
                9.289718349413e-06,
                9.807298434232756e-06,
                1.0351303339376752e-05,
                1.0392665052952838e-05,
                1.0410677958847233e-05,
                1.0411116129118465e-05,
                1.0411417326679765e-05,
                1.0411282657598783e-05,
                1.0412824986765301e-05,
                1.0411712925441635e-05,
                1.0409868719379764e-05,
                1.0411789508583351e-05
            ]
        }
    ],
    "scatters": []
}

==> anc/cutoff_test_T=0.35_mu=0.0.json <==
{
    "plot_name": "cutoff-test_T=0.35_mu=0.0",
    "title": "$T=0.35, \\mu=0.0, N=2, k_\\mathrm{IR}=10^{-4},$\n$n_\\mathrm{cells}=1000, \\sigma_\\mathrm{max}=6.0$",
    "graphs": [
        {
            "xlabel": "\\Lambda",
            "ylabel": "|\\frac{\\Delta  m_\\sigma^2}{m_\\sigma^2}|",
            "label": "|\\frac{\\Delta  m_\\sigma^2}{m_\\sigma^2}|",
            "x": [
                5,
                10,
                50,
                100,
                500,
                1000,
                5000,
                10000,
                50000,
                100000,
                500000
            ],
            "y": [
                0.037854992847295654,
                0.0164594962004897,
                0.0013120361230011257,
                0.00039910227110551144,
                2.448799725274231e-05,
                8.369903155780456e-06,
                2.3138418525636695e-06,
                6.930324316645198e-07,
                2.034564747344092e-06,
                2.0191983934880753e-06,
                1.9728728023471476e-06
            ]
        },
        {
            "xlabel": "\\Lambda",
            "ylabel": "m_\\sigma^2",
            "label": "m_\\sigma^2",
            "x": [
                5,
                10,
                50,
                100,
                500,
                1000,
                5000,
                10000,
                50000,
                100000,
                500000,
                1000000
            ],
            "y": [
                0.015891537253657186,
                0.016244921961259012,
                0.016495109224436786,
                0.016510187951873576,
                0.016516375373358306,
                0.016516641592369884,
                0.016516741619001105,
                0.016516768389553467,
                0.016516746231759565,
                0.01651674648556225,
                0.01651674725071184,
                0.01651677983621756
            ]
        }
    ],
    "scatters": []
}

==> anc/cutoff_test_T=0.35_mu=0.4.json <==
{
    "plot_name": "cutoff-test_T=0.35_mu=0.4",
    "title": "$T=0.35, \\mu=0.4, N=2, k_\\mathrm{IR}=10^{-4},$\n$n_\\mathrm{cells}=1000, \\sigma_\\mathrm{max}=6.0$",
    "graphs": [
        {
            "xlabel": "\\Lambda",
            "ylabel": "|\\frac{\\Delta  m_\\sigma^2}{m_\\sigma^2}|",
            "label": "|\\frac{\\Delta  m_\\sigma^2}{m_\\sigma^2}|",
            "x": [
                5,
                10,
                50,
                100,
                500,
                1000,
                5000,
                10000,
                50000,
                100000,
                500000
            ],
            "y": [
                0.02344189098985816,
                0.012365122481067248,
                0.0011051290184449503,
                0.00034153532243863527,
                1.9680045037273608e-05,
                5.485767098911687e-06,
                2.428412910759903e-07,
                2.306514945704663e-08,
                1.7820575015647933e-09,
                1.5861482993706488e-07,
                4.5742888210575927e-07
            ]
        },
        {
            "xlabel": "\\Lambda",
            "ylabel": "m_\\sigma^2",
            "label": "m_\\sigma^2",
            "x": [
                5,
                10,
                50,
                100,
                500,
                1000,
                5000,
                10000,
                50000,
                100000,
                500000,
                1000000
            ],
            "y": [
                0.029242347030706335,
                0.029574033087812743,
                0.02991120568753775,
                0.02993407096472203,
                0.029943708695061473,
                0.02994413373274996,
                0.02994429072848274,
                0.02994429730952502,
                0.029944297946832267,
                0.029944302749804464,
                0.029944284302807968,
                0.029944298000194727
            ]
        }
    ],
    "scatters": []
}

==> anc/delta_x_test_T=0.0125_mu=0.0.json <==
{
    "plot_name": "delta_x-test_T=0.0125_mu=0.0",
    "title": "$T=0.0125, \\mu=0.0, N=2, \\Lambda=10^{5}, k_\\mathrm{IR}=10^{-4},$\n$\\sigma_\\mathrm{max}=6.0$",
    "graphs": [
        {
            "xlabel": "\\Delta \\sigma",
            "ylabel": "|\\frac{\\Delta  m_\\sigma^2}{m_\\sigma^2}|",
            "label": "|\\frac{\\Delta  m_\\sigma^2}{m_\\sigma^2}|",
            "x": [
                0.002106002106002106,
                0.002223045572434235,
                0.0023538642604943117,
                0.0025010421008753647,
                0.0026678523788350376,
                0.0028585040495474035,
                0.0030785017957927143,
                0.0033351862145636463,
                0.0036385688295936932,
                0.004002668445630421,
                0.004447739065974796,
                0.0050041701417848205,
                0.005719733079122974,
                0.006674082313681869,
                0.00801068090787717,
                0.01001669449081803,
                0.013363028953229399,
                0.020066889632107024
            ],
            "y": [
                9.934112658149807e-06,
                0.0001540894692907413,
                0.0020089502414997185,
                0.0003063582715860935,
                0.00036918734435720246,
                0.00011021423193602331,
                0.0011313992342827373,
                0.00021375315760363556,
                8.40921138123285e-06,
                0.0005790655076802764,
                0.0025414530305700733,
                1.3849668197729592e-05,
                0.000458177477673849,
                0.0005420162707714393,
                0.0004229964135398223,
                0.014772923318971953,
                0.00021284110763086783,
                0.02048510099924139
            ]
        },
        {
            "xlabel": "\\Delta \\sigma",
            "ylabel": "m_\\sigma^2",
            "label": "m_\\sigma^2",
            "x": [
                0.0020006668889629878,
                0.002106002106002106,
                0.002223045572434235,
                0.0023538642604943117,
                0.0025010421008753647,
                0.0026678523788350376,
                0.0028585040495474035,
                0.0030785017957927143,
                0.0033351862145636463,
                0.0036385688295936932,
                0.004002668445630421,
                0.004447739065974796,
                0.0050041701417848205,
                0.005719733079122974,
                0.006674082313681869,
                0.00801068090787717,
                0.01001669449081803,
                0.013363028953229399,
                0.020066889632107024
            ],
            "y": [
                7.524771546765349e-06,
                7.524696794837076e-06,
                7.523612058711174e-06,
                7.539888438381454e-06,
                7.527076822770496e-06,
                7.521993496341104e-06,
                7.52560088368187e-06,
                7.533285067531512e-06,
                7.523163103086982e-06,
                7.5248348241598805e-06,
                7.529128882421255e-06,
                7.505647693313475e-06,
                7.524667331176162e-06,
                7.5213238659179795e-06,
                7.520692998153164e-06,
                7.521588595388361e-06,
                7.635934419818496e-06,
                7.523169966054666e-06,
                7.370625841633643e-06
            ]
        }
    ],
    "scatters": []
}

==> anc/delta_x_test_T=0.0125_mu=0.6.json <==
{
    "plot_name": "delta_x-test_T=0.0125_mu=0.6",
    "title": "$T=0.0125, \\mu=0.6, N=2, \\Lambda=10^{5}, k_\\mathrm{IR}=10^{-4},$\n$\\sigma_\\mathrm{max}=6.0$",
    "graphs": [
        {
            "xlabel": "\\Delta \\sigma",
            "ylabel": "|\\frac{\\Delta  m_\\sigma^2}{m_\\sigma^2}|",
            "label": "|\\frac{\\Delta  m_\\sigma^2}{m_\\sigma^2}|",
            "x": [
                0.002106002106002106,
                0.002223045572434235,
                0.0023538642604943117,
                0.0025010421008753647,
                0.0026678523788350376,
                0.0028585040495474035,
                0.0030785017957927143,
                0.0033351862145636463,
                0.0036385688295936932,
                0.004002668445630421,
                0.004447739065974796,
                0.0050041701417848205,
                0.005719733079122974,
                0.006674082313681869,
                0.00801068090787717,
                0.01001669449081803,
                0.013363028953229399,
                0.020066889632107024
            ],
            "y": [
                4.284367858709004e-05,
                4.9730665252600836e-05,
                4.4804224666683545e-05,
                4.318201852904213e-05,
                9.249012692225111e-05,
                6.40398133630038e-05,
                3.696935193209239e-05,
                8.495103569439166e-05,
                7.223028149705435e-05,
                0.00011889807961129595,
                5.630547997592661e-05,
                0.00016750604612092435,
                0.0001374494262994519,
                9.42572919484519e-05,
                0.00027661056661865135,
                0.0005793911173107569,
                0.0024285754382247227,
                0.0061953113012196415
            ]
        },
        {
            "xlabel": "\\Delta \\sigma",
            "ylabel": "m_\\sigma^2",
            "label": "m_\\sigma^2",
            "x": [
                0.0020006668889629878,
                0.002106002106002106,
                0.002223045572434235,
                0.0023538642604943117,
                0.0025010421008753647,
                0.0026678523788350376,
                0.0028585040495474035,
                0.0030785017957927143,
                0.0033351862145636463,
                0.0036385688295936932,
                0.004002668445630421,
                0.004447739065974796,
                0.0050041701417848205,
                0.005719733079122974,
                0.006674082313681869,
                0.00801068090787717,
                0.01001669449081803,
                0.013363028953229399,
                0.020066889632107024
            ],
            "y": [
                1.0413688624525261e-05,
                1.0413242463796926e-05,
                1.041317074486223e-05,
                1.041322204728052e-05,
                1.0413238940430122e-05,
                1.041272546114265e-05,
                1.0413021733849326e-05,
                1.041330363720559e-05,
                1.0412803970891209e-05,
                1.041293644086449e-05,
                1.0412450456946135e-05,
                1.0413102276788938e-05,
                1.0411944268718233e-05,
                1.041225726899816e-05,
                1.0412707058436319e-05,
                1.0410808088214242e-05,
                1.0407655025837772e-05,
                1.038839819611042e-05,
                1.0349172581702358e-05
            ]
        }
    ],
    "scatters": []
}

==> anc/delta_x_test_T=0.35_mu=0.0.json <==
{
    "plot_name": "delta_x-test_T=0.35_mu=0.0",
    "title": "$T=0.35, \\mu=0.0, N=2, \\Lambda=10^{5}, k_\\mathrm{IR}=10^{-4},$\n$\\sigma_\\mathrm{max}=6.0$",
    "graphs": [
        {
            "xlabel": "\\Delta \\sigma",
            "ylabel": "|\\frac{\\Delta  m_\\sigma^2}{m_\\sigma^2}|",
            "label": "|\\frac{\\Delta  m_\\sigma^2}{m_\\sigma^2}|",
            "x": [
                0.002106002106002106,
                0.002223045572434235,
                0.0023538642604943117,
                0.0025010421008753647,
                0.0026678523788350376,
                0.0028585040495474035,
                0.0030785017957927143,
                0.0033351862145636463,
                0.0036385688295936932,
                0.004002668445630421,
                0.004447739065974796,
                0.0050041701417848205,
                0.005719733079122974,
                0.006674082313681869,
                0.00801068090787717,
                0.01001669449081803,
                0.013363028953229399,
                0.020066889632107024
            ],
            "y": [
                5.024306537482204e-08,
                1.1337271899058976e-07,
                3.302521851544782e-07,
                1.7450251532658e-07,
                2.4241451557216465e-07,
                1.9698137412316186e-06,
                3.342081758006543e-07,
                3.6985706142189656e-07,
                5.688936641767839e-07,
                8.924236070129155e-07,
                1.0818489131203535e-06,
                8.486873588342547e-07,
                1.8564202046711387e-06,
                2.2555637975152365e-06,
                3.590422939625526e-06,
                5.865212150180099e-06,
                1.0644403205750663e-05,
                2.4176890471627743e-05
            ]
        },
        {
            "xlabel": "\\Delta \\sigma",
            "ylabel": "m_\\sigma^2",
            "label": "m_\\sigma^2",
            "x": [
                0.0020006668889629878,
                0.002106002106002106,
                0.002223045572434235,
                0.0023538642604943117,
                0.0025010421008753647,
                0.0026678523788350376,
                0.0028585040495474035,
                0.0030785017957927143,
                0.0033351862145636463,
                0.0036385688295936932,
                0.004002668445630421,
                0.004447739065974796,
                0.0050041701417848205,
                0.005719733079122974,
                0.006674082313681869,
                0.00801068090787717,
                0.01001669449081803,
                0.013363028953229399,
                0.020066889632107024
            ],
            "y": [
                0.016516714127562476,
                0.016516713297712128,
                0.016516716000107266,
                0.01651671958224341,
                0.016516717009770636,
                0.01651671813145373,
                0.016516681592712027,
                0.016516719647583375,
                0.016516720236385826,
                0.016516723523816498,
                0.016516728867468074,
                0.016516731996151703,
                0.016516728145088967,
                0.016516744789524297,
                0.016516751382064918,
                0.016516773429551768,
                0.01651681100159486,
                0.016516889938127284,
                0.01651711345035089
            ]
        }
    ],
    "scatters": []
}

==> anc/delta_x_test_T=0.35_mu=0.4.json <==
{
    "plot_name": "delta_x-test_T=0.35_mu=0.4",
    "title": "$T=0.35, \\mu=0.4, N=2, \\Lambda=10^{5}, k_\\mathrm{IR}=10^{-4},$\n$\\sigma_\\mathrm{max}=6.0$",
    "graphs": [
        {
            "xlabel": "\\Delta \\sigma",
            "ylabel": "|\\frac{\\Delta  m_\\sigma^2}{m_\\sigma^2}|",
            "label": "|\\frac{\\Delta  m_\\sigma^2}{m_\\sigma^2}|",
            "x": [
                0.002106002106002106,
                0.002223045572434235,
                0.0023538642604943117,
                0.0025010421008753647,
                0.0026678523788350376,
                0.0028585040495474035,
                0.0030785017957927143,
                0.0033351862145636463,
                0.0036385688295936932,
                0.004002668445630421,
                0.004447739065974796,
                0.0050041701417848205,
                0.005719733079122974,
                0.006674082313681869,
                0.00801068090787717,
                0.01001669449081803,
                0.013363028953229399,
                0.020066889632107024
            ],
            "y": [
                1.7904239180133175e-07,
                2.6226147142871525e-07,
                4.02144884059652e-07,
                1.670558436472902e-06,
                8.584737403172227e-07,
                1.8369135925677682e-06,
                1.4511455832533215e-06,
                2.8531338640558346e-06,
                2.5422071019409742e-06,
                3.190874769076757e-06,
                4.1357763540528225e-06,
                5.533192489748373e-06,
                7.683574844818963e-06,
                1.074184935090372e-05,
                1.5807375614240726e-05,
                2.5365277684263887e-05,
                4.6048677578625075e-05,
                0.00010520867567320735
            ]
        },
        {
            "xlabel": "\\Delta \\sigma",
            "ylabel": "m_\\sigma^2",
            "label": "m_\\sigma^2",
            "x": [
                0.0020006668889629878,
                0.002106002106002106,
                0.002223045572434235,
                0.0023538642604943117,
                0.0025010421008753647,
                0.0026678523788350376,
                0.0028585040495474035,
                0.0030785017957927143,
                0.0033351862145636463,
                0.0036385688295936932,
                0.004002668445630421,
                0.004447739065974796,
                0.0050041701417848205,
                0.005719733079122974,
                0.006674082313681869,
                0.00801068090787717,
                0.01001669449081803,
                0.013363028953229399,
                0.020066889632107024
            ],
            "y": [
                0.02994404599114223,
                0.02994405135239584,
                0.029944053844311792,
                0.029944058032987133,
                0.029944096014420885,
                0.029944071697319392,
                0.029944100995767328,
                0.029944089444312316,
                0.029944131425513873,
                0.02994412211510861,
                0.029944141538843068,
                0.029944169833019584,
                0.02994421167731262,
                0.029944276068460757,
                0.029944367645573226,
                0.029944519327924624,
                0.029944805530183784,
                0.029945424874861473,
                0.02994719636456526
            ]
        }
    ],
    "scatters": []
}

==> anc/k_L1D_N=2,T=0.0,mu=0.0.json <==
{
    "plot_name": "k_L1D-N=2, T=0.0, mu=0.0",
    "title": "$T=0.0, \\mu=0.0, N=2, \\Lambda=10^{5}, k_\\mathrm{IR}=10^{-4},$\n$n_\\mathrm{cells}=1000, \\sigma_\\mathrm{max}=6.0$",
    "graphs": [
        {
            "xlabel": "k",
            "ylabel": "\\sigma_\\mathrm{min}",
            "label": "\\sigma_\\mathrm{min}",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056528,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.655972934873,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.00547947233690029,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199305,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.13213213213213212,
                0.25225225225225223,
                0.32432432432432434,
                0.3783783783783784,
                0.4264264264264264,
                0.46846846846846846,
                0.4984984984984985,
                0.5345345345345345,
                0.5585585585585585,
                0.5885885885885885,
                0.6066066066066066,
                0.6306306306306306,
                0.6486486486486487,
                0.6666666666666666,
                0.6846846846846847,
                0.7027027027027027,
                0.7147147147147147,
                0.7267267267267267,
                0.7387387387387387,
                0.7507507507507507,
                0.7627627627627628,
                0.7747747747747747,
                0.7807807807807807,
                0.7927927927927928,
                0.7987987987987988,
                0.8108108108108109,
                0.8168168168168168,
                0.8228228228228228,
                0.8288288288288288,
                0.8348348348348348,
                0.8408408408408409,
                0.8468468468468469,
                0.8528528528528528,
                0.8588588588588588,
                0.8648648648648649,
                0.8648648648648649,
                0.8708708708708709,
                0.8768768768768769,
                0.8768768768768769,
                0.8828828828828829,
                0.8828828828828829,
                0.8888888888888888,
                0.8888888888888888,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.9009009009009009,
                0.9009009009009009,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069
            ]
        },
        {
            "xlabel": "k",
            "ylabel": "m_\\sigma^2",
            "label": "m_\\sigma^2",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056528,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.655972934873,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.00547947233690029,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199305,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                3.5670037083898736,
                3.5604006849765453,
                3.5537976615632174,
                3.547194638149889,
                3.540591614736561,
                3.5339885913232325,
                3.527385567909904,
                3.5207825444965763,
                3.514179521083248,
                3.50757649766992,
                3.5009734742565914,
                3.494370450843264,
                3.4877674274299357,
                3.4811644040166074,
                3.474561380603279,
                3.467958357189951,
                3.461355333776623,
                3.454752310363295,
                3.448149286949967,
                3.4415462635366394,
                3.434943240123311,
                3.428340216709983,
                3.4217371932966545,
                3.4151341698833266,
                3.4085311464699988,
                3.4019281230566705,
                3.395325099643342,
                3.3887220762300143,
                3.3821190528166865,
                3.375516029403358,
                3.36891300599003,
                3.3623099825767024,
                3.355706959163374,
                3.349103935750046,
                3.3425009123367184,
                3.33589788892339,
                3.3292948655100623,
                3.3226918420967344,
                3.316088818683406,
                3.3094857952700782,
                3.30288277185675,
                3.296279748443422,
                3.289676725030094,
                3.283073701616766,
                3.276470678203438,
                3.26986765479011,
                3.263264631376782,
                3.2566616079634545,
                3.2500585845501266,
                3.2434555611367983,
                3.2368525377234705,
                3.2302495143101426,
                3.223646490896815,
                3.217043467483487,
                3.210440444070159,
                3.2038374206568316,
                3.1972343972435033,
                3.1906313738301764,
                3.1840283504168485,
                3.17742532700352,
                3.1708223035901932,
                3.164219280176865,
                3.1576162567635375,
                3.1510132333502097,
                3.1444102099368823,
                3.1378071865235544,
                3.1312041631102274,
                3.1246011396969,
                3.117998116283572,
                3.1113950928702447,
                3.1047920694569173,
                3.09818904604359,
                3.091586022630262,
                3.0849829992169346,
                3.0783799758036077,
                3.0717769523902776,
                3.0651739289769506,
                3.0585709055636228,
                3.0519678821502962,
                3.045364858736969,
                3.038761835323641,
                3.032158811910312,
                3.025555788496982,
                3.018952765083637,
                3.012349741670322,
                3.005746718256973,
                2.9991436948437684,
                2.9925406714304708,
                2.9859376479938575,
                2.9793346245910866,
                2.9727316012077765,
                2.9661285777796214,
                2.9595255543477323,
                2.9529225309942446,
                2.946319507541665,
                2.939716484160783,
                2.933113460735009,
                2.9265104373070745,
                2.91990741392747,
                2.9133043905039537,
                2.9067013670811837,
                2.900098343679841,
                2.893495320248832,
                2.886892296853384,
                2.8802892735095624,
                2.873686250029983,
                2.86708322658187,
                2.860480203199408,
                2.853877179791729,
                2.847274156385268,
                2.8406711329903094,
                2.834068109531086,
                2.827465086136273,
                2.8208620627455856,
                2.8142590393293676,
                2.807656015923522,
                2.801052992519633,
                2.794449969126981,
                2.787846945727866,
                2.7812439223403658,
                2.774640898906461,
                2.768037875517544,
                2.7614348521270493,
                2.7548318287021027,
                2.748228805310379,
                2.7416257819159227,
                2.7350227585267644,
                2.7284197351165234,
                2.721816711697729,
                2.7152136882928875,
                2.7086106648921167,
                2.702007641525018,
                2.6954046181360622,
                2.6888015947444917,
                2.6821985713432346,
                2.675595547950117,
                2.6689925245357924,
                2.662389501174541,
                2.655786477818777,
                2.6491834544112534,
                2.642580431052703,
                2.635977407651286,
                2.6293743842666886,
                2.6227713609014724,
                2.6161683375037836,
                2.6095653141335773,
                2.6029622907862406,
                2.596359267417645,
                2.5897562440551867,
                2.5831532207084895,
                2.5765501973259157,
                2.569947173976091,
                2.563344150619327,
                2.556741127272308,
                2.5501381039347186,
                2.5435350805692707,
                2.536932057260401,
                2.530329033913651,
                2.5237260105682715,
                2.517122987266288,
                2.5105199639554567,
                2.5039169406081427,
                2.497313917267816,
                2.49071089397271,
                2.484107870650686,
                2.477504847368944,
                2.470901824065503,
                2.4642988007926903,
                2.4576957775230306,
                2.4510927541892733,
                2.4444897309276787,
                2.4378867076702857,
                2.431283684381145,
                2.424680661095821,
                2.4180776378813302,
                2.411474614666766,
                2.4048715914245977,
                2.3982685681585254,
                2.391665544917377,
                2.38506252174223,
                2.3784594985563685,
                2.3718564753749507,
                2.365253452212733,
                2.3586504290115573,
                2.3520474058232885,
                2.3454443826369746,
                2.338841359506618,
                2.3322383363773334,
                2.3256353132508725,
                2.3190322901099663,
                2.312429267008372,
                2.305826243919793,
                2.2992232208981664,
                2.2926201977949994,
                2.2860171747426925,
                2.279414151715876,
                2.2728111287240416,
                2.2662081057105636,
                2.2596050827876044,
                2.2530020597721103,
                2.246399036808142,
                2.239796013886727,
                2.233192990993141,
                2.2265899681152783,
                2.2199869452606715,
                2.213383922436801,
                2.2067808995660267,
                2.200177876805766,
                2.1935748540608286,
                2.186971831306596,
                2.1803688085817705,
                2.173765785898053,
                2.1671627632823576,
                2.160559740663778,
                2.1539567180858263,
                2.147353695559966,
                2.1407506730458667,
                2.1341476505990653,
                2.127544628147467,
                2.1209416057847585,
                2.1143385833987822,
                2.1077355610578534,
                2.1011325388336552,
                2.0945295166698936,
                2.087926494523028,
                2.0813234723884975,
                2.0747204503005374,
                2.068117428355463,
                2.061514406420398,
                2.0549113846052274,
                2.0483083627923957,
                2.0417053410144135,
                2.035102319390624,
                2.028499297778876,
                2.021896276368057,
                2.0152932548450058,
                2.0086902335032537,
                2.002087212233088,
                1.9954841911048329,
                1.9888811700045503,
                1.9822781490600205,
                1.975675128228266,
                1.9690721075132205,
                1.962469086804322,
                1.9558660663554077,
                1.9492630458369,
                1.9426600255852422,
                1.9360570054338144,
                1.9294539854427066,
                1.9228509656010326,
                1.9162479458519042,
                1.9096449263071276,
                1.9030419069860063,
                1.8964388876992362,
                1.8898358686784058,
                1.883232849783766,
                1.876629831142307,
                1.87002681266263,
                1.8634237944478536,
                1.8568207764121094,
                1.8502177586222257,
                1.8436147410429664,
                1.837011723707228,
                1.8304087066046943,
                1.8238056898431003,
                1.8172026732971025,
                1.810599657112552,
                1.8039966411530368,
                1.7973936255665088,
                1.790790610295379,
                1.7841875953792943,
                1.7775845808398776,
                1.7709815666314659,
                1.764378552804288,
                1.7577755394392742,
                1.7511725264696787,
                1.7445695139638424,
                1.737966501851179,
                1.731363490263639,
                1.7247604792001374,
                1.7181574686231371,
                1.7115544585778453,
                1.7049514491686388,
                1.6983484402991043,
                1.6917454320419838,
                1.6851424244222604,
                1.6785394175182677,
                1.671936411289502,
                1.6653334057705593,
                1.6587304010389383,
                1.652127397077345,
                1.6455243939605502,
                1.6389213916708494,
                1.6323183902811367,
                1.6257153898397119,
                1.6191123903826576,
                1.6125093919185844,
                1.6059063945074519,
                1.5993033982211398,
                1.5927004030864655,
                1.5860974091337634,
                1.5794944164213025,
                1.5728914250234802,
                1.5662884349832307,
                1.5596854463437089,
                1.553082459180206,
                1.5464794735669074,
                1.5398764895095975,
                1.5332735071855008,
                1.5266705265358906,
                1.5200675477643284,
                1.513464570823131,
                1.5068615959043503,
                1.5002586229814878,
                1.4936556522473807,
                1.4870526837169078,
                1.4804497175194151,
                1.4738467537509674,
                1.4672437925039223,
                1.4606408338875754,
                1.4540378780109662,
                1.4474349250020533,
                1.4408319749739453,
                1.4342290280614485,
                1.4276260843744595,
                1.4210231440790955,
                1.4144202072960883,
                1.4078172741776953,
                1.4012143448873025,
                1.3946114195879042,
                1.3880084984421046,
                1.3814055816270394,
                1.374802669324295,
                1.3681997617278892,
                1.361596859040644,
                1.354993961476001,
                1.3483910691794931,
                1.341788182566257,
                1.3351853016211777,
                1.3285824267561965,
                1.3219795581837268,
                1.3153766961591777,
                1.3087738409764955,
                1.3021709929159722,
                1.2955681522833562,
                1.2889653193916721,
                1.2823624945650625,
                1.2757596781515141,
                1.2691568704982537,
                1.262554071980092,
                1.2559512830587227,
                1.2493485038844863,
                1.2427457352157336,
                1.236142977291312,
                1.2295402306025875,
                1.2229374956292296,
                1.2163347728715144,
                1.209732062846064,
                1.2031293661043752,
                1.1965266831537817,
                1.1899240146416783,
                1.1833213611539162,
                1.1767187233283274,
                1.170116101827163,
                1.1635134973422747,
                1.1569109105917927,
                1.1503083423273415,
                1.1437057933313246,
                1.1371032644180856,
                1.1305007564362115,
                1.123898270261883,
                1.1172958068605452,
                1.1106933671362196,
                1.104090952127265,
                1.0974885628647124,
                1.0908862004458255,
                1.0842838660066105,
                1.0776815607134773,
                1.0710792858070237,
                1.0644770426076433,
                1.0578748323938651,
                1.0512726566072197,
                1.0446705166825614,
                1.038068414140536,
                1.031466350562602,
                1.0248643275939913,
                1.0182623469513936,
                1.011660410424623,
                1.0050585198764261,
                0.9984566772506976,
                0.9918548845720601,
                0.9852531439502511,
                0.9786514575846792,
                0.9720498277665175,
                0.9654482568848763,
                0.9588467474281763,
                0.9522453019901489,
                0.9456439232746666,
                0.9390426140971123,
                0.9324413773942355,
                0.9258402162240783,
                0.9192391337748642,
                0.9126381333678447,
                0.9060372184654205,
                0.8994363926735858,
                0.8928356597521881,
                0.8862350236168991,
                0.8796344883500309,
                0.8730340582033341,
                0.8664337376093599,
                0.8598335311845093,
                0.8532334437407528,
                0.8466334802911564,
                0.84003364605918,
                0.8334339464873451,
                0.8268343872467754,
                0.820234974245659,
                0.8136357136401602,
                0.8070366118440959,
                0.8004376755400768,
                0.7938389116900847,
                0.7872403275478511,
                0.7806419306699118,
                0.774043728929196,
                0.7674457305277014,
                0.7608479440095998,
                0.7542503782762111,
                0.7476530426005298,
                0.7410559466421626,
                0.7344591004636134,
                0.7278625145469255,
                0.7212661998107789,
                0.7146701676288955,
                0.7080744298478767,
                0.7014789988076535,
                0.6948838873612815,
                0.688289108895704,
                0.6816946773541589,
                0.6751006072589724,
                0.6685069137346094,
                0.6619136125332588,
                0.6553207200595729,
                0.6487282533980483,
                0.6421362303403333,
                0.6355446694141678,
                0.628953589913503,
                0.6223630119293571,
                0.6157729563826371,
                0.6091834450575461,
                0.6025945006368071,
                0.596006146737901,
                0.5894184079512628,
                0.5828313098792487,
                0.5762448791774847,
                0.5696591435971797,
                0.5630741320294709,
                0.5564898745512681,
                0.5499064024733517,
                0.5433237483897392,
                0.5367419462295827,
                0.5301610313107482,
                0.5235810403957025,
                0.5170020117494666,
                0.5104239852000153,
                0.5038470022008019,
                0.4972711058962239,
                0.4906963411890797,
                0.484122754811155,
                0.47755039539647365,
                0.47097931355731987,
                0.4644095619635253,
                0.45784119542472085,
                0.4512742709759078,
                0.444708847966596,
                0.4381449881532944,
                0.43158275579589894,
                0.42502221775786597,
                0.41846344361055365,
                0.41190650574166154,
                0.4053514794682147,
                0.3987984431541767,
                0.3922474783327566,
                0.3856986698340914,
                0.3791521059179325,
                0.3726078784120834,
                0.3660660828566375,
                0.3595268186543567,
                0.3529901892274651,
                0.34645630218127255,
                0.3399252694748443,
                0.3333972075992496,
                0.32687223776369756,
                0.32035048608991107,
                0.31383208381547795,
                0.3073171675063232,
                0.3008058792790841,
                0.29429836703392437,
                0.2877947846982538,
                0.2812952924822553,
                0.2748000571466654,
                0.2683092522838679,
                0.2618230586128673,
                0.2553416642892398,
                0.24886526523090038,
                0.24239406546085834,
                0.23592827746797898,
                0.22946812258710425,
                0.22301383139975647,
                0.21656564415700447,
                0.2101238112259474,
                0.20368859356162003,
                0.19726026320617057,
                0.1908391038172256,
                0.18442541122783698,
                0.17801949404027453,
                0.17162167425629918,
                0.1652322879468097,
                0.15885168596393334,
                0.15248023469894084,
                0.14611831688975865,
                0.13976633248205952,
                0.1334246995483567,
                0.1270938552699921,
                0.12077425698719867,
                0.11446638332318762,
                0.10817073538848518,
                0.101887838072526,
                0.09561824143017639,
                0.08936252217136063,
                0.08312128526333216,
                0.07689516565539302,
                0.07068483013732071,
                0.06449097934372144,
                0.05831434991764271,
                0.05215571684836842,
                0.04601589599978769,
                0.0398957468471804,
                0.03379617544239445,
                0.027718137629362864,
                0.02166264253382077,
                0.01563075635466301,
                0.009623606485879926,
                0.0036423860020752628,
                0.004925700081603648,
                0.01784367914293964,
                0.029236171023473465,
                0.039587586263878,
                0.050500601167618425,
                0.06128284129181506,
                0.06919131484944761,
                0.08028024454142978,
                0.08767331323358991,
                0.09811121419887207,
                0.10425828350235208,
                0.11335147511093727,
                0.12032161282980162,
                0.1276266328917582,
                0.13523213642289206,
                0.14310247981688687,
                0.14851296598841726,
                0.15409108939449304,
                0.15981729120954774,
                0.16567194184655956,
                0.17163552129227677,
                0.17768879215515987,
                0.18108048607098923,
                0.1872657216495334,
                0.19076353156840986,
                0.19702446208151655,
                0.20058582924186552,
                0.2041664045879906,
                0.2077590142765583,
                0.21135687227179828,
                0.21495359985082493,
                0.2185432403236147,
                0.22212026908001112,
                0.22567959915000582,
                0.22921658250677523,
                0.23009803187928168,
                0.23359514147643484,
                0.23705942517880246,
                0.23789314193685498,
                0.2413022514604658,
                0.24209591587155396,
                0.24544290780614053,
                0.24619242781424625,
                0.24947227381853318,
                0.2501749541856334,
                0.25085428522011344,
                0.2540387198947793,
                0.2546695825380872,
                0.25778151150829404,
                0.2583639197096028,
                0.25892329343221815,
                0.259459930197119,
                0.2624505269959279,
                0.2629410707283694,
                0.26341015154908615,
                0.2638582567216833,
                0.26673408826732775,
                0.2671403023144818,
                0.26752727818894506,
                0.2678956019091011,
                0.2682458716147838,
                0.2685786939806206,
                0.2713130352904127,
                0.2716118086180617,
                0.2718950933103847,
                0.27216349868788525,
                0.272417628036798,
                0.27265807658255126,
                0.2728854296708678,
                0.27310026114187347,
                0.27330313188138966,
                0.2758845987008956,
                0.2760649943489257,
                0.27623512007713347,
                0.2763954717755335,
                0.27654652775967314,
                0.27668874819821376,
                0.2768225746159779,
                0.27694842945768516,
                0.277066715697763,
                0.27717781648165035,
                0.2772820947839931,
                0.27737989306876687,
                0.27747153293594357,
                0.2775573147388242,
                0.27763751715538765,
                0.2777123966965212,
                0.27778218713334385,
                0.27784709882535774,
                0.2779073179309659,
                0.27796300548187053,
                0.2780142963031068,
                0.2780612977613045,
                0.27810408832466615,
                0.2781427159200209,
                0.28056895735105,
                0.28060374824830137,
                0.2806350599790607,
                0.28066292306189566,
                0.28068734543937635,
                0.28070831193822887,
                0.28072578373147095,
                0.28073969782099517,
                0.2807499665616041,
                0.2807564772501428,
                0.2807590918056611,
                0.2807576465685145,
                0.28075195224781324,
                0.2807417940476225,
                0.2807269320026336,
                0.2807071015536315,
                0.2806820143918204,
                0.28065135959900045,
                0.28061480510747444,
                0.28057199949956524,
                0.280522574161671,
                0.28046614580178547,
                0.2804023193326686,
                0.28033069111542,
                0.2802508525498931,
                0.2801623939899756,
                0.2800649089528877,
                0.27995799858277504,
                0.27984127632053607,
                0.27971437272389205,
                0.27957694037395936,
                0.27942865879924667,
                0.2792692393427986,
                0.27909842989507755,
                0.2789160194137297,
                0.2787218421508164,
                0.2785157815132026,
                0.27829777348094753,
                0.2780678095199507,
                0.2778259389300857,
                0.27757227057975825,
                0.2773069739888606,
                0.2770302797329522,
                0.27674247915520495,
                0.27644392338115326,
                0.276135021656077,
                0.2758162390227394,
                0.27548809338032115,
                0.2751511519702195,
                0.27480602734552195,
                0.27445337288406924,
                0.2740938779215284,
                0.2737282625675593,
                0.2733572722945399,
                0.2729816723695847,
                0.2726022422163393,
                0.27221976978120177,
                0.2718350459805384,
                0.2714488592977185,
                0.2710619905924276,
                0.27067520817790525,
                0.2702892632130274,
                0.2699048854475369,
                0.2695227793485642,
                0.26914362063697644,
                0.26876805324368835,
                0.26839668669345884,
                0.26803009392226873,
                0.2676688095209571,
                0.267313328395848,
                0.2669641048342057,
                0.26662155195141224,
                0.2662860415031167,
                0.2659579040334262,
                0.26563742932117707,
                0.2653248671886994,
                0.2650204283749472,
                0.2647242858590679,
                0.21940315118647788,
                0.21811463738855347,
                0.21685446668048358,
                0.2156234419851167,
                0.2144222365024361,
                0.21325139937207332,
                0.21211136168988232,
                0.21100244280180774,
                0.20992485676657682,
                0.20887871889757018,
                0.20786405235214406,
                0.2068807946882364,
                0.20592880433984273,
                0.20500786696592557,
                0.2041177016484035,
                0.2032579668921467,
                0.2024282664164021,
                0.2016281547167823,
                0.2008571423723985,
                0.20011470111223595,
                0.1994002686046213,
                0.19871325298940495,
                0.19805303714820055,
                0.19741898270839423,
                0.19681043378085616,
                0.19622672045247036,
                0.19566716202494752,
                0.19513107001523583,
                0.19461775092391978,
                0.1941265087814927,
                0.19365664748943587,
                0.1932074729422772,
                0.19277829495682355,
                0.19236842902482387,
                0.19197719789220583,
                0.1916039329683161,
                0.1912479755859685,
                0.1909086781083958,
                0.1905854049047635,
                0.19027753319483415,
                0.18998445377883766,
                0.18970557165924765,
                0.1894403065496211,
                0.18918809328998845,
                0.18894838217793367,
                0.18872063922235569,
                0.1885043463159572,
                0.1882990013300929,
                0.18810411817827496,
                0.18791922679213358,
                0.1877438730172031,
                0.1875776186044263,
                0.1874200409456121,
                0.18727073295190835,
                0.18712930280094411,
                0.1869953736819525,
                0.18686858353106686,
                0.186748584723644,
                0.18663504375168335,
                0.18652764088855084,
                0.18642606983997226,
                0.18633003738281395,
                0.1862392629941192,
                0.1861534784793031,
                0.18607242759039436,
                0.18599586564239043,
                0.1859235591299445,
                0.1858552853443062,
                0.18579083199124208,
                0.18572999681374688,
                0.18567258721795657,
                0.18561841990396769,
                0.18556732050195654,
                0.18551912321480107,
                0.1854736704703191,
                0.1854308125789005,
                0.18539040740064666,
                0.18535232001858962,
                0.18531642242446167,
                0.1852825932124423,
                0.0418801141998106,
                0.04177804602103036,
                0.0416807904243096,
                0.0415881430995819,
                0.04149990727431316,
                0.04141589346829658,
                0.04133591927551207,
                0.041259809138825675,
                0.041187394129889726,
                0.04111851174112071,
                0.04105300568670305,
                0.040990725701898156,
                0.04093152734551615,
                0.04087527182235997,
                0.04082182579685246,
                0.04077106121141299,
                0.04072285512074103,
                0.04067708952176924,
                0.04063365118801087,
                0.0405924315089536,
                0.04055332634209562,
                0.04051623584806586,
                0.04048106435658367,
                0.04044772021960342,
                0.04041611566176759,
                0.04038616665961018,
                0.040357792796809726,
                0.0403309171380498,
                0.04030546610868777,
                0.0402813693613625,
                0.040258559666936096,
                0.04023697279706068,
                0.04021654740275192,
                0.040197224917876834,
                0.04017894944341613,
                0.04016166764559502,
                0.04014532866122326,
                0.040129883990659254,
                0.04011528741148701,
                0.04010149488581182,
                0.04008846446375152,
                0.040076156208503244,
                0.040064532105487966,
                0.04005355598197083,
                0.04004319343485834,
                0.040033411746643544,
                0.04002417981925533,
                0.04001546810591513,
                0.04000724852672975,
                0.03999949442843739,
                0.039992180491900495,
                0.039985282701881224,
                0.03997877825924279,
                0.03997264555040949,
                0.03996686407145324,
                0.03996141439170511,
                0.0399562780928935,
                0.03995143772526401,
                0.03994687676299582,
                0.03994257955113629,
                0.03993853127877499,
                0.03993471791601864,
                0.03993112620009398,
                0.039927743572875866,
                0.03992455816830492,
                0.0399215587565953,
                0.039918734730746065,
                0.002606327041315543,
                0.0026007409460258213,
                0.002595409632539897,
                0.0025903229853692744,
                0.002585471207106108,
                0.0025808448128162398,
                0.0025764346233717794,
                0.002572231760140273,
                0.002568227637658686,
                0.00256441395906744,
                0.002560782708799603,
                0.0025573261469647533,
                0.0025540368030273993,
                0.002550907469315257,
                0.0025479311953867335,
                0.002545101280951087,
                0.002542411270494992,
                0.0025398549464472906,
                0.002537426323254565,
                0.0025351196412883503,
                0.0025329293605433913,
                0.002530850154633675,
                0.0025288769051136947,
                0.0025270046946937945,
                0.002525228802728787,
                0.0025235446975555996,
                0.002521948032789367,
                0.0025204346396282967,
                0.002519000522812212,
                0.002517641854212058,
                0.0025163549666621654,
                0.002515136351477434,
                0.002513982648657787,
                0.002512890645761891,
                0.002511857271602587,
                0.0025108795889010253,
                0.002509954795179106,
                0.0025090802108092944,
                0.002508253279556834,
                0.0025074715632600977,
                0.002506732733939943,
                0.002506034575360801,
                0.002505374972177885,
                0.0025047519101751643,
                0.002504163472253928,
                0.0025036078303083556,
                0.0025030832486765027,
                0.002502588072821984,
                0.002502120729900429,
                0.0025016797272135586,
                0.0025012636444329116,
                0.002500871133989284,
                0.0025005009154382514,
                0.0025001517727961772,
                0.0024998225515038136,
                0.0024995121384281563,
                0.0024992195128256092,
                0.002498943719000157,
                0.0024986837933189602,
                0.0024984388550055134,
                0.0024982080674674275,
                0.002497990636843903,
                0.002497785814036008,
                0.002497592876044362,
                0.0024974111575510856,
                0.002497240021313291,
                0.00016072464322025405,
                0.0001603743804318317,
                0.00016004004251221016,
                0.00015972100236012968,
                0.00015941665182376492,
                0.0001591264017626586,
                0.00015884968181189768,
                0.00015858594055972563,
                0.00015833464312935808,
                0.00015809527466707397,
                0.00015786733438191895,
                0.0001576503418818607,
                0.0001574438297318935,
                0.00015724734970902826,
                0.00015706046628717832,
                0.00015688276170395187,
                0.00015671383423834155,
                0.00015655329196658795,
                0.0001564007637680177,
                0.0001562558885643761,
                0.00015611831830323646,
                0.0001559877229051171,
                0.00015586377759269052,
                0.00015574617718905432,
                0.0001556346264320579,
                0.00015552883834030155,
                0.00015542854356682368,
                0.00015533347864665748,
                0.0001552433930396395,
                0.0001551580487385659,
                0.00015507721195091346,
                0.0001550006653213409,
                0.00015492819753753362,
                0.00015485960517636006,
                0.00015479469824672228,
                0.0001547332882138058,
                0.00015467520123023588,
                0.00015462027153788387,
                0.0001545683328907233,
                0.000154519235840323,
                0.00015447283604964838,
                0.00015442898873806884,
                0.00015438756481815275,
                0.0001543484389990845,
                0.00015431148608117216,
                0.0001542765947337894,
                0.00015424365647248757,
                0.00015421256359198112,
                0.00015418322037734624,
                0.00015415553245568304,
                0.0001541294063613182,
                0.00015410476131060078,
                0.00015408151911480928,
                0.0001540595978751528,
                0.0001540389262307543,
                0.00015401943878123195,
                0.00015400107121471882,
                0.00015398375454242432,
                0.00015396743540747816,
                0.00015395206027886814,
                0.00015393757307603093,
                0.00015392392274984906,
                0.00015391106537437045,
                0.00015389895767570861,
                1.055644150558911e-05,
                1.0532360299753601e-05,
                1.0509369099004318e-05,
                1.0487425288936973e-05,
                1.0466487343723539e-05,
                1.0446515546211144e-05,
                1.0427471342111893e-05
            ]
        },
        {
            "xlabel": "k",
            "ylabel": "| \\partial_t m_\\sigma^2 |",
            "label": "| \\partial_t m_\\sigma^2 |",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056528,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.655972934873,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.00547947233690029,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199305,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484
            ],
            "y": [
                0.32162281224049155,
                0.321622812240467,
                0.3216228122404909,
                0.3216228122404916,
                0.3216228122404908,
                0.3216228122404914,
                0.3216228122404666,
                0.3216228122404921,
                0.3216228122404701,
                0.3216228122405089,
                0.32162281224045025,
                0.32162281224049044,
                0.32162281224048817,
                0.32162281224049155,
                0.3216228122404921,
                0.3216228122404677,
                0.3216228122404675,
                0.32162281224049244,
                0.32162281224044686,
                0.32162281224048955,
                0.32162281224049066,
                0.32162281224049044,
                0.3216228122404702,
                0.3216228122404695,
                0.32162281224048966,
                0.3216228122404906,
                0.3216228122404708,
                0.3216228122404665,
                0.32162281224049105,
                0.32162281224048933,
                0.32162281224044936,
                0.3216228122404895,
                0.321622812240488,
                0.3216228122404492,
                0.32162281224049083,
                0.3216228122404677,
                0.32162281224047023,
                0.32162281224049155,
                0.32162281224046924,
                0.3216228122404894,
                0.3216228122404677,
                0.32162281224049405,
                0.3216228122404652,
                0.32162281224047096,
                0.32162281224046657,
                0.3216228122404941,
                0.3216228122404469,
                0.32162281224046724,
                0.3216228122404894,
                0.321622812240472,
                0.3216228122404693,
                0.32162281224044537,
                0.3216228122404876,
                0.3216228122404744,
                0.3216228122404461,
                0.3216228122404897,
                0.32162281224042677,
                0.3216228122404699,
                0.3216228122404883,
                0.32162281224042655,
                0.32162281224048744,
                0.3216228122404502,
                0.32162281224046807,
                0.3216228122404497,
                0.3216228122404671,
                0.32162281224042205,
                0.32162281224045247,
                0.3216228122404675,
                0.3216228122404453,
                0.32162281224044825,
                0.32162281224044825,
                0.3216228122404698,
                0.32162281224044714,
                0.32162281224042477,
                0.32162281224057726,
                0.32162281224042716,
                0.32162281224046557,
                0.32162281224040723,
                0.3216228122404479,
                0.32162281224046874,
                0.32162281224053246,
                0.3216228122405544,
                0.3216228122413108,
                0.321622812239845,
                0.32162281224150513,
                0.3216228122344573,
                0.3216228122389988,
                0.3216228133746617,
                0.3216228117262602,
                0.321622810778351,
                0.3216228129626779,
                0.3216228131445578,
                0.32162280932574794,
                0.32162281415235855,
                0.3216228106600932,
                0.3216228128466976,
                0.3216228129519269,
                0.32162281059786313,
                0.32162281273672927,
                0.3216228127003848,
                0.32162281165669543,
                0.3216228131016784,
                0.32162281136956633,
                0.32162280885493055,
                0.32162281546747273,
                0.3216228139347936,
                0.32162281073706406,
                0.3216228119653223,
                0.32162281190599123,
                0.32162281134572746,
                0.3216228144759759,
                0.3216228113386341,
                0.3216228111376826,
                0.3216228123812413,
                0.3216228118760089,
                0.32162281178073315,
                0.3216228112333761,
                0.32162281154819583,
                0.3216228109824355,
                0.3216228132427384,
                0.32162281105145973,
                0.32162281112829394,
                0.3216228128063976,
                0.32162281118817465,
                0.32162281132126647,
                0.32162281106320645,
                0.32162281209011034,
                0.32162281250672287,
                0.32162281182712354,
                0.3216228116288345,
                0.3216228099887169,
                0.321622811053343,
                0.32162281118071145,
                0.32162281165251994,
                0.3216228112560689,
                0.32162281228900547,
                0.32162280970390245,
                0.32162280943662974,
                0.32162281195775194,
                0.32162280957234285,
                0.32162281166031265,
                0.32162281084105965,
                0.32162280989701986,
                0.3216228114787155,
                0.3216228101400862,
                0.3216228090261401,
                0.3216228100616346,
                0.3216228097626925,
                0.321622808994994,
                0.3216228107424943,
                0.32162280914733893,
                0.32162280948532007,
                0.32162280901067436,
                0.32162280855136427,
                0.3216228099083117,
                0.3216228071524746,
                0.3216228089975656,
                0.3216228089308227,
                0.32162280681706296,
                0.321622807248019,
                0.3216228090250349,
                0.3216228086846996,
                0.3216228064820667,
                0.3216228077932029,
                0.3216228058311279,
                0.32162280688805905,
                0.3216228053962028,
                0.32162280524262027,
                0.3216228083647102,
                0.32162280484978073,
                0.3216228046451303,
                0.32162280619149936,
                0.32162280600560506,
                0.32162280255543485,
                0.32162280255901243,
                0.3216228039035587,
                0.32162280506788243,
                0.3216228038538729,
                0.32162280063906956,
                0.32162280116093456,
                0.3216228009444966,
                0.32162280000928767,
                0.3216228019068758,
                0.32162280127820303,
                0.3216228011829795,
                0.32162279845737607,
                0.32162279840518465,
                0.3216227982676307,
                0.3216227989712414,
                0.32162279705641234,
                0.32162279642247343,
                0.3216227931613162,
                0.3216227971330276,
                0.3216227946557085,
                0.32162279341411515,
                0.32162279171018887,
                0.32162279276442346,
                0.32162278835538954,
                0.3216227928626164,
                0.32162279035286756,
                0.3216227882801788,
                0.3216227869246584,
                0.3216227861588152,
                0.3216227850260506,
                0.3216227835289335,
                0.3216227858135432,
                0.32162278043061104,
                0.32162277968421904,
                0.3216227801369924,
                0.32162277870459705,
                0.3216227767023135,
                0.32162277338904594,
                0.32162277352953994,
                0.32162277155062846,
                0.321622769013336,
                0.32162276844046206,
                0.3216227651624995,
                0.32162276539615114,
                0.3216227610664522,
                0.3216227621998014,
                0.32162276000561146,
                0.321622754319842,
                0.3216227513760771,
                0.32162275055310935,
                0.3216227499522654,
                0.32162274768390137,
                0.32162274072416486,
                0.32162274023662796,
                0.32162273439676115,
                0.3216227342828348,
                0.3216227325853874,
                0.32162272507489026,
                0.3216227244883711,
                0.32162271470143716,
                0.32162272016807514,
                0.32162271133729425,
                0.3216227078504362,
                0.32162270093819284,
                0.32162269957569395,
                0.3216226919892236,
                0.3216226864961164,
                0.32162268081141315,
                0.3216226805119974,
                0.32162266784857796,
                0.3216226712383638,
                0.3216226582405288,
                0.32162265335847906,
                0.3216226455495636,
                0.3216226382708649,
                0.3216226337631191,
                0.3216226238094665,
                0.32162261291556554,
                0.3216226112423763,
                0.3216225982888728,
                0.32162259214232714,
                0.3216225798102946,
                0.32162257193015,
                0.32162255902726317,
                0.32162255030688375,
                0.32162253833140964,
                0.32162252807223024,
                0.3216225162107071,
                0.321622504851681,
                0.3216224882450491,
                0.32162247774371383,
                0.3216224601381724,
                0.3216224491770564,
                0.3216224310094422,
                0.321622415646899,
                0.3216223983532137,
                0.3216223800063117,
                0.32162236388358045,
                0.32162234531429135,
                0.321622322803001,
                0.32162230354280585,
                0.3216222809538297,
                0.3216222618030039,
                0.3216222362250683,
                0.321622210699991,
                0.3216221870032834,
                0.3216221611046079,
                0.32162213012190793,
                0.3216221038353321,
                0.3216220740056093,
                0.32162204295901226,
                0.3216220080968963,
                0.3216219752076605,
                0.32162194063331595,
                0.3216219022841159,
                0.3216218647772912,
                0.32162182362848735,
                0.321621783342051,
                0.3216217395050558,
                0.32162169331545565,
                0.3216216453683197,
                0.32162159700179016,
                0.3216215457147229,
                0.3216214909264947,
                0.32162143483205163,
                0.32162137726005047,
                0.32162131684986406,
                0.32162125281590087,
                0.3216211866906794,
                0.3216211184634534,
                0.3216210465689105,
                0.32162097106090815,
                0.3216208952711666,
                0.32162081084909855,
                0.32162072928751345,
                0.32162063781077016,
                0.32162054865660195,
                0.32162045014787977,
                0.3216203529298675,
                0.3216202463190643,
                0.3216201389835312,
                0.3216200253477705,
                0.32161990703282467,
                0.32161978421929555,
                0.32161965608215826,
                0.3216195226338698,
                0.32161938295292386,
                0.3216192377626407,
                0.32161908600615396,
                0.3216189288967768,
                0.3216187636960965,
                0.3216185926147565,
                0.32161841411720715,
                0.3216182276613817,
                0.3216180332663517,
                0.32161783095114344,
                0.32161762000793226,
                0.3216174002199335,
                0.3216171709816454,
                0.3216169318641931,
                0.3216166823503572,
                0.32161642574783145,
                0.32161614892467333,
                0.3216158728377323,
                0.321615576685776,
                0.32161527018751296,
                0.32161495124867107,
                0.32161461799217095,
                0.3216142710830955,
                0.32161390928148803,
                0.32161353223295885,
                0.32161313939595726,
                0.321612729609064,
                0.3216123029093198,
                0.32161185795311864,
                0.32161139050858384,
                0.3216109157411645,
                0.32161040403568764,
                0.32160988069634366,
                0.32160933342332404,
                0.32160876278638273,
                0.32160816778177037,
                0.32160754761331994,
                0.3216069005823297,
                0.32160622883991485,
                0.3216055255639385,
                0.3216047937520718,
                0.321604030872411,
                0.32160323573555094,
                0.32160240689970293,
                0.32160154308485484,
                0.32160064265958016,
                0.3215997041246701,
                0.3215987259243537,
                0.32159770639072394,
                0.3215966441797205,
                0.32159553494340887,
                0.3215943816736471,
                0.3215931778270652,
                0.3215919237606097,
                0.3215906162481645,
                0.32158925340266725,
                0.3215878337431831,
                0.32158635365614907,
                0.32158480925483096,
                0.3215832025783926,
                0.3215815256872852,
                0.3215797789066908,
                0.3215779580578483,
                0.3215760601786732,
                0.3215740821628701,
                0.3215720205297821,
                0.32156987171774787,
                0.3215676321742147,
                0.3215652979467114,
                0.32156286510299553,
                0.3215603294973526,
                0.3215576867619498,
                0.3215549324271868,
                0.3215520617226207,
                0.3215490698109962,
                0.32154595156288285,
                0.321542701613357,
                0.3215393145310497,
                0.3215357844042746,
                0.321532105325156,
                0.3215282709526779,
                0.3215242748073469,
                0.3215201100139108,
                0.32151576957826067,
                0.3215112460063378,
                0.32150653170831006,
                0.32150161856726595,
                0.3214964983302363,
                0.3214911621906079,
                0.32148560119345176,
                0.32147980581280555,
                0.32147376625363294,
                0.32146747226805156,
                0.32146091318580516,
                0.32145407787217944,
                0.3214469547799926,
                0.3214395318308712,
                0.3214317964748125,
                0.3214237356194332,
                0.3214153356568965,
                0.32140658237663405,
                0.32139746102943434,
                0.3213879562043719,
                0.32137805187294377,
                0.32136773136848695,
                0.32135697729478124,
                0.32134577154826316,
                0.3213340952975702,
                0.32132192891822026,
                0.3213092519752,
                0.3212960432005212,
                0.32128228042990886,
                0.32126794063005476,
                0.32125299977176264,
                0.3212374328614327,
                0.3212212138943508,
                0.3212043157741845,
                0.32118671029456447,
                0.3211683681261546,
                0.32114925869362926,
                0.32112935021642264,
                0.321108609580494,
                0.3210870023415045,
                0.3210644926457066,
                0.32104104317207033,
                0.3210166150967442,
                0.3209911679972155,
                0.32096465982360717,
                0.3209370468105394,
                0.3209082834273386,
                0.32087832228303964,
                0.3208471140884706,
                0.3208146075406314,
                0.32078074927530725,
                0.32074548376850576,
                0.3207087532630086,
                0.3206704976590457,
                0.32063065445205413,
                0.32058915860986315,
                0.32054594249030477,
                0.3205009357292625,
                0.32045406513963415,
                0.3204052545923984,
                0.3203544249131726,
                0.32030149373861755,
                0.32024637541993284,
                0.32018898086992137,
                0.3201292174336993,
                0.3200669887532145,
                0.32000219460870755,
                0.3199347307738357,
                0.31986448885444485,
                0.31979135611436843,
                0.3197152153126107,
                0.3196359445130513,
                0.3195534169004841,
                0.31946750057719936,
                0.31937805836377314,
                0.319284947577324,
                0.31918801980629524,
                0.3190871206818476,
                0.31898208961572544,
                0.31887275955696,
                0.3187589567112783,
                0.31864050025901697,
                0.31851720205561035,
                0.3183888663195315,
                0.31825528929918095,
                0.31811625893014467,
                0.31797155446557723,
                0.3178209460924676,
                0.3176641945299363,
                0.3175010505924178,
                0.31733125474494,
                0.3171545366212106,
                0.31697061451472164,
                0.3167791948478829,
                0.31657997159683204,
                0.3163726256943818,
                0.3161568243819069,
                0.31593222053290726,
                0.31569845192385526,
                0.3154551404634149,
                0.3152018913653876,
                0.3149382922712304,
                0.31466391230753527,
                0.3143783010830452,
                0.3140809876095649,
                0.31377147915117837,
                0.31344925998641665,
                0.3131137900794345,
                0.312764503658788,
                0.31240080767871714,
                0.31202208017083877,
                0.31162766846723916,
                0.3112168872823916,
                0.31078901664618425,
                0.31034329967143426,
                0.3098789401385345,
                0.3093950998853251,
                0.30889089598221303,
                0.30836539766831045,
                0.30781762303607557,
                0.3072465354252416,
                0.3066510395144096,
                0.30602997707051705,
                0.3053821223253375,
                0.3047061769531227,
                0.30400076458422337,
                0.30326442484046534,
                0.30249560682271465,
                0.30169266200304584,
                0.3008538364672244,
                0.2999772624309022,
                0.29906094895669444,
                0.298102771802942,
                0.2971004622986807,
                0.2960515951504077,
                0.2949535750858356,
                0.2938036221618497,
                0.29259875566216803,
                0.2913357763882432,
                0.0625081962321368,
                0.6292142998894196,
                0.5549102354609342,
                0.5042010412333191,
                0.5315556713427362,
                0.525185838959224,
                0.38520922112758926,
                0.5401242020546662,
                0.3601046664563073,
                0.5084136239113299,
                0.29941400971437343,
                0.44291496096944893,
                0.3395043686078334,
                0.3558159571352047,
                0.3704520309970208,
                0.38335196124936066,
                0.2635362119969885,
                0.2717015561788237,
                0.2789142209456848,
                0.28517075961905497,
                0.2904765093638271,
                0.2948452362359006,
                0.16520403869325337,
                0.3012730285229537,
                0.1703727811294606,
                0.3049600088957946,
                0.1734685536962166,
                0.17440415400243048,
                0.17499032776215842,
                0.17524596446762966,
                0.1751909036842784,
                0.17484570196443372,
                0.17423140523401132,
                0.17336933025152876,
                0.17228085724423176,
                0.04293400284798535,
                0.1703386695675246,
                0.16873977222394754,
                0.04060902279941009,
                0.16605232536451411,
                0.03865813641583226,
                0.16302667598831438,
                0.036507932464830424,
                0.15975610407274593,
                0.03422644773858924,
                0.03308913872858288,
                0.15510876932449882,
                0.030728320161427118,
                0.1515771312987253,
                0.028368181036394387,
                0.02724620806248172,
                0.02613872686422056,
                0.14566723340233376,
                0.023893608257743698,
                0.022848183821742987,
                0.02182649322419434,
                0.14007719969204724,
                0.019786042853274663,
                0.018848981931952363,
                0.017940465037933437,
                0.017061082587851557,
                0.016211250297993137,
                0.1331854344035033,
                0.014552775576560378,
                0.013798348681557545,
                0.01307360082321596,
                0.012378238081841542,
                0.011711867828336017,
                0.011074008837880575,
                0.010464100691076216,
                0.009881512404272088,
                0.1257391601124964,
                0.00878678629523976,
                0.008286554766745715,
                0.00781047725544196,
                0.007357697736871239,
                0.006927332304953181,
                0.006518472847831786,
                0.006130190003909601,
                0.005761535406097003,
                0.0054115432157722165,
                0.005079230945546602,
                0.004763599553158936,
                0.004463632786038613,
                0.004178295752495443,
                0.0039065326819140486,
                0.0036472638503810897,
                0.0033993816397929564,
                0.0031617457073764652,
                0.002933177255923471,
                0.002712452403633478,
                0.0024982946652650296,
                0.0022893665853784455,
                0.0020842605673560854,
                0.0018814889892706237,
                0.1181783772940862,
                0.001694609501425609,
                0.001525144812087512,
                0.0013571666338462846,
                0.0011895753256123524,
                0.0010212449512407712,
                0.000851023376057983,
                0.0006777332628434999,
                0.0005001740908793414,
                0.0003171253267415628,
                0.00012735085822358097,
                7.039521236795206e-05,
                0.00027736134238695375,
                0.0004947898421882885,
                0.0007239066721053748,
                0.0009659097623638799,
                0.0012219559174257888,
                0.0014931464055538447,
                0.0017805113852669885,
                0.0020849933634390075,
                0.0024074299263274926,
                0.002748536035759435,
                0.0031088862188953566,
                0.0034888970135660948,
                0.00388881007421181,
                0.004308676348169349,
                0.004748341754519465,
                0.005207434797808897,
                0.0056853565226792704,
                0.006181273195805409,
                0.006694112092492419,
                0.007222560647941786,
                0.007765069226496396,
                0.008319857661326178,
                0.008884925634948582,
                0.009458066928138184,
                0.01003688728827578,
                0.010618825958326994,
                0.011201180310897549,
                0.011781133344705501,
                0.01235578357090933,
                0.012922176751649533,
                0.013477338962093013,
                0.014018310308072175,
                0.014542178885406098,
                0.015046113773340022,
                0.015527397164837755,
                0.01598345450751945,
                0.016411882420168708,
                0.016810473842121736,
                0.017177240264305265,
                0.01751043023795679,
                0.017808544810622162,
                0.01807034860447777,
                0.018294877449253764,
                0.018481441802752813,
                0.018629626535184646,
                0.018739286984116667,
                0.018810541656970575,
                0.018843761891310616,
                0.01883955880464343,
                0.01879876795886074,
                0.018722432158915937,
                0.018611782880818085,
                0.018468220309532216,
                0.018293292883275636,
                0.01808867647141436,
                0.017856153255370953,
                0.017597590966271757,
                0.017314922573987982,
                0.01701012656858435,
                0.016685208367234434,
                0.016342182537028904,
                0.015983056426895462,
                0.01560981564861206,
                0.015224406420311722,
                0.014828732431343866,
                0.014424632902077291,
                2.207520687857398,
                0.06276146627961925,
                0.061380919264106576,
                0.05996126314836576,
                0.05850881652768257,
                0.05702962218531108,
                0.05552942984667814,
                0.05401368267288709,
                0.05248750903752084,
                0.05095571867003438,
                0.04942280034439255,
                0.047892923472705136,
                0.04636994205686543,
                0.044857400853486315,
                0.04335854272491081,
                0.041876318283239344,
                0.040413396049391065,
                0.03897217362864662,
                0.03755479012422148,
                0.036163137864216134,
                0.03479887588937712,
                0.03346344248499678,
                0.03215806793979818,
                0.030883787513526387,
                0.029641454407940356,
                0.028431751709185837,
                0.027255204745980994,
                0.026112192701769184,
                0.025002959915689765,
                0.023927626701961503,
                0.022886199344567336,
                0.02187858076535231,
                0.020904579916329085,
                0.019963920380051403,
                0.019056248816968685,
                0.01818114324565722,
                0.017338120309751234,
                0.01652664273501954,
                0.01574612573148492,
                0.014995943366928053,
                0.014275434158285687,
                0.013583906336767121,
                0.012920643348796404,
                0.012284908407815157,
                0.011675948600868463,
                0.011092998654692468,
                0.010535284894360885,
                0.010002029025045303,
                0.00949244965865954,
                0.009005766578050693,
                0.008541204642146532,
                0.008097989123700572,
                0.007675358180888889,
                0.007272555891299028,
                0.006888838648807582,
                0.0065234752619579535,
                0.006175747432595358,
                0.005844951849019164,
                0.0055304009119200494,
                0.0052314233527679084,
                0.004947364902586441,
                0.004677588886823945,
                0.004421476699974703,
                0.004178427846574417,
                0.00394786042599889,
                0.003729211224351058,
                0.003521935698308023,
                0.0033255079627561046,
                0.003139420743074964,
                0.0029631851417733722,
                0.0027963304825482645,
                0.0026384040713004924,
                0.002488970937988838,
                0.002347613519893494,
                0.002213931193221798,
                0.00208754001037146,
                0.0019680722368562143,
                0.001855176055159493,
                0.001748514953436806,
                0.0016477673369420071,
                6.984907624166446,
                0.004971579327328017,
                0.004737166077636234,
                0.004512704447682542,
                0.004297827296207074,
                0.0040921794254942,
                0.0038954162631160485,
                0.003707204210677044,
                0.0035272203904937135,
                0.003355152057315769,
                0.0031906961586806145,
                0.0030335594174656384,
                0.0028834581778344583,
                0.0027401174324219015,
                0.002603271251788223,
                0.002472662553082939,
                0.002348042325238353,
                0.0022291698399049234,
                0.0021158124374065627,
                0.0020077452809408,
                0.001904750740790712,
                0.0018066192182754383,
                0.001713147643602192,
                0.0016241401000752008,
                0.0015394079551889666,
                0.0014587684602508813,
                0.00138204591696416,
                0.0013090707710856455,
                0.0012396793295186496,
                0.0011737143964927839,
                0.0011110240882925028,
                0.0010514622411889618,
                0.0009948886059441778,
                0.0009411676342772503,
                0.0008901694153041341,
                0.000841769000027616,
                0.0007958460501884765,
                0.0007522854410747425,
                0.0007109762526348766,
                0.0006718120802963255,
                0.000634691220275677,
                0.000599515618668628,
                0.0005661916469962095,
                0.0005346295919464236,
                0.0005047432570911632,
                0.000476450540180291,
                0.0004496725610579656,
                0.00042433375872220094,
                0.00040036268350920694,
                0.00037768984646397753,
                0.00035625026450723145,
                0.0003359804267487817,
                0.0003168210988327144,
                0.0002987145339569859,
                0.00028160668294252306,
                0.0002654452690359271,
                0.0002501809799679046,
                0.0002357666407988106,
                0.00022215724818676124,
                0.00020931038352302208,
                0.0001971849348479808,
                0.00018574286005333465,
                0.00017494679393766308,
                0.00016476241420785843,
                0.00015515601143628894,
                0.0001460965937461269,
                0.00013755382627272405,
                1.8174282811589877,
                0.00027208985400496136,
                0.00025967983587903387,
                0.000247762527176336,
                0.00023632243469211172,
                0.0002253443383280341,
                0.0002148133427450089,
                0.00020471481128639228,
                0.0001950344641341265,
                0.00018575824387084076,
                0.00017687244917733686,
                0.00016836365228744375,
                0.00016021873334912966,
                0.00015242488871182325,
                0.00014496958907605148,
                0.0001378406499900194,
                0.00013102614873353847,
                0.00012451449552035513,
                0.00011829438913396054,
                0.00011235482512765282,
                0.00010668510600281293,
                0.0001012748267044058,
                9.611385877978496e-05,
                9.119240424603116e-05,
                8.65008848625497e-05,
                8.203009560983384e-05,
                7.777101187986406e-05,
                7.371498388246703e-05,
                6.985355868033616e-05,
                6.617859558127186e-05,
                6.268225431372403e-05,
                5.935681554017522e-05,
                5.619503704857826e-05,
                5.318973148632154e-05,
                5.033401858625839e-05,
                4.7621375886756966e-05,
                4.5045237456768387e-05,
                4.2599619439882556e-05,
                4.027851156925961e-05,
                3.807616268982421e-05,
                3.5987205987222437e-05,
                3.400619860898875e-05,
                3.2128226324934794e-05,
                3.034836331349259e-05,
                2.8661879143870528e-05,
                2.7064439113306853e-05,
                2.555154042702752e-05,
                2.4119231587512812e-05,
                2.276353350614904e-05,
                2.1480542393750317e-05,
                2.0266733231085696e-05,
                1.9118562029999477e-05,
                1.803275924879931e-05,
                1.7006185104581673e-05,
                1.603584771268947e-05,
                1.5119729266385707e-05,
                1.425332962393641e-05,
                1.3433480420713492e-05,
                1.2660568246864321e-05,
                1.1930557301553636e-05,
                1.1241295446478932e-05,
                1.059070129359437e-05,
                9.976594563208875e-06,
                9.397703987541229e-06,
                8.85121999198941e-06,
                8.335775088225175e-06,
                0.11380796336849867,
                1.7060745659056235e-05,
                1.6285070522430317e-05,
                1.553994049493292e-05,
                1.4824432579619137e-05,
                1.413762076287003e-05,
                1.3478590517659355e-05,
                1.2846418665757438e-05,
                1.2240299814850431e-05,
                1.1659258673246314e-05,
                1.1102610265849752e-05,
                1.0569360993473903e-05,
                1.0058879739879573e-05,
                9.57023071816364e-06,
                9.102795482322204e-06,
                8.655708790907183e-06,
                8.228189293495517e-06,
                7.819759781654288e-06,
                7.429406970014221e-06,
                7.0566417082616176e-06,
                6.7008295289518616e-06,
                6.3610949983957014e-06,
                6.037179857063778e-06,
                5.728129399290767e-06,
                5.4334606932217475e-06,
                5.15277039659638e-06,
                4.885199563864816e-06,
                4.6304616923745795e-06,
                4.3879272354282935e-06,
                4.156985732412035e-06,
                3.93743189290939e-06,
                3.72846508782045e-06,
                3.5297909708891264e-06,
                3.341025272502626e-06,
                3.161513739579002e-06,
                2.9911854388571696e-06,
                2.8293249684095393e-06,
                2.675538313872693e-06,
                2.5298492399760754e-06,
                2.3914395624551322e-06,
                2.2600603132830853e-06,
                2.1357330993152445e-06,
                2.0176935296860525e-06,
                1.9057566772436388e-06,
                1.7999181034957943e-06,
                1.699502268225826e-06,
                1.6043705386271435e-06,
                1.5144849628970754e-06,
                1.4292615095074465e-06,
                1.3486348105987165e-06,
                1.2725606766006236e-06,
                1.2004213862923746e-06,
                1.132090544767886e-06,
                1.0677488636315519e-06,
                1.0068830577918355e-06,
                9.49202800965253e-07,
                8.94655073317296e-07,
                8.434676803906053e-07,
                7.948792161055993e-07,
                7.488981626407245e-07,
                7.056487045916835e-07,
                6.64885768199619e-07,
                6.262623953619734e-07,
                5.897468249954292e-07,
                0.0069819869290788554,
                1.1729573951417952e-06,
                1.1198649738003402e-06,
                1.0688482325968523e-06,
                1.0198541487053685e-06,
                9.72794624424324e-07,
                9.276130184423145e-07
            ]
        }
    ],
    "scatters": []
}

==> anc/k_L2D_N=2,T=0.0,mu=0.0.json <==
{
    "plot_name": "k_L2D-N=2, T=0.0, mu=0.0",
    "title": "$T=0.0, \\mu=0.0, N=2, \\Lambda=10^{5}, k_\\mathrm{IR}=10^{-4},$\n$n_\\mathrm{cells}=1000, \\sigma_\\mathrm{max}=6.0$",
    "graphs": [
        {
            "xlabel": "k",
            "ylabel": "\\sigma_\\mathrm{min}",
            "label": "\\sigma_\\mathrm{min}",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056528,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.655972934873,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.00547947233690029,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199305,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.13813813813813813,
                0.2222222222222222,
                0.2822822822822823,
                0.32432432432432434,
                0.3663663663663664,
                0.3963963963963964,
                0.4264264264264264,
                0.45045045045045046,
                0.4744744744744745,
                0.4924924924924925,
                0.5165165165165165,
                0.5285285285285285,
                0.5465465465465466,
                0.5585585585585585,
                0.5765765765765766,
                0.5885885885885885,
                0.6006006006006006,
                0.6066066066066066,
                0.6186186186186187,
                0.6306306306306306,
                0.6366366366366366,
                0.6426426426426426,
                0.6546546546546547,
                0.6606606606606606,
                0.6666666666666666,
                0.6726726726726726,
                0.6786786786786787,
                0.6846846846846847,
                0.6846846846846847,
                0.6906906906906907,
                0.6966966966966966,
                0.6966966966966966,
                0.7027027027027027,
                0.7087087087087087,
                0.7087087087087087,
                0.7147147147147147,
                0.7147147147147147,
                0.7207207207207207,
                0.7207207207207207,
                0.7207207207207207,
                0.7267267267267267,
                0.7267267267267267,
                0.7267267267267267,
                0.7327327327327328,
                0.7327327327327328,
                0.7327327327327328,
                0.7387387387387387,
                0.7387387387387387,
                0.7387387387387387,
                0.7387387387387387,
                0.7387387387387387,
                0.7447447447447447,
                0.7447447447447447,
                0.7447447447447447,
                0.7447447447447447,
                0.7447447447447447,
                0.7447447447447447,
                0.7447447447447447,
                0.7447447447447447,
                0.7447447447447447,
                0.7507507507507507,
                0.7507507507507507,
                0.7507507507507507,
                0.7507507507507507,
                0.7507507507507507,
                0.7507507507507507,
                0.7507507507507507,
                0.7507507507507507,
                0.7507507507507507,
                0.7507507507507507,
                0.7507507507507507,
                0.7507507507507507,
                0.7507507507507507,
                0.7507507507507507,
                0.7507507507507507,
                0.7507507507507507,
                0.7507507507507507,
                0.7507507507507507,
                0.7507507507507507,
                0.7507507507507507,
                0.7507507507507507,
                0.7507507507507507,
                0.7507507507507507,
                0.7507507507507507,
                0.7507507507507507,
                0.7507507507507507,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568,
                0.7567567567567568
            ]
        },
        {
            "xlabel": "k",
            "ylabel": "m_\\sigma^2",
            "label": "m_\\sigma^2",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056528,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.655972934873,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.00547947233690029,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199305,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                3.5670037083898736,
                3.560400684976545,
                3.5537976615632165,
                3.5471946381498887,
                3.540591614736561,
                3.5339885913232325,
                3.527385567909904,
                3.5207825444965763,
                3.514179521083248,
                3.5075764976699197,
                3.500973474256592,
                3.494370450843264,
                3.4877674274299357,
                3.4811644040166074,
                3.474561380603279,
                3.467958357189951,
                3.4613553337766234,
                3.454752310363295,
                3.448149286949967,
                3.4415462635366385,
                3.434943240123311,
                3.428340216709983,
                3.4217371932966545,
                3.415134169883327,
                3.4085311464699988,
                3.4019281230566705,
                3.395325099643343,
                3.3887220762300148,
                3.3821190528166865,
                3.375516029403358,
                3.3689130059900307,
                3.3623099825767024,
                3.3557069591633746,
                3.3491039357500467,
                3.3425009123367184,
                3.3358978889233906,
                3.3292948655100623,
                3.322691842096735,
                3.3160888186834065,
                3.3094857952700782,
                3.302882771856751,
                3.2962797484434225,
                3.2896767250300947,
                3.2830737016167673,
                3.276470678203439,
                3.2698676547901115,
                3.2632646313767837,
                3.2566616079634554,
                3.250058584550128,
                3.2434555611368,
                3.236852537723472,
                3.2302495143101444,
                3.2236464908968165,
                3.217043467483489,
                3.210440444070162,
                3.2038374206568343,
                3.197234397243507,
                3.190631373830179,
                3.1840283504168516,
                3.1774253270035238,
                3.1708223035901963,
                3.1642192801768685,
                3.157616256763541,
                3.151013233350218,
                3.1444102099368965,
                3.13780718652357,
                3.131204163110243,
                3.124601139696916,
                3.117998116283588,
                3.1113950928702607,
                3.1047920694569573,
                3.0981890460436254,
                3.0915860226302807,
                3.084982999216944,
                3.0783799758038315,
                3.071776952390591,
                3.0651739289773543,
                3.0585709055640105,
                3.0519678821734506,
                3.045364858760316,
                3.0387618353324624,
                3.0321588118776233,
                3.025555788490628,
                3.0189527650908072,
                3.0123497416994325,
                3.0057467182321322,
                2.9991436948521586,
                2.9925406714569522,
                2.985937648020594,
                2.979334624611175,
                2.9727316012305036,
                2.966128577812944,
                2.959525554388037,
                2.95292253095288,
                2.9463195075604007,
                2.939716484163573,
                2.933113460746054,
                2.926510437332812,
                2.9199074139395806,
                2.9133043904943468,
                2.906701367075063,
                2.9000983437095322,
                2.893495320231144,
                2.8868922968815958,
                2.8802892734847063,
                2.8736862500679665,
                2.867083226667382,
                2.860480203266194,
                2.8538771798569287,
                2.8472741564132154,
                2.840671133009489,
                2.834068109658211,
                2.8274650862366983,
                2.8208620628196015,
                2.8142590394349045,
                2.8076560160138335,
                2.8010529926331094,
                2.7944499691712865,
                2.78784694580453,
                2.7812439224421013,
                2.7746408990391527,
                2.768037875622856,
                2.761434852240162,
                2.7548318288465414,
                2.7482288054933153,
                2.741625782077453,
                2.7350227586817053,
                2.7284197352884543,
                2.721816711924038,
                2.7152136885161577,
                2.7086106651469004,
                2.7020076417389323,
                2.6954046184071436,
                2.6888015950092115,
                2.682198571618524,
                2.6755955482796456,
                2.6689925248649495,
                2.6623895014985934,
                2.655786478139319,
                2.6491834547661552,
                2.6425804313940064,
                2.6359774079945204,
                2.6293743846668036,
                2.622771361314436,
                2.6161683379476597,
                2.6095653146113116,
                2.6029622912759267,
                2.5963592679269096,
                2.5897562445898408,
                2.5831532212246113,
                2.576550197898898,
                2.5699471746020186,
                2.563344151256537,
                2.55674112790578,
                2.550138104650041,
                2.5435350812836,
                2.5369320580100423,
                2.530329034711929,
                2.5237260113965228,
                2.5171229881093575,
                2.510519964781973,
                2.503916941493615,
                2.4973139182327735,
                2.4907108949489096,
                2.4841078716735367,
                2.477504848418433,
                2.4709018251625627,
                2.4642988018835887,
                2.4576957786923277,
                2.4510927554442663,
                2.4444897321879546,
                2.437886708947544,
                2.431283685748295,
                2.4246806625488726,
                2.4180776393426595,
                2.41147461612213,
                2.4048715930119995,
                2.3982685698107424,
                2.391665546630587,
                2.385062523443344,
                2.3784595003147975,
                2.3718564772262614,
                2.3652534541232213,
                2.358650430996902,
                2.3520474079211744,
                2.345444384834058,
                2.338841361772231,
                2.332238338742921,
                2.3256353157032974,
                2.3190322926709714,
                2.3124292696835274,
                2.3058262466610864,
                2.2992232237458112,
                2.292620200796451,
                2.2860171778697937,
                2.279414154956111,
                2.2728111320610687,
                2.2662081091886273,
                2.259605086363322,
                2.253002063555069,
                2.246399040762008,
                2.239796018002938,
                2.2331929951559997,
                2.2265899725432754,
                2.2199869498738725,
                2.213383927201112,
                2.2067809045725895,
                2.2001778819826807,
                2.1935748594741153,
                2.186971836917261,
                2.1803688144677307,
                2.173765792015802,
                2.167162769613304,
                2.160559747310835,
                2.15395672497377,
                2.1473537026914538,
                2.1407506804965974,
                2.1341476583530006,
                2.127544636197226,
                2.1209416142205475,
                2.1143385922192426,
                2.107735570282126,
                2.10113254841205,
                2.0945295266477553,
                2.087926504869908,
                2.0813234832115572,
                2.074720461658322,
                2.068117440099963,
                2.061514418700664,
                2.0549113973309385,
                2.0483083760751226,
                2.0417053549170774,
                2.0351023338701273,
                2.028499312866384,
                2.0218962920192585,
                2.0152932712186913,
                2.008690250577861,
                2.002087230056503,
                1.9954842096344063,
                1.9888811893362546,
                1.982278169207587,
                1.9756751491591826,
                1.969072129297842,
                1.9624691095640436,
                1.9558660899974953,
                1.9492630705791552,
                1.9426600513835472,
                1.9360570323315074,
                1.92945401344339,
                1.922850994783062,
                1.916247976302074,
                1.909644958024482,
                1.90304193997983,
                1.896438922166603,
                1.889835904560852,
                1.8832328872137285,
                1.8766298701765685,
                1.8700268533594515,
                1.8634238368027984,
                1.8568208205385353,
                1.8502178045972473,
                1.8436147889872863,
                1.8370117736959408,
                1.8304087587585394,
                1.8238057441663058,
                1.8172027299416753,
                1.8105997161113656,
                1.8039967026934434,
                1.7973936896856972,
                1.7907906771344533,
                1.7841876650475423,
                1.7775846534215678,
                1.7709816423022058,
                1.7643786317027903,
                1.7577756216374543,
                1.751172612151173,
                1.744569603256604,
                1.7379665949621288,
                1.7313635873224367,
                1.7247605803481896,
                1.7181575740786608,
                1.7115545685016316,
                1.704951563719298,
                1.6983485597099874,
                1.691745556521005,
                1.6851425541934089,
                1.6785395527586484,
                1.6719365522544054,
                1.665333552712114,
                1.658730554190328,
                1.652127556724823,
                1.645524560342046,
                1.638921565119652,
                1.6323185710924515,
                1.6257155782963812,
                1.6191125868046383,
                1.6125095966645124,
                1.6059066079367423,
                1.5993036206771865,
                1.5927006349495454,
                1.5860976508231586,
                1.5794946683499282,
                1.5728916876143413,
                1.5662887086897046,
                1.5596857316436108,
                1.5530827565707577,
                1.5464797835377972,
                1.539876812643021,
                1.5332738439656792,
                1.526670877613465,
                1.5200679136771051,
                1.513464952255867,
                1.5068619934644996,
                1.500259037409674,
                1.4936560842062059,
                1.4870531339787767,
                1.480450186849637,
                1.4738472429505718,
                1.4672443024235398,
                1.4606413654111345,
                1.4540384320296604,
                1.447435502518734,
                1.4408325768629058,
                1.4342296554695524,
                1.4276267384040275,
                1.4210238257894408,
                1.4144209178690812,
                1.4078180148783361,
                1.4012151169338876,
                1.3946122243281,
                1.3880093372617677,
                1.3814064559691657,
                1.374803580695811,
                1.3682007116946824,
                1.361597849232131,
                1.3549949935899444,
                1.3483921450447671,
                1.341789303922617,
                1.3351864705035865,
                1.3285836451494424,
                1.3219808281625722,
                1.3153780199036262,
                1.3087752207859502,
                1.302172431148551,
                1.2955696514215274,
                1.2889668820102986,
                1.2823641233460958,
                1.2757613759052866,
                1.26915864013192,
                1.2625559165565623,
                1.255953205662347,
                1.2493505080066427,
                1.2427478241422576,
                1.236145154654189,
                1.2295425001516536,
                1.222939861266154,
                1.2163372386602493,
                1.2097346330241208,
                1.2031320450730862,
                1.1965294755571214,
                1.1899269252554143,
                1.1833243949806835,
                1.1767218855826667,
                1.1701193979371751,
                1.1635169329761745,
                1.1569144916505725,
                1.150312074961217,
                1.1437096839532863,
                1.1371073197054278,
                1.130504983372279,
                1.1239026760748316,
                1.117300399146556,
                1.110698153751981,
                1.104095941309411,
                1.0974937631564903,
                1.0908916208090167,
                1.084289515689933,
                1.077687449458613,
                1.0710854237133385,
                1.0644834401764085,
                1.0578815006291218,
                1.0512796069313781,
                1.0446777610196087,
                1.0380759649136813,
                1.0314742207160257,
                1.0248725306202922,
                1.0182708969112135,
                1.0116693219698767,
                1.00506780827761,
                0.9984663584204043,
                0.9918649750935553,
                0.9852636611047896,
                0.978662419381007,
                0.9720612529716133,
                0.9654601650545425,
                0.9588591589414537,
                0.952258238083063,
                0.9456574060749746,
                0.9390566666647024,
                0.9324560237560623,
                0.9258554814179116,
                0.9192550438892476,
                0.9126547155873925,
                0.906054501114784,
                0.8994544052671793,
                0.8928544330415201,
                0.8862545896440047,
                0.8796548804991068,
                0.8730553112590032,
                0.8664558878119116,
                0.8598566162930842,
                0.8532575030946994,
                0.8466585548756812,
                0.8400597785743922,
                0.8334611814184671,
                0.8268627709379606,
                0.8202645549775905,
                0.8136665417091943,
                0.8070687396460536,
                0.8004711576565389,
                0.7938738049785298,
                0.7872766912352973,
                0.7806798264506654,
                0.774083221065949,
                0.7674868859570411,
                0.7608908324519205,
                0.7542950723498307,
                0.7476996179398033,
                0.7411044820214606,
                0.7345096779254312,
                0.727915219535299,
                0.7213211213099163,
                0.7147273983072641,
                0.7081340662084049,
                0.7015411413433701,
                0.6949486407169903,
                0.6883565820368274,
                0.6817649837413974,
                0.6751738650297942,
                0.6685832458926311,
                0.6619931471440887,
                0.6554035904549993,
                0.6488145983875452,
                0.6422261944312573,
                0.6356384030402717,
                0.6290512496721271,
                0.6224647608281038,
                0.6158789640952006,
                0.6092938881895215,
                0.6027095630015473,
                0.5961260196431362,
                0.5895432904963367,
                0.5829614092639344,
                0.5763804110222784,
                0.5698003322758309,
                0.5632212110141073,
                0.5566430867705159,
                0.5500660006837669,
                0.5434899955614406,
                0.5369151159461267,
                0.530341408184087,
                0.5237689204964803,
                0.5171977030535887,
                0.510627808051567,
                0.5040592897924333,
                0.49749220476706635,
                0.4909266117413792,
                0.4843625718458925,
                0.4778001486688138,
                0.47123940835263556,
                0.46468041969463125,
                0.4581232542511966,
                0.45156798644637197,
                0.44501469368456165,
                0.43846345646775253,
                0.4319143585173664,
                0.4253674869010647,
                0.41882293216447775,
                0.412280788468396,
                0.40574115373143993,
                0.39920412977859715,
                0.39266982249582366,
                0.38613834199108793,
                0.37960980276209927,
                0.3730843238711147,
                0.3665620291271383,
                0.36004304727595754,
                0.35352751219835726,
                0.3470155631170276,
                0.34050734481260986,
                0.33400300784933795,
                0.327502708810947,
                0.32100661054732954,
                0.314514882432624,
                0.30802770063539564,
                0.30154524840169455,
                0.29506771635173346,
                0.2885953027910798,
                0.28212821403727106,
                0.2756666647628699,
                0.26921087835606,
                0.2627610872999115,
                0.25631753357163034,
                0.24988046906316191,
                0.24345015602463865,
                0.23702686753226967,
                0.2306108879824638,
                0.22420251361406254,
                0.2178020530607977,
                0.2114098279361028,
                0.20502617345285412,
                0.19865143908060995,
                0.19228598924324095,
                0.185930204060009,
                0.17958448013361997,
                0.17324923138884435,
                0.1669248899657245,
                0.1606119071717231,
                0.15431075449761328,
                0.14802192470224804,
                0.14174593297174148,
                0.13548331815925047,
                0.12923464411199964,
                0.12300050109279251,
                0.11678150730369727,
                0.11057831052068963,
                0.10439158984845402,
                0.09822205760551993,
                0.09207046135042869,
                0.08593758606142286,
                0.07982425648223568,
                0.07373133964832515,
                0.06765974760851316,
                0.06161044035925364,
                0.05558442900910721,
                0.04958277919309325,
                0.043606614757811586,
                0.0376571217406852,
                0.03173555266756184,
                0.025843231195066187,
                0.019981557126345462,
                0.014152011830927643,
                0.008356164101117348,
                0.0025956764789407207,
                0.007521207612874034,
                0.018686918301004742,
                0.03022450417110854,
                0.039638151720434334,
                0.05124276454592225,
                0.06003183839051394,
                0.07004746091768578,
                0.07850997766725681,
                0.0878025492402388,
                0.0949614915987358,
                0.10564725256863275,
                0.11086201381581551,
                0.11952540849835258,
                0.12543522315919997,
                0.13484305223529267,
                0.1413322094463911,
                0.1480482364076394,
                0.15165387482165982,
                0.15872762307094052,
                0.16595617701921142,
                0.16995322176911307,
                0.1740368507266106,
                0.18158213393534747,
                0.1858132991682425,
                0.19009409275043457,
                0.19441384490172797,
                0.1987622073205194,
                0.2031292086223716,
                0.20412088054585667,
                0.208508316904387,
                0.21288998191920552,
                0.2138882686857892,
                0.21825274712950493,
                0.22259092876698708,
                0.22355925993675008,
                0.22784977481010085,
                0.22878042620141778,
                0.23300816574872477,
                0.23389244874231682,
                0.2347495362116297,
                0.23887671284233095,
                0.23967907882427086,
                0.24045186381814557,
                0.2444635686500551,
                0.24517735063964796,
                0.24586081045671332,
                0.24974929869180532,
                0.25037293865486004,
                0.2509668719729997,
                0.2515315096863953,
                0.2520673481835367,
                0.25577434303716523,
                0.2562549433795234,
                0.2567088752196593,
                0.25713690907766057,
                0.25753985701384885,
                0.25791856524030804,
                0.2582739070769344,
                0.258606776279201,
                0.25891808075832884,
                0.26237645689762956,
                0.2626494021438744,
                0.26290378689628235,
                0.2631405183027366,
                0.2633604914421433,
                0.2635645857834816,
                0.26375366206319745,
                0.2639285595687526,
                0.26409009381342147,
                0.26423905458513386,
                0.2643762043502216,
                0.26450227699112366,
                0.2646179768560535,
                0.26472397809743464,
                0.26482092427543175,
                0.2649094282025192,
                0.2649900720050173,
                0.2650634073777932,
                0.2651299560088379,
                0.26519021015116,
                0.26524463332039816,
                0.26529366109764513,
                0.2653377020182263,
                0.26537713852853584,
                0.26541232799439285,
                0.2654436037458858,
                0.2686823930647279,
                0.2687115419491654,
                0.26873770592459256,
                0.2687611324895468,
                0.2687820511369866,
                0.26880067439130206,
                0.2688171988177427,
                0.2688318060001403,
                0.2688446634837123,
                0.26885592568047456,
                0.26886573473554126,
                0.2688742213532113,
                0.2688815055821579,
                0.2688876975597109,
                0.268892898215437,
                0.26889719993457967,
                0.26890068718230203,
                0.2689034370897705,
                0.2689055200033692,
                0.2689069999984509,
                0.26890793535914076,
                0.268908379025781,
                0.2689083790116776,
                0.2689079787907764,
                0.2689072176580004,
                0.26890613106389594,
                0.268904750925264,
                0.2689031059134299,
                0.2689012217217114,
                0.2688991213135901,
                0.26889682515318086,
                0.2688943514196486,
                0.26889171620689284,
                0.26888893370926104,
                0.268886016394134,
                0.2688829751633624,
                0.2688798195064605,
                0.26887655764722307,
                0.2688731966820936,
                0.2688697427064009,
                0.2688662009265927,
                0.26886257576340566,
                0.2688588709572404,
                0.2688550896861392,
                0.2688512346960096,
                0.26884730842840804,
                0.2688433131232682,
                0.2688392508784488,
                0.268835123663166,
                0.26883093330298913,
                0.26882668147319355,
                0.26882236974546364,
                0.2688179997194309,
                0.26881357323393035,
                0.268809092610951,
                0.268804560864835,
                0.2687999818205804,
                0.26879536011526745,
                0.26879070108651865,
                0.2687860105711517,
                0.2687812946452662,
                0.26877655933808675,
                0.26877181035074654,
                0.2687670528117251,
                0.26876229110503747,
                0.2687575288146423,
                0.2687527688320445,
                0.26874801365876394,
                0.2687432658861156,
                0.2687385287597544,
                0.26873380668147023,
                0.2687291055134823,
                0.2687244326280006,
                0.2687197967283414,
                0.26871520751828165,
                0.2687106753018624,
                0.2687062105791916,
                0.2687018236801593,
                0.2686975244578612,
                0.2686933220491256,
                0.26868922470070855,
                0.26868523965479296,
                0.2686813730853391,
                0.26867763007621903,
                0.26867401463248747,
                0.2686705297169861,
                0.26866717730552037,
                0.26866395845497393,
                0.2686608733796181,
                0.2686579215319876,
                0.26865510168525286,
                0.26865241201491646,
                0.2686498501780808,
                0.26864741338906384,
                0.268645098490501,
                0.2686429020195175,
                0.2686408202684134,
                0.26863884933985854,
                0.2686369851968598,
                0.2686352237072841,
                0.268633560683371,
                0.2686319919162347,
                0.2686305132060882,
                0.26862912038831865,
                0.26862780935530506,
                0.2686265760753276,
                0.2686254166078832,
                0.26862432711618944,
                0.2686233038772595,
                0.26862234328947826,
                0.26862144187829257,
                0.2686205963001355,
                0.26861980334476654,
                0.2686190599361871,
                0.26861836313237547,
                0.26861771012409696,
                0.26861709823285035,
                0.2686165249079289,
                0.2686159877230751,
                0.26861548437253135,
                0.2686150126659081,
                0.2686145705251592,
                0.2686141559778488,
                0.2686137671531591,
                0.26861340227668135,
                0.26861305966570764,
                0.2686127377257792,
                0.26861243494831066,
                0.26861214991068566,
                0.2686118812797125,
                0.2686116278191909,
                0.2686113884011232,
                0.2686111620181802,
                0.268610947792745,
                0.26861074497735105,
                0.2686105529440019,
                0.26861037116417547,
                0.2686101991845068,
                0.26861003660331745,
                0.2686098830512988,
                0.26860973817745654,
                0.26860960163993663,
                0.26860947310076416,
                0.26860935222335586,
                0.26860923867188236,
                0.2686091321117571,
                0.26860903221074267,
                0.2686089386403481,
                0.26860885107727184,
                0.2686087692047943,
                0.26860869271403176,
                0.2686086213049684,
                0.2686085546873464,
                0.26860849258134467,
                0.26860843471807455,
                0.2686083808399255,
                0.2686083307007729,
                0.2686082840660454,
                0.26860824071268685,
                0.26860820042903905,
                0.26860816301464413,
                0.2686081282799921,
                0.2686080960462087,
                0.2686080661447106,
                0.2686080384168342,
                0.2686080127134435,
                0.26860798889452825,
                0.2686079668287905,
                0.2686079463932276,
                0.26860792747271967,
                0.2686079099596162,
                0.26860789375334054,
                0.26860787875999886,
                0.2686078648920077,
                0.26860785206770293,
                0.2686078402110146,
                0.26860782925111215,
                0.268607819122071,
                0.26860780976261056,
                0.2686078011157268,
                0.2686077931284907,
                0.2686077857517347,
                0.2686077789398067,
                0.2686077726503729,
                0.26860776684412885,
                0.26860776148466026,
                0.2686077565382029,
                0.2686077519734616,
                0.2686077477614718,
                0.26860774387537967,
                0.26860774029034884,
                0.26860773698338364,
                0.26860773393319753,
                0.2686077311201182,
                0.2686077285259272,
                0.2686077261337965,
                0.26860772392816334,
                0.26860772189463705,
                0.2686077200199389,
                0.26860771829176733,
                0.26860771669879147,
                0.26860771523051136,
                0.26860771387726023,
                0.2686077126300881,
                0.26860771148075036,
                0.2686077104216259,
                0.26860770944568396,
                0.26860770854643906,
                0.2686077077178965,
                0.26860770695454117,
                0.2686077062512637,
                0.2686077056033722,
                0.2686077050065195,
                0.26860770445671306,
                0.2686077039502577,
                0.26860770348375923,
                0.26860770305407117,
                0.26860770265831097,
                0.26860770229379993,
                0.2686077019580903,
                0.2686077016489046,
                0.26860770136416406,
                0.26860770110193444,
                0.2686077008604494,
                0.2686077006380668,
                0.26860770043328647,
                0.2686077002447141,
                0.2686077000710745,
                0.26860769991118527,
                0.2686076997639622,
                0.26860769962840353,
                0.26860769950358726,
                0.26860769938866447,
                0.268607699282852,
                0.26860769918543004,
                0.2686076990957334,
                0.26860769901315235,
                0.26860769893712194,
                0.2686076988671245,
                0.2686076988026812,
                0.26860769874335305,
                0.2686076986887336,
                0.2686076986384508,
                0.26860769859215944,
                0.2686076985495437,
                0.26860769851031174,
                0.26860769847419547,
                0.2686076984409477,
                0.26860769841034055,
                0.2686076983821649,
                0.2686076983562279,
                0.2686076983323517,
                0.2686076983103726,
                0.2686076982901403,
                0.26860769827151537,
                0.26860769825437125,
                0.2686076982385898,
                0.2686076982240629,
                0.2686076982106911,
                0.2686076981983822,
                0.2686076981870525,
                0.2686076981766235,
                0.2686076981670236,
                0.2686076981581875,
                0.26860769815005386,
                0.268607698142567,
                0.26860769813567587,
                0.26860769812933255,
                0.2686076981234939,
                0.2686076981181195,
                0.268607698113173,
                0.2686076981086196,
                0.2686076981044288,
                0.26860769810057133,
                0.2686076980970206,
                0.2686076980937527,
                0.2686076980907449,
                0.2686076980879769,
                0.2686076980854291,
                0.2686076980830845,
                0.26860769808092627,
                0.2686076980789398,
                0.26860769807711127,
                0.26860769807542806,
                0.2686076980738788,
                0.2686076980724528,
                0.2686076980711404,
                0.2686076980699324,
                0.2686076980688205,
                0.2686076980677973,
                0.26860769806685575,
                0.26860769806598916,
                0.2686076980651915,
                0.26860769806445745,
                0.26860769806378193,
                0.26860769806316026,
                0.2686076980625878,
                0.268607698062061,
                0.2686076980615761,
                0.26860769806112983,
                0.26860769806071894,
                0.2686076980603408,
                0.2686076980599927,
                0.26860769805967244,
                0.2686076980593776,
                0.26860769805910617,
                0.2686076980588566,
                0.26860769805862694,
                0.26860769805841556,
                0.268607698058221,
                0.26860769805804197,
                0.2686076980578774,
                0.2686076980577259,
                0.26860769805758633,
                0.2686076980574579,
                0.26860769805733975,
                0.268607698057231,
                0.268607698057131,
                0.2686076980570387,
                0.26860769805695395,
                0.2686076980568759,
                0.268607698056804,
                0.26860769805673773,
                0.2686076980566768,
                0.2686076980566207,
                0.26860769805656914,
                0.2686076980565217,
                0.268607698056478,
                0.26860769805643775,
                0.26860769805640083,
                0.2686076980563667,
                0.2686076980563354,
                0.2686076980563065,
                0.26860769805628004,
                0.26860769805625556,
                0.26860769805623314,
                0.26860769805621243,
                0.26860769805619344,
                0.26860769805617585,
                0.26860769805615975,
                0.26860769805614493,
                0.26860769805613127,
                0.2686076980561186,
                0.26860769805610696,
                0.26860769805609636,
                0.2686076980560865,
                0.2686076980560775,
                0.2686076980560692,
                0.26860769805606155,
                0.26860769805605456,
                0.26860769805604806,
                0.26860769805604195,
                0.2686076980560365,
                0.26860769805603146,
                0.26860769805602686,
                0.2686076980560225,
                0.26860769805601853,
                0.2686076980560149,
                0.26860769805601165,
                0.26860769805600854,
                0.26860769805600576,
                0.26860769805600315,
                0.26860769805600077,
                0.2686076980559985,
                0.26860769805599655,
                0.26860769805599466,
                0.2686076980559929,
                0.26860769805599133,
                0.2686076980559899,
                0.26860769805598855
            ]
        },
        {
            "xlabel": "k",
            "ylabel": "| \\partial_t m_\\sigma^2 |",
            "label": "| \\partial_t m_\\sigma^2 |",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056528,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.655972934873,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.00547947233690029,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199305,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484
            ],
            "y": [
                0.3216228122405132,
                0.32162281224048866,
                0.32162281224046924,
                0.32162281224047,
                0.3216228122404908,
                0.3216228122404914,
                0.3216228122404666,
                0.3216228122404921,
                0.3216228122404917,
                0.3216228122404657,
                0.32162281224047184,
                0.32162281224049044,
                0.32162281224048817,
                0.32162281224049155,
                0.3216228122404921,
                0.32162281224044603,
                0.32162281224048916,
                0.32162281224049244,
                0.3216228122404901,
                0.3216228122404463,
                0.32162281224049066,
                0.32162281224049044,
                0.32162281224044853,
                0.32162281224049116,
                0.32162281224048966,
                0.3216228122404473,
                0.32162281224049244,
                0.3216228122404882,
                0.32162281224049105,
                0.3216228122404461,
                0.32162281224049266,
                0.32162281224046785,
                0.3216228122404664,
                0.32162281224049244,
                0.32162281224046924,
                0.32162281224048933,
                0.32162281224044864,
                0.32162281224049155,
                0.3216228122404909,
                0.32162281224044614,
                0.3216228122404893,
                0.3216228122404724,
                0.32162281224044353,
                0.32162281224049255,
                0.3216228122404449,
                0.32162281224047246,
                0.3216228122404902,
                0.3216228122404456,
                0.3216228122404678,
                0.32162281224049366,
                0.32162281224044764,
                0.321622812240467,
                0.32162281224044437,
                0.3216228122404311,
                0.3216228122404677,
                0.3216228122404465,
                0.32162281224047,
                0.32162281224044825,
                0.3216228122404667,
                0.32162281224044814,
                0.3216228122404658,
                0.3216228122404502,
                0.3216228122402301,
                0.32162281224016853,
                0.32162281224040223,
                0.32162281224042205,
                0.3216228122404309,
                0.3216228122404675,
                0.3216228122404453,
                0.3216228122392802,
                0.3216228122406645,
                0.32162281224129174,
                0.3216228122409014,
                0.321622812229977,
                0.3216228122362078,
                0.3216228122360361,
                0.3216228122412443,
                0.32162281113147845,
                0.32162281223106004,
                0.3216228129479932,
                0.3216228142624143,
                0.32162281095784306,
                0.3216228115825639,
                0.3216228111711713,
                0.3216228148693761,
                0.3216228106158401,
                0.32162281135779996,
                0.3216228133622456,
                0.32162281205007454,
                0.32162281064982023,
                0.3216228124465867,
                0.321622812804477,
                0.32162281330373205,
                0.3216228112249648,
                0.3216228114367716,
                0.32162281244462276,
                0.3216228122362692,
                0.32162281126160674,
                0.3216228137945659,
                0.32162281253056074,
                0.3216228099123594,
                0.3216228154094556,
                0.3216228091338633,
                0.3216228114397777,
                0.3216228124066597,
                0.3216228116197701,
                0.3216228116491518,
                0.32162281204258786,
                0.3216228137204977,
                0.321622811772786,
                0.32162280921811415,
                0.32162281263914766,
                0.32162281242404955,
                0.32162281084590294,
                0.32162281261762365,
                0.32162281065240145,
                0.3216228146025807,
                0.3216228099720616,
                0.32162280976124247,
                0.3216228117349145,
                0.3216228123850685,
                0.32162281074834753,
                0.32162281128055514,
                0.3216228093130151,
                0.3216228123639182,
                0.3216228113841655,
                0.3216228112625561,
                0.32162280985806463,
                0.32162281197512205,
                0.32162281009386384,
                0.32162281197940695,
                0.3216228082688212,
                0.32162281149057387,
                0.3216228111376833,
                0.3216228086141595,
                0.3216228123071105,
                0.32162280995254944,
                0.32162280960762185,
                0.3216228102841273,
                0.32162281023470213,
                0.32162281156626155,
                0.32162280807048976,
                0.3216228092711952,
                0.3216228099730115,
                0.32162280849090447,
                0.32162280844398816,
                0.3216228091079939,
                0.32162280852601166,
                0.32162280989767233,
                0.3216228079729194,
                0.3216228065684403,
                0.32162280893578754,
                0.3216228091927415,
                0.3216228045645548,
                0.32162280995667836,
                0.32162280543249505,
                0.3216228066285514,
                0.3216228074708679,
                0.3216228060952837,
                0.3216228080543101,
                0.3216228061533839,
                0.3216228048130962,
                0.3216228059344809,
                0.3216228055209004,
                0.321622804533621,
                0.321622804570959,
                0.32162280569630963,
                0.32162280142394756,
                0.3216228041905989,
                0.3216228045924598,
                0.3216228038179437,
                0.3216228018130195,
                0.3216228018214787,
                0.32162280215223515,
                0.32162280284958006,
                0.32162279747219996,
                0.3216228019108336,
                0.321622800883001,
                0.32162280122825154,
                0.32162279836920965,
                0.32162279642037594,
                0.3216227971268429,
                0.3216227982607311,
                0.32162279579650493,
                0.3216227963512245,
                0.32162279511942815,
                0.32162279353555395,
                0.32162279403792804,
                0.3216227936824691,
                0.3216227914963455,
                0.32162279320098613,
                0.32162278798110927,
                0.32162278964134466,
                0.32162278853550996,
                0.32162278790353976,
                0.32162278699560837,
                0.3216227858947581,
                0.32162278359882346,
                0.3216227827682192,
                0.32162278202826583,
                0.32162278037259884,
                0.3216227846525289,
                0.32162277324433497,
                0.32162277600506434,
                0.32162277616859325,
                0.3216227740138538,
                0.3216227721330263,
                0.32162276817092256,
                0.3216227705229955,
                0.3216227652954186,
                0.32162276541224766,
                0.3216227630045354,
                0.32162275813228874,
                0.32162275981743244,
                0.32162275715067906,
                0.3216227528906483,
                0.321622750393885,
                0.32162275098704196,
                0.3216227422635485,
                0.32162274346306646,
                0.3216227403365639,
                0.32162273707109545,
                0.3216227319186877,
                0.32162273257879814,
                0.32162272675831427,
                0.3216227216383077,
                0.321622721887863,
                0.3216227141403099,
                0.32162271269984005,
                0.32162270715147906,
                0.32162270238923846,
                0.32162269697795354,
                0.3216226948734223,
                0.3216226872448178,
                0.32162268497703117,
                0.3216226771964944,
                0.32162267137719996,
                0.3216226665423432,
                0.32162266050517285,
                0.32162265224986475,
                0.3216226483403761,
                0.32162263922880036,
                0.3216226330164099,
                0.3216226248699297,
                0.3216226176509468,
                0.3216226068020101,
                0.321622599809035,
                0.32162259182464986,
                0.3216225807293659,
                0.3216225719940048,
                0.32162256208691264,
                0.32162255074077484,
                0.3216225394684274,
                0.3216225293625971,
                0.3216225167652574,
                0.3216225016674354,
                0.32162249094948125,
                0.3216224782626978,
                0.3216224640208519,
                0.32162244828924,
                0.3216224321508301,
                0.321622416631568,
                0.32162239939151605,
                0.3216223825789366,
                0.3216223646735884,
                0.3216223454668317,
                0.32162232538008995,
                0.32162230540106246,
                0.32162228316556607,
                0.3216222605486397,
                0.32162223809715884,
                0.32162221342086306,
                0.32162218809509213,
                0.32162216208092925,
                0.3216221338760831,
                0.32162210505472,
                0.32162207582510366,
                0.3216220439316535,
                0.3216220115188815,
                0.32162197719316954,
                0.32162194346261136,
                0.321621904754258,
                0.3216218671015189,
                0.321621827144639,
                0.32162178518786844,
                0.3216217416992594,
                0.32162169637522986,
                0.32162164952009265,
                0.3216215998128841,
                0.3216215483631173,
                0.3216214956251466,
                0.3216214391047333,
                0.3216213808887498,
                0.32162132092234363,
                0.3216212573906222,
                0.3216211915555006,
                0.32162112276189,
                0.3216210512474958,
                0.32162097663036615,
                0.3216208986357948,
                0.3216208181131602,
                0.321620733475306,
                0.32162064526678186,
                0.32162055376593807,
                0.32162045765250785,
                0.3216203582925644,
                0.32162025414500695,
                0.3216201461372741,
                0.3216200328840025,
                0.3216199152115581,
                0.3216197927039649,
                0.3216196646071271,
                0.32161953131450327,
                0.32161939242940746,
                0.3216192474712596,
                0.3216190965585024,
                0.3216189392266693,
                0.3216187749802779,
                0.32161860378837326,
                0.32161842693146864,
                0.3216182384032215,
                0.3216180506274962,
                0.32161784300909435,
                0.3216176322074229,
                0.32161741540928007,
                0.3216171867609059,
                0.3216169466471942,
                0.321616700850083,
                0.321616440812356,
                0.32161617099427064,
                0.3216158897650125,
                0.3216155965770066,
                0.3216152910668224,
                0.3216149725830682,
                0.32161464037390514,
                0.3216142946898156,
                0.321613933125925,
                0.3216135579191659,
                0.3216131650913243,
                0.32161275753466195,
                0.3216123324113019,
                0.32161188715451805,
                0.3216114253852534,
                0.3216109426665503,
                0.3216104402005232,
                0.32160991672990935,
                0.32160937005618634,
                0.32160880175353934,
                0.32160820760783604,
                0.3216075899294926,
                0.3216069451025771,
                0.321606273349263,
                0.321605573101653,
                0.32160484318007193,
                0.32160408249899225,
                0.3216032895457008,
                0.32160246297478984,
                0.321601601561869,
                0.32160070361882065,
                0.3215997677227597,
                0.32159879224046695,
                0.32159777536879375,
                0.3215967158377382,
                0.32159561091211475,
                0.32159445966928585,
                0.3215932596767362,
                0.3215920087752228,
                0.3215907053344782,
                0.3215893456531843,
                0.32158793137014685,
                0.3215864521358999,
                0.3215849161792786,
                0.3215833111393198,
                0.32158164094480185,
                0.3215798969181829,
                0.32157808358227974,
                0.3215761894208994,
                0.3215742174097537,
                0.3215721615081378,
                0.32157001884229053,
                0.3215677855836664,
                0.3215654580045447,
                0.32156303204087294,
                0.3215605036711617,
                0.32155786845224055,
                0.32155512194756236,
                0.3215522594639651,
                0.32154927611873735,
                0.32154616681405823,
                0.3215429262257273,
                0.3215395488775413,
                0.3215360289646416,
                0.32153236052006795,
                0.32152853728334474,
                0.3215245527409155,
                0.3215204001196351,
                0.32151607236210406,
                0.32151156206916504,
                0.3215068616274896,
                0.3215019629982574,
                0.3214968578941435,
                0.32149153762930455,
                0.32148599318696625,
                0.3214802151509393,
                0.32147419372175107,
                0.3214679187069363,
                0.32146137947455006,
                0.32145456493363517,
                0.32144746358690235,
                0.3214400634018183,
                0.3214323518638116,
                0.321424315980142,
                0.32141594213987623,
                0.3214072162529052,
                0.32139812358896946,
                0.3213886488211775,
                0.3213787760162027,
                0.3213684885426896,
                0.3213577691049637,
                0.32134659970469226,
                0.32133496157018665,
                0.32132283519104576,
                0.32131020023203594,
                0.3212970355254541,
                0.3212833190510209,
                0.3212690278540664,
                0.32125413807791,
                0.321238624852393,
                0.32122246231304313,
                0.3212056235263622,
                0.3211880804718388,
                0.3211698039669608,
                0.3211507636623096,
                0.32113092794775155,
                0.3211102639547694,
                0.3210887374545501,
                0.3210663128433621,
                0.32104295307478137,
                0.3210186195950254,
                0.32099327228955493,
                0.3209668694321248,
                0.3209393676065702,
                0.3209107216431175,
                0.32088088455748087,
                0.32084980747543584,
                0.3208174395579708,
                0.32078372792153564,
                0.32074861756911055,
                0.3207120512987524,
                0.32067396961902184,
                0.32063431066103104,
                0.320593010093693,
                0.3205500010129881,
                0.3205052138577079,
                0.3204585762933498,
                0.32041001311923306,
                0.32035944614375594,
                0.32030679407878415,
                0.32025197241487896,
                0.3201948932979113,
                0.32013546540472687,
                0.320073593796533,
                0.3200091797962825,
                0.31994212083080226,
                0.3198723102840245,
                0.31979963734275924,
                0.31972398683059994,
                0.3196452390376178,
                0.31956326954853576,
                0.3194779490532783,
                0.3193891431592693,
                0.3192967121881857,
                0.31920051097110896,
                0.31910038862980733,
                0.3189961883506047,
                0.3188877471435678,
                0.31877489560223166,
                0.31865745763798503,
                0.3185352502127997,
                0.3184080830537113,
                0.3182757583574749,
                0.31813807047642834,
                0.3179948055933653,
                0.3178457413762904,
                0.3176906466187659,
                0.31752928085780424,
                0.3173613939759135,
                0.31718672577723567,
                0.31700500554288624,
                0.31681595156312387,
                0.3166192706376815,
                0.3164146575518505,
                0.31620179452005315,
                0.3159803505964135,
                0.3157499810479665,
                0.3155103266908384,
                0.31526101318358735,
                0.31500165027591137,
                0.31473183100766866,
                0.3144511308548612,
                0.31415910681987574,
                0.3138552964585001,
                0.3135392168393683,
                0.3132103634317067,
                0.3128682089143587,
                0.31251220189843104,
                0.31214176555768114,
                0.31175629615673656,
                0.3113551614747819,
                0.31093769910460634,
                0.31050321462569885,
                0.31005097963729916,
                0.3095802296416814,
                0.3090901617563988,
                0.30857993225118857,
                0.30804865388890773,
                0.30749539305498375,
                0.3069191666522192,
                0.3063189387462284,
                0.30569361694055397,
                0.3050420484511255,
                0.3043630158563785,
                0.3036552324954183,
                0.3029173374908071,
                0.3021478903444496,
                0.3013453650844699,
                0.30050814391717195,
                0.29963451035730104,
                0.2987226417505761,
                0.29777060118285575,
                0.2967763286912061,
                0.2957376317460405,
                0.2946521748940554,
                0.29351746854557764,
                0.2923308568030617,
                0.29108950427273034,
                0.28979038173798577,
                0.2884302506530625,
                0.2870056463503822,
                0.28551285985353353,
                0.28394791819319803,
                0.28230656314449015,
                0.28058422830686885,
                0.23991482021343852,
                0.5438640827671981,
                0.5619775338852918,
                0.4585238622876525,
                0.5652423107211161,
                0.42810186636339226,
                0.48784511001822767,
                0.41219578748358576,
                0.45262644324652906,
                0.3487007435654226,
                0.5204864921621462,
                0.25400276093165003,
                0.421980233437077,
                0.2878577118483698,
                0.4582404536720362,
                0.3160765698772877,
                0.3271270360785756,
                0.175624936343382,
                0.344551073440467,
                0.3520914138487375,
                0.19468971903380308,
                0.1989070986490675,
                0.3675187944732404,
                0.20609335694781242,
                0.208510675238045,
                0.21040828543428303,
                0.2118018462496536,
                0.2127097167222615,
                0.04830276872976415,
                0.2137050759669151,
                0.21342396295569482,
                0.04862496726014982,
                0.21258683229829192,
                0.2113059565169262,
                0.04716587758430038,
                0.2089841839332666,
                0.04533055525544651,
                0.2059264972286205,
                0.043072024043020345,
                0.041747373129115785,
                0.20102823683768073,
                0.039081976150006054,
                0.03764113307330233,
                0.1954037884089825,
                0.03476719018685697,
                0.03329024518892949,
                0.1894021031350393,
                0.030376514845965628,
                0.028929551223128687,
                0.02750260871599761,
                0.02609984450599707,
                0.18056184798292413,
                0.023409281475660303,
                0.022110300971417484,
                0.020848851280254845,
                0.019626955761171013,
                0.018446277892421297,
                0.017308138052603166,
                0.016213531626306114,
                0.015163148117582041,
                0.16845202418367497,
                0.013294730639260618,
                0.012390678381574018,
                0.011530811860483901,
                0.010714543215240764,
                0.009941112111019782,
                0.009209606115804809,
                0.008518980483539019,
                0.007868077211217501,
                0.007255643258048358,
                0.0066803478322670804,
                0.006140798657728468,
                0.005635557169077917,
                0.00516315257722347,
                0.004722094781680894,
                0.004310886111163387,
                0.003928031891699406,
                0.003572049855417849,
                0.0032414784148931085,
                0.002934883838768146,
                0.0026508663752549022,
                0.0023880653768760035,
                0.0021451634871368776,
                0.0019208899555160446,
                0.001714023146930995,
                0.0015233923190097899,
                0.15775629795250842,
                0.001419795993383777,
                0.0012744058031486322,
                0.0011410708746707287,
                0.0010189141847168437,
                0.0009071092211963694,
                0.0008048786396496374,
                0.0007114927189477653,
                0.0006262676604195219,
                0.0005485637666194375,
                0.00047778353619134416,
                0.00041336970514804094,
                0.0003548032548353347,
                0.000301601419421699,
                0.00025331570333920876,
                0.00020952992614608603,
                0.00016985831326646369,
                0.0001339436373375959,
                0.00010145542236291372,
                7.208821633449287e-05,
                4.5559937727982147e-05,
                2.1610299344020266e-05,
                6.869562556700537e-10,
                1.9494126206007488e-05,
                3.70735719947019e-05,
                5.292627782276231e-05,
                6.722436682391927e-05,
                8.012592098022966e-05,
                9.17759943260271e-05,
                0.0001023075528476994,
                0.0001118423367527218,
                0.00012049164232342558,
                0.00012835703954299117,
                0.00013553105257612982,
                0.0001420977992372561,
                0.00014813353402045085,
                0.00015370704959279043,
                0.0001588799971478233,
                0.0001637072881802922,
                0.00016823768539842571,
                0.00017251448479722493,
                0.0001765759571121127,
                0.00018045524043802964,
                0.00018417972636102065,
                0.00018777046347335602,
                0.00019124227623771054,
                0.0001946049853828275,
                0.0001978655111523567,
                0.00020103011952079343,
                0.00020410580729698965,
                0.00020709989506638888,
                0.00021001742857825178,
                0.00021285704657420532,
                0.00021560709782563286,
                0.00021824404867373896,
                0.00022073417568660642,
                0.00022303799310582196,
                0.0002251159456893238,
                0.00022693391113430601,
                0.00022846757443402988,
                0.00022970528054740852,
                0.00023064931267631502,
                0.0002313156516406137,
                0.00023173219048980875,
                0.00023193519090730234,
                0.00023196362237644624,
                0.00023185121322310339,
                0.00023161695899848043,
                0.00023125648592463633,
                0.00023073792213802578,
                0.00023000495414097875,
                0.00022898644673109448,
                0.00022760885064549373,
                0.00022580732981356843,
                0.00022353315337316686,
                0.0002207570834152583,
                0.00021746956982708255,
                0.00021367890365535397,
                0.0002094083088020067,
                0.00020469267351112298,
                0.00019957535179444808,
                0.00019410527481880584,
                0.00018833447401624015,
                0.00018231604586111866,
                0.00017610253783073484,
                0.00016974471447680464,
                0.00016329065276545328,
                0.00015678511192882127,
                0.00015026913427541324,
                0.00014377982278675433,
                0.00013735026822391463,
                0.00013100958204175604,
                0.0001247830146907785,
                0.00011869213349882442,
                0.00011275504253532082,
                0.00010698662271694188,
                0.00010139879909213158,
                9.600080824494366e-05,
                9.079945293902904e-05,
                8.579936729077139e-05,
                8.10032608195716e-05,
                7.641216251192717e-05,
                7.202562917537253e-05,
                6.784194753592078e-05,
                6.385834160782548e-05,
                6.0071114367812165e-05,
                5.647582278946343e-05,
                5.306741480721084e-05,
                4.9840347615705755e-05,
                4.678870939482664e-05,
                4.390631115177014e-05,
                4.118677275782113e-05,
                3.86236000976567e-05,
                3.621025445304733e-05,
                3.3940210030242334e-05,
                3.1806998976486385e-05,
                2.980425347647072e-05,
                2.792574885992945e-05,
                2.6165423407459756e-05,
                2.4517407752257695e-05,
                2.2976082504826086e-05,
                2.153597559277446e-05,
                2.0191942905745782e-05,
                1.893903479501539e-05,
                1.7772555320464707e-05,
                1.6688037883412516e-05,
                1.5681184008493827e-05,
                1.4747810937461917e-05,
                1.3883731256011975e-05,
                1.3084589229140684e-05,
                1.2345660564051549e-05,
                1.1661674874708986e-05,
                1.1026754596210637e-05,
                1.043458164534084e-05,
                9.878816610827445e-06,
                9.353640285190922e-06,
                8.854207431967255e-06,
                8.376857270425118e-06,
                7.919072228167317e-06,
                7.479275624796513e-06,
                7.056575397327828e-06,
                6.650526338947295e-06,
                6.260939503901454e-06,
                5.887747106413935e-06,
                5.5309124253559134e-06,
                5.190374926706745e-06,
                4.866020183099534e-06,
                4.557665716414167e-06,
                4.2650587589763365e-06,
                3.987878705966213e-06,
                3.725743893988778e-06,
                3.4782223759612506e-06,
                3.2448388538068667e-06,
                3.0250849774647145e-06,
                2.818428240584127e-06,
                2.624319305285128e-06,
                2.4421987104334296e-06,
                2.271503712410904e-06,
                2.111673430557747e-06,
                1.9621526812467773e-06,
                1.822395917410825e-06,
                1.6918698864339478e-06,
                1.570056534099265e-06,
                1.4564546133842139e-06,
                1.3505809417581771e-06,
                1.2519714529814681e-06,
                1.1601816351322364e-06,
                1.0747871362698876e-06,
                9.953839023339704e-07,
                9.215879743526378e-07,
                8.530355317055828e-07,
                7.893820187762078e-07,
                7.303019259404449e-07,
                6.7548788377221e-07,
                6.246515742444447e-07,
                5.775205104325814e-07,
                5.33839488486356e-07,
                4.933695520519506e-07,
                4.558844934763237e-07,
                4.211760127734165e-07,
                3.8904561956182604e-07,
                3.593101002707333e-07,
                3.3179822483774466e-07,
                3.0634835920084535e-07,
                2.8281295100201847e-07,
                2.61051226460985e-07,
                2.4093410328904807e-07,
                2.2234131918991539e-07,
                2.0515935259074417e-07,
                1.892853919092326e-07,
                1.746211734558946e-07,
                1.6107703722477794e-07,
                1.4856973406248665e-07,
                1.370206384165884e-07,
                1.263589361870823e-07,
                1.1651689567456222e-07,
                1.0743289860768854e-07,
                9.904984486554978e-08,
                9.131357883115184e-08,
                8.417649904468903e-08,
                7.759133121347572e-08,
                7.151759854945664e-08,
                6.591471881410584e-08,
                6.07477797637988e-08,
                5.5982420742423187e-08,
                5.1588274695429706e-08,
                4.7536586069033607e-08,
                4.380079484395007e-08,
                4.0356996191641814e-08,
                3.7181828759529745e-08,
                3.4255532736862133e-08,
                3.155776698294694e-08,
                2.90717513410266e-08,
                2.6780200032506183e-08,
                2.466863929343651e-08,
                2.2722400681938108e-08,
                2.092942498126247e-08,
                1.927685263204901e-08,
                1.7754755059437e-08,
                1.6351884204769404e-08,
                1.505994732863547e-08,
                1.3869259203610963e-08,
                1.277278979302967e-08,
                1.1762354511902191e-08,
                1.0831902120971895e-08,
                9.97452696115385e-09,
                9.185061955500275e-09,
                8.457710027619957e-09,
                7.787950323171283e-09,
                7.1710024172219865e-09,
                6.602848373434415e-09,
                6.079602744618752e-09,
                5.5977072506829386e-09,
                5.153957817223802e-09,
                4.745269339691212e-09,
                4.368981219591832e-09,
                4.0223923005335105e-09,
                3.7033205672896574e-09,
                3.4094650347839108e-09,
                3.1389302969758026e-09,
                2.8897803899245493e-09,
                2.660428147660414e-09,
                2.4491944729636894e-09,
                2.254778809053083e-09,
                2.075745406132822e-09,
                1.9109261965730674e-09,
                1.7591666320440182e-09,
                1.6194473572304984e-09,
                1.4908247249032423e-09,
                1.3723902380168166e-09,
                1.2633516655158255e-09,
                1.1629708535513575e-09,
                1.0705664293389573e-09,
                9.85484058697081e-10,
                9.071910811550226e-10,
                8.350629049943689e-10,
                7.686885434562376e-10,
                7.07584005555076e-10,
                6.513193775100082e-10,
                5.995458613485187e-10,
                5.518524703118124e-10,
                5.079796338151472e-10,
                4.67594777047434e-10,
                4.3039236379978894e-10,
                3.961777161339025e-10,
                3.64672336443337e-10,
                3.356572120476261e-10,
                3.089728151916795e-10,
                2.8439202161410874e-10,
                2.61776934441784e-10,
                2.409382834570001e-10,
                2.2178684127129872e-10,
                2.0412792994635023e-10,
                1.878912491154315e-10,
                1.7294971734666138e-10,
                1.5917625320804972e-10,
                1.4650326019314192e-10,
                1.3482528775207728e-10,
                1.2409907412075122e-10,
                1.142029455877081e-10,
                1.0512338285161705e-10,
                9.675763922284836e-11,
                8.906515679755831e-11,
                8.198645065015286e-11,
                7.546203585498027e-11,
                6.945676222876953e-11,
                6.392736800742807e-11,
                5.883870300764977e-11,
                5.4158320906347914e-11,
                4.9840256079216675e-11,
                4.5860173783951605e-11,
                4.2209962439797384e-11,
                3.885176800316078e-11,
                3.5755848011260037e-11,
                3.290327544230947e-11,
                3.028053099501684e-11,
                2.788491080914443e-11,
                2.5659633819333076e-11,
                2.361821932686097e-11,
                2.1736332589422444e-11,
                2.0013973607028706e-11,
                1.8418696056617155e-11,
                1.6955907658700127e-11,
                1.5598569810719897e-11,
                1.4360201813959642e-11,
                1.3221876646632039e-11,
                1.2156555706189793e-11,
                1.1185869874665953e-11,
                1.0296299850792474e-11,
                9.477030193548664e-12,
                8.719949322165317e-12,
                8.01694565588223e-12,
                7.37883463571755e-12,
                6.797504680907747e-12,
                6.2567326299195335e-12,
                5.7538146225016136e-12,
                5.296862239417652e-12,
                4.8723561793936545e-12,
                4.493815743701942e-12,
                4.128794609285728e-12,
                3.801627518438582e-12,
                3.5014990301413866e-12,
                3.2284091443923692e-12,
                2.9688385599186166e-12,
                2.730898857484322e-12,
                2.511886176835024e-12,
                2.311800517969403e-12,
                2.1279380206338285e-12,
                1.9602986848281986e-12,
                1.7980670695317606e-12,
                1.6628740567850082e-12,
                1.5249771837833392e-12,
                1.4060073325664176e-12,
                1.2897413416039878e-12,
                1.192402372426332e-12,
                1.092359542993735e-12,
                1.008539875090916e-12,
                9.247202071877575e-13,
                8.571237008143949e-13,
                7.841194739311466e-13,
                7.21930688067758e-13,
                6.651496227140085e-13,
                6.164801381251719e-13,
                5.678106535364424e-13,
                5.164373086925808e-13,
                4.812871253784258e-13,
                4.3802536129946856e-13,
                4.0287517798538327e-13,
                3.731327151810264e-13,
                3.4068639212180606e-13,
                3.163516498273917e-13,
                2.9742462804290097e-13,
                2.649783049836268e-13,
                2.4605128319908353e-13,
                2.2442040115960344e-13,
                2.1090109988496433e-13,
                1.9467793835531776e-13,
                1.757509165707741e-13,
                1.595277550411646e-13,
                1.5141617427638485e-13,
                1.3519301274674888e-13,
                1.2708143198194477e-13,
                1.16265990962223e-13,
                1.1085827045233445e-13,
                9.463510892272426e-14,
                9.193124866778962e-14,
                8.652352815793396e-14,
                7.570808713817951e-14,
                7.030036662830951e-14,
                6.489264611843958e-14
            ]
        }
    ],
    "scatters": []
}

==> anc/k_MF_T=0.0,mu=0.6.json <==
{
    "plot_name": "k_MF-T=0.0, mu=0.6",
    "title": "$T=0.0, \\mu=0.6, \\Lambda=10^{5}, k_\\mathrm{IR}=10^{-4},$\n$n_\\mathrm{cells}=1000, \\sigma_\\mathrm{max}=6.0$",
    "graphs": [
        {
            "xlabel": "k",
            "ylabel": "\\sigma_\\mathrm{min}",
            "label": "\\sigma_\\mathrm{min}",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056528,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.655972934873,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.00547947233690029,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199305,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.2042042042042042,
                0.3003003003003003,
                0.3663663663663664,
                0.4264264264264264,
                0.46846846846846846,
                0.5105105105105106,
                0.5465465465465466,
                0.5765765765765766,
                0.6066066066066066,
                0.6306306306306306,
                0.6546546546546547,
                0.6786786786786787,
                0.7027027027027027,
                0.7207207207207207,
                0.7387387387387387,
                0.7507507507507507,
                0.7687687687687688,
                0.7807807807807807,
                0.7927927927927928,
                0.8048048048048048,
                0.8168168168168168,
                0.8288288288288288,
                0.8408408408408409,
                0.8468468468468469,
                0.8588588588588588,
                0.8648648648648649,
                0.8708708708708709,
                0.8828828828828829,
                0.8888888888888888,
                0.8948948948948949,
                0.9009009009009009,
                0.9069069069069069,
                0.9129129129129129,
                0.9189189189189189,
                0.924924924924925,
                0.924924924924925,
                0.9309309309309309,
                0.9369369369369369,
                0.9369369369369369,
                0.9429429429429429,
                0.948948948948949,
                0.948948948948949,
                0.954954954954955,
                0.954954954954955,
                0.960960960960961,
                0.960960960960961,
                0.960960960960961,
                0.9669669669669669,
                0.9669669669669669,
                0.9669669669669669,
                0.9729729729729729,
                0.9729729729729729,
                0.9729729729729729,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003
            ]
        },
        {
            "xlabel": "k",
            "ylabel": "m_\\sigma^2",
            "label": "m_\\sigma^2",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056528,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.655972934873,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.00547947233690029,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199305,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                3.5670037083898736,
                3.5603491529152884,
                3.553708384564325,
                3.547051879365054,
                3.5404319086944,
                3.533730025804435,
                3.5270496332191144,
                3.520350076585872,
                3.5136929487939956,
                3.5070872256531973,
                3.5004717624237065,
                3.4938796703508395,
                3.4873111149816896,
                3.4807236559333337,
                3.4740958918537506,
                3.467459678441068,
                3.4608150143997976,
                3.4541626742202536,
                3.4474881761276723,
                3.4408152643646193,
                3.434159139295953,
                3.427566234094336,
                3.4209918882890116,
                3.41440997901744,
                3.407808290072658,
                3.4012081446844604,
                3.394621445720497,
                3.388042029274985,
                3.3814512748683567,
                3.3748489425684682,
                3.3682568428937016,
                3.3616743295656986,
                3.3550865771071927,
                3.3484879140101764,
                3.341894943486995,
                3.3353115897243075,
                3.328721188997489,
                3.322122145854143,
                3.3155406843388673,
                3.308958591642695,
                3.302360679711078,
                3.2957653958492314,
                3.2891860025314323,
                3.282593081874765,
                3.2759939360496952,
                3.2694142808185713,
                3.2628237955137624,
                3.25622692550019,
                3.249644428794114,
                3.2430524065518758,
                3.2364565646667516,
                3.229876138273989,
                3.2232802416038786,
                3.2166900345198095,
                3.2101024793156876,
                3.2035013205731935,
                3.1968994260268544,
                3.19029751693243,
                3.1836981733870466,
                3.1770974964930345,
                3.1704970437552613,
                3.1638971978791472,
                3.1572970235809157,
                3.1506968017845325,
                3.144096352251982,
                3.1374948173028128,
                3.130893417054943,
                3.1242921534240256,
                3.117690717631965,
                3.1110891242855274,
                3.104487824104208,
                3.097884660321455,
                3.091278143292331,
                3.084671726095065,
                3.07806456637761,
                3.07145816267677,
                3.064851908854855,
                3.0582451724668243,
                3.051637985953943,
                3.045032057330101,
                3.0384258681254472,
                3.0318191193916744,
                3.0252127178232784,
                3.0186062987595377,
                3.0119991667529518,
                3.005393309614567,
                2.998786272830017,
                2.992180092304886,
                2.9855776946729757,
                2.9789769093033045,
                2.9723757308391052,
                2.9657746903628905,
                2.9591737772236053,
                2.9525728531800848,
                2.9459714211814103,
                2.9393706024054147,
                2.932769747883161,
                2.926169007993083,
                2.919568059728829,
                2.9129669011144173,
                2.9063658184760026,
                2.899764967293489,
                2.893164191100447,
                2.8865632788349043,
                2.879961970777925,
                2.8733584824563856,
                2.866755022440661,
                2.8601515860952373,
                2.8535480631193657,
                2.84694449296848,
                2.8403409961884503,
                2.8337372803078864,
                2.827134010244682,
                2.820530462949199,
                2.813926580756088,
                2.807323007875665,
                2.8007196082545094,
                2.794115701098839,
                2.787511999090152,
                2.7809082303957644,
                2.774304230710957,
                2.7677006410373104,
                2.7610975300134197,
                2.7544946643935795,
                2.747891856217172,
                2.741288693453503,
                2.734685826192238,
                2.7280826150712634,
                2.7214796112872333,
                2.714876641726578,
                2.7082737768875385,
                2.7016707655381325,
                2.6950676482895495,
                2.688464810076561,
                2.6818617952592043,
                2.675258958657064,
                2.6686560310557765,
                2.6620530733368795,
                2.655450199992357,
                2.648847116743286,
                2.6422440058663725,
                2.635641026083091,
                2.6290381127981237,
                2.622435057016036,
                2.615832147327524,
                2.6092291923241477,
                2.6026261353289244,
                2.5960231275188566,
                2.5894201470469134,
                2.582817232373459,
                2.576214292787979,
                2.5696111823172507,
                2.5630080947879548,
                2.5564051087518926,
                2.5498021869413576,
                2.543199112901314,
                2.536596143726116,
                2.5299930053438104,
                2.523389990775578,
                2.5167869505261726,
                2.510184070244854,
                2.5035811899966647,
                2.4969781331988923,
                2.490375161117986,
                2.4837720305543853,
                2.4771690790061607,
                2.4705660705064374,
                2.4639630316112364,
                2.457360178082511,
                2.450757257566991,
                2.444154197629766,
                2.437551184126067,
                2.4309482125024213,
                2.424345169209812,
                2.4177422022570036,
                2.4111392045215654,
                2.4045362632830902,
                2.397933209443426,
                2.3913301931928257,
                2.3847272162366293,
                2.3781242127531357,
                2.3715212303807367,
                2.364918236225449,
                2.3583151321006026,
                2.3517121854105203,
                2.345109131285239,
                2.3385062007754525,
                2.331903201806401,
                2.3253001750806312,
                2.318697162517421,
                2.312094089907774,
                2.3054910207513655,
                2.298887919934745,
                2.292284847792174,
                2.2856817669006637,
                2.2790787323283364,
                2.2724757549195385,
                2.265872731773382,
                2.259269661223646,
                2.2526666032854163,
                2.2460635536979385,
                2.239460593794442,
                2.23285756104687,
                2.2262545387419364,
                2.2196514971202954,
                2.2130484958891774,
                2.2064454575236665,
                2.199842428392507,
                2.1932394008859917,
                2.186636385702389,
                2.180033342335737,
                2.1734303109777673,
                2.1668272765614502,
                2.1602242529695124,
                2.1536212259093515,
                2.1470181923387615,
                2.1404151508305285,
                2.133812134057761,
                2.127209136512678,
                2.1206061112490175,
                2.1140030953615394,
                2.107400074819645,
                2.100797036923783,
                2.094194009792886,
                2.0875909933769563,
                2.080987943948755,
                2.074384917726141,
                2.0677819086938145,
                2.0611788704237237,
                2.0545758391661324,
                2.047972818995484,
                2.041369796701206,
                2.0347667822914195,
                2.028163765168316,
                2.021560734817503,
                2.01495770765719,
                2.008354693234573,
                2.0017516746882813,
                1.9951486550922548,
                1.988545641267485,
                1.981942622121548,
                1.97533959449971,
                1.9687365702514326,
                1.96213354855322,
                1.9555305298299817,
                1.9489275050915467,
                1.9423244819420793,
                1.9357214640567832,
                1.929118435071875,
                1.9225154103278432,
                1.9159123856547646,
                1.90930935860327,
                1.902706338409702,
                1.8961033171526733,
                1.8895002985587495,
                1.8828972820488885,
                1.8762942607242858,
                1.8696912390215819,
                1.863088221174525,
                1.8564851999530347,
                1.8498821750533962,
                1.843279150525515,
                1.8366761279402903,
                1.8300731085956783,
                1.8234700916401732,
                1.8168670752795264,
                1.8102640582701075,
                1.8036610394039574,
                1.7970580188566356,
                1.7904549970243007,
                1.7838519738396683,
                1.777248949381794,
                1.7706459241995471,
                1.7640428993163573,
                1.7574398743509005,
                1.7508368489081725,
                1.7442338231091796,
                1.7376307973517415,
                1.7310277723338252,
                1.724424749149206,
                1.7178217279034393,
                1.7112187064664017,
                1.7046156834421407,
                1.6980126602339853,
                1.691409637754046,
                1.6848066150695569,
                1.6782035918521374,
                1.671600568009763,
                1.6649975439157478,
                1.6583945199472307,
                1.651791496390601,
                1.645188472800616,
                1.6385854488546296,
                1.6319824243788625,
                1.6253793999921002,
                1.6187763761874743,
                1.6121733532142124,
                1.6055703302037767,
                1.5989673064568002,
                1.592364281575455,
                1.5857612564937216,
                1.5791582318756057,
                1.5725552081745366,
                1.5659521849074802,
                1.5593491618728514,
                1.552746138840333,
                1.546143115631624,
                1.5395400919428381,
                1.5329370676811498,
                1.5263340434183996,
                1.519731019677017,
                1.5131279962168767,
                1.5065249726662655,
                1.4999219489184368,
                1.4933189251882897,
                1.4867159015944071,
                1.4801128782050155,
                1.473509855151771,
                1.466906832208982,
                1.460303809110153,
                1.4537007855978676,
                1.4470977619609364,
                1.4404947385579812,
                1.433891715646197,
                1.4272886928649573,
                1.4206856697990171,
                1.4140826462422367,
                1.407479622593698,
                1.400876599168333,
                1.3942735760437432,
                1.3876705529721753,
                1.3810675297134107,
                1.3744645062794072,
                1.3678614828652418,
                1.3612584596595296,
                1.354655436638172,
                1.3480524136320526,
                1.3414493904825153,
                1.3348463672104753,
                1.3282433438695935,
                1.321640320561449,
                1.315037297349786,
                1.308434274179429,
                1.301831250968971,
                1.2952282275714933,
                1.2886252041395085,
                1.2820221807358443,
                1.2754191573989277,
                1.2688161341520592,
                1.2622131109917232,
                1.255610087873986,
                1.2490070647369598,
                1.2424040415803372,
                1.235801018359233,
                1.2291979950253022,
                1.2225949715973272,
                1.2159919481407586,
                1.209388924784136,
                1.2027859015941678,
                1.1961828784726527,
                1.189579855319789,
                1.1829768319894527,
                1.1763738086044542,
                1.1697707852103871,
                1.1631677618525798,
                1.1565647385859854,
                1.1499617153655286,
                1.1433586921653471,
                1.1367556689441065,
                1.1301526456547117,
                1.1235496223371955,
                1.1169465990151064,
                1.1103435757299642,
                1.103740552527488,
                1.0971375293707553,
                1.0905345062433156,
                1.0839314831136333,
                1.0773284599478319,
                1.0707254367746963,
                1.064122413602992,
                1.0575193904506124,
                1.050916367336278,
                1.044313344244086,
                1.0377103211725165,
                1.0311072981171732,
                1.024504275073477,
                1.01790125204747,
                1.0112982290389072,
                1.004695206046817,
                0.998092183071063,
                0.9914891601150154,
                0.9848861371838008,
                0.9782831142839856,
                0.9716800914111758,
                0.9650770685585585,
                0.9584740457143306,
                0.9518710228814194,
                0.9452680000695287,
                0.9386649772939447,
                0.9320619545613359,
                0.9254589318644918,
                0.9188559091961688,
                0.9122528865473939,
                0.9056498639274737,
                0.8990468413512058,
                0.892443818823146,
                0.8858407963331941,
                0.8792377738676372,
                0.872634751431548,
                0.8660317290353046,
                0.8594287066894903,
                0.8528256843890833,
                0.8462226621290594,
                0.8396196399110902,
                0.8330166177438157,
                0.8264135956371281,
                0.819810573591616,
                0.8132075516055159,
                0.806604529677104,
                0.8000015078114454,
                0.7933984860131456,
                0.7867954642850271,
                0.7801924426290945,
                0.7735894210481266,
                0.766986399545495,
                0.7603833781245211,
                0.7537803567884512,
                0.7471773355403741,
                0.7405743143831325,
                0.733971293320023,
                0.7273682723547168,
                0.7207652514912923,
                0.7141622307347265,
                0.7075592100911264,
                0.7009561895665227,
                0.6943531691654627,
                0.687750148892083,
                0.681147128751584,
                0.674544108749415,
                0.6679410888910963,
                0.661338069183011,
                0.6547350496326341,
                0.6481320302472446,
                0.6415290110318617,
                0.6349259919919471,
                0.6283229731373475,
                0.6217199544785168,
                0.615116936021574,
                0.6085139177722722,
                0.6019108997407234,
                0.5953078819381974,
                0.5887048643742605,
                0.5821018470587606,
                0.5754988300019663,
                0.5688958132137844,
                0.5622927967055974,
                0.5556897804903127,
                0.5490867645800627,
                0.5424837489862969,
                0.5358807337225154,
                0.5292777188047966,
                0.5226747042485107,
                0.516071690066935,
                0.5094686762748801,
                0.5028656628908091,
                0.49626264993331687,
                0.48965963741869883,
                0.48305662536409466,
                0.47645361379000345,
                0.46985060271797474,
                0.46324759216916866,
                0.45664458216577986,
                0.45004157273070733,
                0.44343856388724134,
                0.4368355556607206,
                0.43023254807814837,
                0.4236295411664802,
                0.41702653495317843,
                0.4104235294678944,
                0.40382052474228924,
                0.39721752080865513,
                0.3906145176999669,
                0.38401151545117634,
                0.3774085140994814,
                0.37080551368308556,
                0.3642025142406456,
                0.3575995158127234,
                0.35099651844291524,
                0.3443935221767205,
                0.33779052706084506,
                0.331187533144056,
                0.3245845404768864,
                0.3179815491116444,
                0.31137855910365275,
                0.30477557051085524,
                0.29817258339323033,
                0.2915695978133531,
                0.2849666138361517,
                0.2783636315288943,
                0.27176065096253044,
                0.26515767221175607,
                0.25855469535345615,
                0.251951720466817,
                0.2453487476351944,
                0.23874577694647242,
                0.23214280849173752,
                0.2255398423651064,
                0.2189368786648959,
                0.21233391749403716,
                0.20573095895973637,
                0.19912800317370322,
                0.19252505025247216,
                0.18592210031737294,
                0.17931915349482067,
                0.17271620991664402,
                0.16611326972021592,
                0.15951033304885254,
                0.15290740005202907,
                0.14630447088532036,
                0.1397015457107763,
                0.13309862469755201,
                0.1264957080221024,
                0.1198927958681464,
                0.1132898884270304,
                0.10668698589832776,
                0.10008408849017368,
                0.09348119641953404,
                0.08687830991264069,
                0.08027542920525559,
                0.07367255454291892,
                0.06706968618156149,
                0.06046682438809802,
                0.053863969440742614,
                0.047261121629530854,
                0.04065828125683253,
                0.03405544863765226,
                0.027452624100290916,
                0.020849807987124852,
                0.014247000655050484,
                0.0076442024760072155,
                0.0010414138376932903,
                0.011235366809495089,
                0.025706660391219837,
                0.03612817678655739,
                0.052442089266219,
                0.06040740902784603,
                0.07088901876662272,
                0.08197745010914607,
                0.0929577869429359,
                0.10343678751769035,
                0.10930491113846463,
                0.1192856889442753,
                0.1296194161351285,
                0.13899574882427454,
                0.14752807952726363,
                0.15373298551070638,
                0.16052440646256236,
                0.16888072724307876,
                0.1742740309077978,
                0.18287376730454613,
                0.18955318086018833,
                0.19451173937478325,
                0.20008493651667095,
                0.2066505407189544,
                0.21153548617676518,
                0.21570202786251289,
                0.2225438723462615,
                0.22462251111153497,
                0.23153235358111043,
                0.2354965668086513,
                0.23997358556167211,
                0.2428313248933344,
                0.24856811008716537,
                0.24940893011427792,
                0.25544750749033523,
                0.25929520618689406,
                0.2605625479026584,
                0.2628718488021647,
                0.2678239848583225,
                0.2690152446719253,
                0.2710653818716876,
                0.27604653894000597,
                0.2771447143659673,
                0.2798184044344343,
                0.28085157533741345,
                0.2850290513173655,
                0.2859948371709406,
                0.2869309519688903,
                0.2885916717092665,
                0.2894594101176754,
                0.29029756724016265,
                0.29373573828320115,
                0.2945068603841434,
                0.29524937543771035,
                0.2996582736631261,
                0.30033683373165326,
                0.30098839848815717,
                0.30161354913638866,
                0.3024959387042559,
                0.30306286169934815,
                0.30360549057433384,
                0.30412451310523,
                0.304620630041266,
                0.30509455128145685,
                0.3078367908845269,
                0.30826253927721936,
                0.30866845210015625,
                0.3090552423078173,
                0.30942361669203955,
                0.309774273826727,
                0.31010790225139734,
                0.31042517887964605,
                0.310726767608557,
                0.31381747579173724,
                0.3140855562991709,
                0.3143400280782063,
                0.3145814879086406,
                0.3148105151793334,
                0.3150276715212399,
                0.3152335005424938,
                0.3154285276853653,
                0.3156132601605913,
                0.3157881869747865,
                0.3159537790375324,
                0.316110489314092,
                0.3162587530644479,
                0.3163989881050199,
                0.3165315951334885,
                0.31665695808062966,
                0.31677544449907236,
                0.316887405970112,
                0.3187371462415308,
                0.31883541458322784,
                0.3189282070898325,
                0.3190158119364217,
                0.31909850376064763,
                0.31917654412880736,
                0.3192501820227188,
                0.3193196543123682,
                0.31938518622514245,
                0.31944699181754277,
                0.31950527442048615,
                0.3195602270970657,
                0.3196120330771338,
                0.3196608661859499,
                0.3197068912579101,
                0.31975026455402633,
                0.31979113413419064,
                0.31982964025265687,
                0.31986591572007206,
                0.319900086258795,
                0.3199322708443016,
                0.31996258203570965,
                0.3199911262892004,
                0.32001800426213356,
                0.3200433111091208,
                0.3200671367534581,
                0.3200895661587949,
                0.32011067958408673,
                0.32013055282700065,
                0.3201492574569498,
                0.3201668610376056,
                0.32018342733937133,
                0.3201990165408441,
                0.3202136854212795,
                0.32022748754360736,
                0.3202404734265484,
                0.3202526907178168,
                0.32026418433954557,
                0.32027499664556514,
                0.32028516756080905,
                0.3202947347155812,
                0.32030373357385267,
                0.32031219755312185,
                0.3203201581387008,
                0.3203276449926964,
                0.3203346860568071,
                0.3203413076490701,
                0.32034753455586623,
                0.32035339011894487,
                0.3203588963176479,
                0.3203640738467336,
                0.32036894218960016,
                0.3203735196878215,
                0.3203778236072314,
                0.32038187019930287,
                0.32038567475988466,
                0.3203892516844499,
                0.3203926145200838,
                0.32039577601487845,
                0.32039874816425773,
                0.3204015422548245,
                0.320404168905661,
                0.32040663810728653,
                0.3204089592584034,
                0.32041114120052716,
                0.3204131922505789,
                0.3204151202313113,
                0.32041693250240527,
                0.3204186359841548,
                0.3204202371860918,
                0.3204217422301821,
                0.32042315687383494,
                0.32042448653143324,
                0.320425736294389,
                0.3204269109510504,
                0.3204280150038766,
                0.320429052685834,
                0.32043002797782205,
                0.32043094462244015,
                0.32043180613896133,
                0.3204326158360453,
                0.32043337682448286,
                0.32043409202890716,
                0.3204347641988761,
                0.32043539591934456,
                0.32043598962040837,
                0.3204365475866633,
                0.32043707196558613,
                0.3204375647759423,
                0.3204380279156004,
                0.32043846316864916,
                0.32043887221190803,
                0.32043925662177564,
                0.32043961787999176,
                0.3204399573792387,
                0.3204402764286932,
                0.32044057625882666,
                0.3204408580262361,
                0.32044112281802767,
                0.32044137165596986,
                0.3204416055004505,
                0.3204418252540997,
                0.32044203176530295,
                0.3204422258314305,
                0.3204424082018921,
                0.3204425795810414,
                0.3204427406308298,
                0.3204428919734136,
                0.32044303419356146,
                0.32044316784081484,
                0.32044329343162087,
                0.32044341145135025,
                0.32044352235615436,
                0.32044362657477543,
                0.3204437245101015,
                0.3204438165407239,
                0.3204439030225135,
                0.32044398428989607,
                0.32044406065711817,
                0.32044413241951464,
                0.32044419985466227,
                0.3204442632233927,
                0.3204443227708208,
                0.32044437872730946,
                0.3204444313093358,
                0.3204444807203283,
                0.3204445271514645,
                0.32044457078240324,
                0.32044461178197126,
                0.32044465030882074,
                0.32044468651204955,
                0.3204447205317647,
                0.32044475249962495,
                0.32044478253935993,
                0.3204448107672394,
                0.32044483729252105,
                0.3204448622178832,
                0.32044488563981804,
                0.3204449076489922,
                0.32044492833059685,
                0.3204449477646736,
                0.3204449660264802,
                0.3204449831867295,
                0.32044499931185716,
                0.320445014464282,
                0.32044502870265296,
                0.3204450420821257,
                0.3204450546545107,
                0.3204450664684851,
                0.3204450775697806,
                0.32044508800137755,
                0.3204450978036905,
                0.32044510701467843,
                0.32044511567000633,
                0.32044512380317974,
                0.32044513144569986,
                0.3204451386271731,
                0.32044514537541113,
                0.32044515171654325,
                0.320445157675118,
                0.32044516327422135,
                0.32044516853554195,
                0.3204451734794561,
                0.32044517812510664,
                0.32044518249048115,
                0.3204451865924958,
                0.3204451904470393,
                0.32044519406903976,
                0.3204451974725213,
                0.32044520067066556,
                0.3204452036758654,
                0.32044520649976094,
                0.3204452091532889,
                0.3204452116467233,
                0.32044521398972414,
                0.32044521619136984,
                0.3204452182601879,
                0.3204452202041907,
                0.3204452220309056,
                0.32044522374741624,
                0.32044522536037423,
                0.32044522687602756,
                0.32044522830024397,
                0.3204452296385317,
                0.3204452308960611,
                0.3204452320777178,
                0.3204452331880873,
                0.32044523423147075,
                0.3204452352119083,
                0.3204452361331925,
                0.3204452369988827,
                0.32044523781234047,
                0.320445238576724,
                0.3204452392949946,
                0.3204452399699331,
                0.3204452406041503,
                0.32044524120009543,
                0.3204452417600812,
                0.3204452422862834,
                0.3204452427807406,
                0.3204452432453678,
                0.32044524368196264,
                0.3204452440922121,
                0.32044524447770656,
                0.32044524483994435,
                0.3204452451803291,
                0.32044524550017883,
                0.3204452458007312,
                0.32044524608314756,
                0.32044524634852156,
                0.3204452465978858,
                0.32044524683220615,
                0.3204452470523901,
                0.3204452472592899,
                0.3204452474537053,
                0.32044524763638843,
                0.3204452478080503,
                0.32044524796935586,
                0.32044524812093006,
                0.3204452482633595,
                0.3204452483971948,
                0.3204452485229534,
                0.32044524864112506,
                0.3204452487521674,
                0.3204452488565106,
                0.3204452489545588,
                0.3204452490466907,
                0.32044524913326267,
                0.32044524921461154,
                0.32044524929105284,
                0.32044524936288227,
                0.3204452494303783,
                0.3204452494938016,
                0.3204452495533978,
                0.32044524960940035,
                0.3204452496620267,
                0.3204452497114815,
                0.3204452497579559,
                0.3204452498016294,
                0.3204452498426695,
                0.32044524988123224,
                0.32044524991746265,
                0.3204452499515022,
                0.3204452499834899,
                0.3204452500135504,
                0.32044525004180013,
                0.3204452500683481,
                0.3204452500932966,
                0.32044525011674013,
                0.320445250138767,
                0.32044525015945896,
                0.3204452501789014,
                0.3204452501971724,
                0.32044525021434295,
                0.32044525023047926,
                0.32044525024564374,
                0.32044525025989423,
                0.32044525027328447,
                0.3204452502858642,
                0.3204452502976818,
                0.32044525030878684,
                0.3204452503192228,
                0.32044525032903,
                0.32044525033824656,
                0.32044525034690774,
                0.3204452503550468,
                0.320445250362694,
                0.3204452503698779,
                0.32044525037662763,
                0.32044525038297067,
                0.32044525038893157,
                0.3204452503945335,
                0.32044525039979793,
                0.32044525040474525,
                0.32044525040939376,
                0.32044525041376126,
                0.32044525041786404,
                0.3204452504217192,
                0.32044525042534233,
                0.320445250428747,
                0.3204452504319467,
                0.3204452504349537,
                0.3204452504377794,
                0.3204452504404343,
                0.3204452504429285,
                0.3204452504452718,
                0.3204452504474738,
                0.3204452504495432,
                0.3204452504514881,
                0.3204452504533157,
                0.32044525045503325,
                0.320445250456647,
                0.3204452504581633,
                0.3204452504595876,
                0.32044525046092603,
                0.3204452504621839,
                0.3204452504633658,
                0.32044525046447675,
                0.3204452504655207,
                0.32044525046650163,
                0.32044525046742334,
                0.32044525046828926,
                0.32044525046910277,
                0.3204452504698673,
                0.32044525047058575,
                0.3204452504712609,
                0.32044525047189537,
                0.3204452504724916,
                0.32044525047305183,
                0.3204452504735783,
                0.3204452504740728,
                0.32044525047453787,
                0.3204452504749755,
                0.32044525047538736,
                0.3204452504757753,
                0.32044525047614064,
                0.320445250476485,
                0.32044525047680944,
                0.3204452504771151,
                0.3204452504774031,
                0.320445250477674,
                0.32044525047792843,
                0.32044525047816685,
                0.320445250478389,
                0.3204452504785961,
                0.32044525047879124,
                0.32044525047897543,
                0.32044525047914924,
                0.3204452504793136,
                0.32044525047946903,
                0.32044525047961603,
                0.32044525047975514,
                0.3204452504798868,
                0.3204452504800109,
                0.3204452504801278,
                0.3204452504802371,
                0.3204452504803386,
                0.32044525048043176,
                0.3204452504805186,
                0.32044525048060035,
                0.3204452504806777,
                0.32044525048075073,
                0.32044525048081973,
                0.32044525048088535,
                0.32044525048094724,
                0.3204452504810059,
                0.32044525048106137,
                0.32044525048111366,
                0.32044525048116285,
                0.3204452504812086,
                0.3204452504812508,
                0.3204452504812895,
                0.3204452504813258,
                0.32044525048136024,
                0.3204452504813925,
                0.3204452504814231,
                0.3204452504814522,
                0.3204452504814795,
                0.3204452504815055,
                0.32044525048153005,
                0.3204452504815533,
                0.32044525048157513,
                0.32044525048159556,
                0.32044525048161454,
                0.320445250481632,
                0.32044525048164807,
                0.3204452504816624,
                0.3204452504816759,
                0.32044525048168876
            ]
        },
        {
            "xlabel": "k",
            "ylabel": "| \\partial_t m_\\sigma^2 |",
            "label": "| \\partial_t m_\\sigma^2 |",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056528,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.655972934873,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.00547947233690029,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199305,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484
            ],
            "y": [
                0.32413285732506963,
                0.3234613083702311,
                0.3242278253264525,
                0.3224482863028406,
                0.3264381007685314,
                0.32539134206678566,
                0.3263247924880112,
                0.32425815082614906,
                0.3217543116895834,
                0.3222287359829145,
                0.3210903639602689,
                0.3199439284008985,
                0.3208646966743583,
                0.32282789090816816,
                0.32323944454093356,
                0.3236510612748937,
                0.32402495381231416,
                0.3251042306614719,
                0.3250269630626657,
                0.3242093097667424,
                0.321129970173807,
                0.32022597137575715,
                0.3205943758372304,
                0.3215578123912022,
                0.3214826281947459,
                0.32082767416747354,
                0.32047295422813,
                0.3210252083564457,
                0.3215891491994604,
                0.3210907342367517,
                0.32062379846927463,
                0.3208789882180452,
                0.32141042813903276,
                0.32113315188373914,
                0.32066473471162993,
                0.32100798117308454,
                0.32142893959383134,
                0.32057256633723047,
                0.3206033101590188,
                0.3213738400621744,
                0.3212458309461217,
                0.3204718277138801,
                0.3211307229648163,
                0.32143394105795425,
                0.32048458509709316,
                0.32101210083304194,
                0.32132308988446207,
                0.32062298884153606,
                0.3210869626209358,
                0.3212730113761609,
                0.3205221471591023,
                0.32127567986606836,
                0.32099854914146175,
                0.3208693802694322,
                0.32153198707752195,
                0.32156782691740493,
                0.3215685355316048,
                0.3214435717012615,
                0.32150851700113997,
                0.32149759870577677,
                0.3214680394355358,
                0.32148403635671274,
                0.321486349916445,
                0.3214974425844546,
                0.32155031150881136,
                0.3215437504218606,
                0.3215370960264984,
                0.32154548172309505,
                0.32155315594726,
                0.3215388763386762,
                0.3216296494128573,
                0.32179298073252716,
                0.3217881180808257,
                0.32182428506320415,
                0.3217874606913039,
                0.3217801603262631,
                0.32180366535743077,
                0.32182559022598434,
                0.3217643204431751,
                0.3217770129218069,
                0.3218042666989818,
                0.3217873568233329,
                0.32178820899386384,
                0.32182293531066186,
                0.32176083849977916,
                0.3218182971961028,
                0.32177659015601723,
                0.3215923314187534,
                0.3215138006786891,
                0.32153294769054497,
                0.32152622651436535,
                0.32152002413422254,
                0.32152055526224554,
                0.32154529695327105,
                0.32151542784783615,
                0.32151716899144767,
                0.32151158543974406,
                0.3215217350158113,
                0.32153198083883533,
                0.32152828016834933,
                0.3215170063179991,
                0.32151335369961054,
                0.32151998157560907,
                0.3215392599496034,
                0.32164545718310444,
                0.32164407845170706,
                0.3216429255088292,
                0.32164714514074055,
                0.32164944296096226,
                0.32164586918277016,
                0.32165654122276605,
                0.321634826165297,
                0.3216483297104851,
                0.32166464204352985,
                0.32164957591240806,
                0.32164113672789807,
                0.3216658579302473,
                0.32165586554563413,
                0.32165911370045974,
                0.32167036487797446,
                0.3216503938837133,
                0.32162707961221926,
                0.32161512636960915,
                0.32161232839099035,
                0.3216295997748725,
                0.3216152063208085,
                0.3216319551826388,
                0.3216218561284653,
                0.3216201891620832,
                0.3216150883380414,
                0.3216222246259437,
                0.3216273828071231,
                0.321613791425266,
                0.3216223935443341,
                0.3216137129634116,
                0.3216181453877241,
                0.3216196123687964,
                0.3216155026266448,
                0.3216257267447393,
                0.3216270724531992,
                0.3216206870900256,
                0.32161744806244935,
                0.3216243888714826,
                0.32161727288481523,
                0.3216194801000812,
                0.32162444796140793,
                0.3216220522303879,
                0.3216207206336323,
                0.32161751569345737,
                0.3216187291187821,
                0.32162705266855585,
                0.32162593522772254,
                0.3216209916530544,
                0.3216178633293524,
                0.3216252781876037,
                0.32162017038706264,
                0.3216284121972866,
                0.3216223814098936,
                0.32162363229913116,
                0.32161584050699427,
                0.3216158388933261,
                0.3216244383438881,
                0.3216203119195225,
                0.32162803136053963,
                0.3216193118051132,
                0.3216220858224116,
                0.32162356633799194,
                0.3216145374305603,
                0.3216178002512116,
                0.3216245912616551,
                0.3216223295581512,
                0.32162028964706885,
                0.3216237805287767,
                0.32162006213799416,
                0.32162156151114407,
                0.3216188096335463,
                0.32162429425912964,
                0.32162246335534495,
                0.3216205493871759,
                0.32162184148980777,
                0.32162081320182484,
                0.32162138712768246,
                0.3216267435706913,
                0.3216190751727029,
                0.3216243081710782,
                0.32161828705611467,
                0.32162162159848345,
                0.32162297358426406,
                0.32162228374842017,
                0.3216252085152492,
                0.32162504031348615,
                0.3216265824322581,
                0.3216251857647297,
                0.32162561191168776,
                0.3216233557776583,
                0.3216205714326799,
                0.3216227992269739,
                0.32162510818027257,
                0.32162449389374376,
                0.32162408714185337,
                0.32161971877718276,
                0.32162326689671267,
                0.3216227582523384,
                0.32162369913855976,
                0.3216217317801602,
                0.3216235405376218,
                0.3216230907469852,
                0.32162301161315365,
                0.3216224113835791,
                0.32162378413529247,
                0.3216231992113889,
                0.321623348178644,
                0.3216228209402802,
                0.3216229898719429,
                0.3216233069846204,
                0.32162369361463655,
                0.3216224887892838,
                0.3216215522392286,
                0.32162290236724733,
                0.32162244566824755,
                0.3216226723775023,
                0.3216235176617505,
                0.32162299331738453,
                0.3216224714082855,
                0.32162407938374477,
                0.3216229490763467,
                0.32162211176467337,
                0.32162353588986126,
                0.32162319432211434,
                0.3216226542946883,
                0.3216227577333427,
                0.32162237369222163,
                0.3216225058536035,
                0.3216231501543891,
                0.3216229947501673,
                0.3216223743171852,
                0.32162257517484716,
                0.32162262630576616,
                0.3216223451969968,
                0.32162260438261553,
                0.32162301723032355,
                0.3216228529095443,
                0.32162272869991365,
                0.3216225837936418,
                0.32162287678433865,
                0.3216227993882421,
                0.32162254297879184,
                0.3216230836233348,
                0.3216228770569513,
                0.32162287360093145,
                0.3216229894498174,
                0.32162265541105567,
                0.3216227072105532,
                0.32162257749493284,
                0.321622475983528,
                0.3216227105019749,
                0.32162272891868826,
                0.32162254111622235,
                0.3216227054795311,
                0.3216228846363044,
                0.3216228665285974,
                0.3216227719048752,
                0.32162261405976383,
                0.32162249769015216,
                0.3216224687155569,
                0.3216225003162055,
                0.3216225907546403,
                0.32162267264184985,
                0.32162273523280915,
                0.32162280110107233,
                0.32162286311867255,
                0.3216228984017109,
                0.32162288383511906,
                0.3216228878422086,
                0.32162291108933555,
                0.32162292844243207,
                0.3216229264183655,
                0.32162289039742936,
                0.32162280110043434,
                0.32162270666199283,
                0.32162271597850145,
                0.32162279328965515,
                0.32162280224683787,
                0.3216227667765922,
                0.32162277673988704,
                0.32162280269807925,
                0.32162283313864753,
                0.3216228453956709,
                0.32162283928285534,
                0.32162281922047176,
                0.3216228208451581,
                0.3216228381854248,
                0.32162286399020074,
                0.32162285965491894,
                0.321622831299976,
                0.32162279080555173,
                0.3216227926162324,
                0.3216228284919644,
                0.32162288374527703,
                0.3216228935058638,
                0.3216228709237855,
                0.3216228262558862,
                0.3216228051158152,
                0.3216227937946379,
                0.32162279369184593,
                0.3216228022738002,
                0.32162282565759703,
                0.3216228535627634,
                0.3216228536144854,
                0.32162282821949195,
                0.32162281452063235,
                0.32162281892732075,
                0.3216228285334735,
                0.32162282767223477,
                0.3216228210350009,
                0.32162281107458696,
                0.32162279470138083,
                0.3216227893212613,
                0.32162279692172663,
                0.32162281706053103,
                0.32162282313183194,
                0.3216228117352381,
                0.32162278781106696,
                0.32162278145245493,
                0.3216227953197653,
                0.32162281922781594,
                0.32162282369721296,
                0.32162281282678457,
                0.32162279817648903,
                0.32162279559388035,
                0.32162280471193927,
                0.3216228132475478,
                0.32162281228127737,
                0.3216228021278362,
                0.3216227931482189,
                0.3216227924059865,
                0.321622799391649,
                0.321622805358561,
                0.32162280871173426,
                0.3216228071171498,
                0.3216228024177021,
                0.32162280040573565,
                0.3216228023590066,
                0.32162281146842814,
                0.3216228131492156,
                0.32162281176976876,
                0.32162280851859354,
                0.32162280413250055,
                0.3216227999176342,
                0.32162279784272924,
                0.3216227987822518,
                0.32162279973675834,
                0.32162280287756306,
                0.3216228083731573,
                0.3216228129539109,
                0.3216228143466552,
                0.32162280947844313,
                0.32162280136097876,
                0.32162279802672766,
                0.3216227995536743,
                0.3216228081980807,
                0.3216228108605894,
                0.32162281130230364,
                0.32162280953615485,
                0.32162280509331065,
                0.3216228028460261,
                0.3216228018584579,
                0.32162280288420214,
                0.32162280620388334,
                0.32162280757363754,
                0.32162280779637314,
                0.3216228059967467,
                0.3216228019702209,
                0.3216227997421236,
                0.3216227983153037,
                0.32162279842454555,
                0.3216228001838458,
                0.32162280054108183,
                0.3216228004713631,
                0.3216227995300982,
                0.32162279767696855,
                0.3216227965984527,
                0.32162279559395957,
                0.32162279480360845,
                0.3216227942363079,
                0.3216227933746696,
                0.3216227925250124,
                0.3216227917226332,
                0.3216227909269571,
                0.32162278996705473,
                0.3216227887575118,
                0.3216227872280653,
                0.32162278591270005,
                0.32162278492916324,
                0.3216227845204935,
                0.32162278396930577,
                0.321622782945405,
                0.3216227811769877,
                0.3216227790837105,
                0.3216227773416895,
                0.32162277595245076,
                0.32162277500031666,
                0.32162277359482394,
                0.32162277146861384,
                0.3216227691204494,
                0.32162276726430217,
                0.3216227660760324,
                0.32162276464073686,
                0.32162276269988344,
                0.32162276024358344,
                0.32162275803186713,
                0.3216227560648486,
                0.321622754016455,
                0.3216227515471665,
                0.32162274859610696,
                0.32162274561631293,
                0.32162274272247965,
                0.3216227399125493,
                0.3216227368559642,
                0.32162273357499843,
                0.3216227301565992,
                0.3216227266405186,
                0.3216227229891318,
                0.32162271917346635,
                0.32162271519607655,
                0.32162271106050483,
                0.3216227067745468,
                0.32162270235009605,
                0.3216226977650409,
                0.3216226930012223,
                0.3216226880386997,
                0.321622682833809,
                0.32162267733140315,
                0.32162267153530477,
                0.3216226655176555,
                0.3216226592985857,
                0.32162265282614066,
                0.32162264608834046,
                0.32162263908158734,
                0.32162263176398426,
                0.3216226240822345,
                0.3216226160459808,
                0.3216226077652071,
                0.3216225992184465,
                0.3216225901920472,
                0.3216225806564305,
                0.32162257082281503,
                0.3216225607089275,
                0.321622550102542,
                0.32162253894718795,
                0.32162252732591107,
                0.3216225152249156,
                0.32162250262379416,
                0.32162248954009315,
                0.3216224759020034,
                0.32162246163517383,
                0.32162244677744534,
                0.32162243136196805,
                0.3216224152889862,
                0.3216223984327981,
                0.32162238082799366,
                0.32162236257645704,
                0.3216223436034834,
                0.3216223237312663,
                0.321622302953262,
                0.3216222813815883,
                0.32162225897501523,
                0.3216222355700181,
                0.32162221111532013,
                0.3216221856300003,
                0.32162215906356256,
                0.32162213138180573,
                0.3216221025655586,
                0.3216220725151594,
                0.3216220411494219,
                0.3216220084707734,
                0.3216219744544271,
                0.3216219389938614,
                0.32162190199110907,
                0.3216218634154235,
                0.32162182323364713,
                0.321621781349364,
                0.3216217376532839,
                0.32162169209632074,
                0.3216216446564972,
                0.32162159524091577,
                0.3216215437018901,
                0.3216214899465974,
                0.3216214339163921,
                0.32162137551076714,
                0.32162131464381266,
                0.3216212512289524,
                0.3216211851194628,
                0.32162111618757133,
                0.3216210443342806,
                0.32162096943302104,
                0.3216208913691993,
                0.32162081002889326,
                0.32162072523270363,
                0.32162063679824043,
                0.3216205446187783,
                0.3216204485823344,
                0.3216203484857055,
                0.32162024410843737,
                0.32162013529443834,
                0.321620021896216,
                0.3216199037090869,
                0.32161978050839296,
                0.32161965208580473,
                0.3216195182220696,
                0.3216193786820678,
                0.3216192332323417,
                0.3216190816251113,
                0.32161892359668803,
                0.3216187588770988,
                0.3216185871767486,
                0.32161840819576076,
                0.321618221636911,
                0.3216180271849163,
                0.3216178244935969,
                0.3216176132074925,
                0.32161739297266817,
                0.3216171634177243,
                0.3216169241418247,
                0.3216166747280394,
                0.3216164147461417,
                0.3216161437448955,
                0.32161586126000746,
                0.32161556681529935,
                0.3216152599045826,
                0.32161493999284374,
                0.32161460652978635,
                0.3216142589395086,
                0.3216138966213291,
                0.32161351895971435,
                0.321613125307143,
                0.3216127149779072,
                0.3216122872648646,
                0.3216118414351905,
                0.3216113767214042,
                0.4965313035268259,
                0.7048737899546837,
                0.5076155574600953,
                0.7946248380345288,
                0.38797810968806024,
                0.5105426090399956,
                0.540099928241886,
                0.5348348159273112,
                0.5104155207930046,
                0.28582700731889044,
                0.48614787882970667,
                0.5033394843549088,
                0.4567063145495732,
                0.4155963145794566,
                0.30223114279052243,
                0.3307993579480299,
                0.40702315002980616,
                0.26269927930475934,
                0.4188795391617523,
                0.3253436550817788,
                0.24152353161493015,
                0.27146160565270494,
                0.3198001817370616,
                0.23793795621128278,
                0.202945646320506,
                0.33325540832305245,
                0.1012472019968727,
                0.33656748251381885,
                0.19309054757991967,
                0.218068492517162,
                0.13919595660439366,
                0.27942972056335097,
                0.040955011784782225,
                0.29412953976495015,
                0.18741530931774836,
                0.06173020769108357,
                0.11248238922028696,
                0.24121070383669058,
                0.058024378739386345,
                0.09985893588314036,
                0.242624271373996,
                0.05349038564941884,
                0.13023120850125924,
                0.050324118292607675,
                0.2034782384728951,
                0.04704189926419207,
                0.045596669139292216,
                0.08089102821669868,
                0.042266163502955645,
                0.04082530591813449,
                0.16746786594665852,
                0.03756013619234244,
                0.03616673222406893,
                0.21475044951044764,
                0.03305158619811912,
                0.0317366873060863,
                0.03045009792822138,
                0.04297979827487744,
                0.027613921167887863,
                0.026430593055829746,
                0.025280765424220187,
                0.02416507017769553,
                0.023083952987809676,
                0.13357014775934517,
                0.020737529884902302,
                0.01977137069875088,
                0.018839938396085706,
                0.01794293280435459,
                0.017079953641042957,
                0.01625051214709437,
                0.015454042042248326,
                0.014689909312844036,
                0.15054350037326716,
                0.013057776916803793,
                0.012394917310760149,
                0.011761125903419425,
                0.011155555609767926,
                0.010577341470400486,
                0.010025605622232987,
                0.00949946323481599,
                0.008998026279056031,
                0.008520408060973518,
                0.008065727102760788,
                0.007633109365074932,
                0.007221692451752654,
                0.0068306267144800075,
                0.006459078326580881,
                0.006106230598684353,
                0.005771285777197789,
                0.005453465923756385,
                0.09009791890293417,
                0.004786495281390239,
                0.0045197760269623105,
                0.004267093324104428,
                0.004027787786297488,
                0.0038012227285384704,
                0.003586785180780072,
                0.003383885194881666,
                0.00319195567827451,
                0.003010452514806684,
                0.002838853278258668,
                0.0026766578391934684,
                0.0025233872360263506,
                0.0023785833859343818,
                0.0022418083582013406,
                0.002112644556869549,
                0.001990692518369497,
                0.0018755720424338959,
                0.0017669205627626275,
                0.0016643928200626176,
                0.0015676601843522839,
                0.001476410124995455,
                0.001390345377614312,
                0.0013091834907985917,
                0.0012326564344075715,
                0.001160509399335272,
                0.0010925008090605659,
                0.001028401505388746,
                0.0009679941860285089,
                0.0009110728994256199,
                0.0008574425322502447,
                0.000806918320410629,
                0.0007593253127247875,
                0.0007144979326478434,
                0.0006722795180491078,
                0.0006325217903189744,
                0.0005950849072840704,
                0.000559836110192864,
                0.000526650301102872,
                0.0004954091722897536,
                0.0004660009559773197,
                0.00043832013352986253,
                0.00041226702449727824,
                0.0003877475151480363,
                0.00036467280004451373,
                0.00034295908081722855,
                0.0003225272714976837,
                0.0003033027675307547,
                0.00028521520320550864,
                0.00026819821781229894,
                0.00025218924131546527,
                0.00023712927028751572,
                0.00022296268827512483,
                0.00020963709767604435,
                0.0001971030905923117,
                0.00018531412007227453,
                0.00017422633024893178,
                0.00016379839748517132,
                0.00015399140410375192,
                0.00014476868881491988,
                0.00013609572607580503,
                0.0001279400020154632,
                0.00012027090032676067,
                0.00011305959453899582,
                0.00010627894497125588,
                9.990339945730867e-05,
                9.390888783573484e-05,
                8.827285461511508e-05,
                8.297389795473502e-05,
                7.79920102810041e-05,
                7.330831386892183e-05,
                6.890505174086919e-05,
                6.476551563032134e-05,
                6.087397413224006e-05,
                5.721566549450557e-05,
                5.377666450424934e-05,
                5.05438446094e-05,
                4.750492801858163e-05,
                4.464830751665689e-05,
                4.1963105230487475e-05,
                3.94390625195744e-05,
                3.70665414983862e-05,
                3.483647472828446e-05,
                3.274033456931559e-05,
                3.077010346473918e-05,
                2.8918238482652558e-05,
                2.7177652540340543e-05,
                2.5541666792030426e-05,
                2.400401191051709e-05,
                2.2558799199102066e-05,
                2.1200486628431172e-05,
                1.9923849275165136e-05,
                1.872399580203173e-05,
                1.7596315527032554e-05,
                1.6536470601201985e-05,
                1.554039360214407e-05,
                1.4604250912976027e-05,
                1.3724444236464754e-05,
                1.289758877489791e-05,
                1.2120502041488613e-05,
                1.1390194275210967e-05,
                1.070385219598916e-05,
                1.0058833626735976e-05,
                9.45265370094726e-06,
                8.882976337440293e-06,
                8.347606921002813e-06,
                7.844480113383693e-06,
                7.371657552319246e-06,
                6.927318147367311e-06,
                6.509746034220135e-06,
                6.117329244395764e-06,
                5.748554092032956e-06,
                5.401997351615012e-06,
                5.076323965104426e-06,
                4.770274617697124e-06,
                4.4826658540960615e-06,
                4.212390997816562e-06,
                3.9584054881587345e-06,
                3.7197264340644208e-06,
                3.4954326709040143e-06,
                3.2846592337809685e-06,
                3.0865904924341137e-06,
                2.9004609083177996e-06,
                2.725551935976174e-06,
                2.561187220990418e-06,
                2.4067311831527365e-06,
                2.261587104840454e-06,
                2.1251939215305754e-06,
                1.9970240208607223e-06,
                1.876581817691775e-06,
                1.7634019344127377e-06,
                1.6570464430007183e-06,
                1.5571038402601768e-06,
                1.4631879121995159e-06,
                1.3749353005588578e-06,
                1.2920044564142198e-06,
                1.2140749128408428e-06,
                1.1408453489477307e-06,
                1.0720320135284734e-06,
                1.007368205918839e-06,
                9.466030971145824e-07,
                8.895036765506789e-07,
                8.358485629649264e-07,
                7.85429429332019e-07,
                7.380506135088581e-07,
                6.935284990492623e-07,
                6.516929266197788e-07,
                6.12380958897265e-07,
                5.754399818976632e-07,
                5.40726520684161e-07,
                5.081065665349007e-07,
                4.774551389170478e-07,
                4.4865263257248225e-07,
                4.2158731317995924e-07,
                3.9615399516788664e-07,
                3.722550502538553e-07,
                3.4979818757597866e-07,
                3.2869598592448037e-07,
                3.088665021103132e-07,
                2.902327383051571e-07,
                2.72723455902825e-07,
                2.562705933330197e-07,
                2.4081022863532646e-07,
                2.2628227933115086e-07,
                2.1263047808854346e-07,
                1.9980263770075826e-07,
                1.877487070105121e-07,
                1.764219065316385e-07,
                1.6577819578826994e-07,
                1.557765409972058e-07,
                1.463785230080014e-07,
                1.37547480179541e-07,
                1.292491437869502e-07,
                1.2145124055415848e-07,
                1.141238603790914e-07,
                1.072386749178387e-07,
                1.0076885106124514e-07,
                9.468929698609316e-08,
                8.897638906538873e-08,
                8.36085153440961e-08,
                7.8564628974003e-08,
                7.382507289101905e-08,
                6.937132565243402e-08,
                6.518587705922715e-08,
                6.125226330631424e-08,
                5.755662710985912e-08,
                5.4084340585912237e-08,
                5.0821554562238666e-08,
                4.7755560895648224e-08,
                4.487429225779764e-08,
                4.2166400547222496e-08,
                3.9622238390531885e-08,
                3.7231912363031926e-08,
                3.4985821056977516e-08,
                3.28751877419759e-08,
                3.089171427090762e-08,
                2.902754322585808e-08,
                2.7276020406754835e-08,
                2.563047539034393e-08,
                2.408422693793905e-08,
                2.2631253552740353e-08,
                2.1265844681901965e-08,
                1.9982600716490823e-08,
                1.8776825051246582e-08,
                1.76440292781373e-08,
                1.657960061157692e-08,
                1.5579375106772808e-08,
                1.4639429462486741e-08,
                1.3756053982457327e-08,
                1.2925947253310191e-08,
                1.21461377326274e-08,
                1.141337267651633e-08,
                1.0724810327854757e-08,
                1.007776304954755e-08,
                9.469664878214255e-09,
                8.898206717192368e-09,
                8.361376894457174e-09,
                7.856939317575913e-09,
                7.382939095585832e-09,
                6.937513268767279e-09,
                6.518904327958588e-09,
                6.1255034763065416e-09,
                5.755953375964272e-09,
                5.408696603421957e-09,
                5.0823920439961756e-09,
                4.775771587227112e-09,
                4.487599568975854e-09,
                4.216783629701819e-09,
                3.962374714454724e-09,
                3.7233345408973352e-09,
                3.498697830916686e-09,
                3.287623683975426e-09,
                3.0892495686516276e-09,
                2.9028373310961543e-09,
                2.7277948259116573e-09,
                2.563346045206517e-09,
                2.4088636934010643e-09,
                2.2636961401742503e-09,
                2.1272674632906052e-09,
                1.9989963327964795e-09,
                1.8783311611998274e-09,
                1.7647257687281694e-09,
                1.658012516046639e-09,
                1.5580697294434797e-09,
                1.4641998129731452e-09,
                1.3759998914569262e-09,
                1.2931103514816316e-09,
                1.2152013220959357e-09,
                1.14189696672459e-09,
                1.0728944530184598e-09,
                1.0078720216077774e-09,
                9.470108311294483e-10,
                8.899512681697023e-10,
                8.36349942475726e-10,
                7.859743220660244e-10,
                7.3863784058289e-10,
                6.941187814854976e-10,
                6.522170591146467e-10,
                6.127379955323465e-10,
                5.756166980924399e-10,
                5.409099478600004e-10,
                5.083176163470096e-10,
                4.776936950996219e-10,
                4.489246219871827e-10,
                4.2187250013648675e-10,
                3.9643999057856407e-10,
                3.724837887198481e-10,
                3.49917371032214e-10,
                3.287677761180528e-10,
                3.089592958903991e-10,
                2.903459218954307e-10,
                2.7286005762680883e-10,
                2.5642329113701337e-10,
                2.409761375005707e-10,
                2.2642125774829423e-10,
                2.127343171377742e-10,
                1.998396075819886e-10,
                1.8777768698472514e-10,
                1.764782549793811e-10,
                1.6583586101592708e-10,
                1.5585320895470733e-10,
                1.4646540614957306e-10,
                1.3763459855697945e-10,
                1.2931752441277516e-10,
                1.2148714511448318e-10,
                1.1413805294157091e-10,
                1.0725672859277841e-10,
                1.0079720644372161e-10,
                9.473244789190233e-11,
                8.901919117322319e-11,
                8.36601401479579e-11,
                7.860392147121491e-11,
                7.38559428635487e-11,
                6.937564642113373e-11,
                6.519277460673728e-11,
                6.12694733768266e-11,
                5.756788868782092e-11,
                5.4112355282022735e-11,
                5.0848795954307565e-11,
                4.777991456495599e-11,
                4.489489567294059e-11,
                4.2177516116737884e-11,
                3.962507203607213e-11,
                3.724026729121938e-11,
                3.4993359419368474e-11,
                3.288434842052497e-11,
                3.0905122713906656e-11,
                2.9042162998256822e-11,
                2.7287357692808308e-11,
                2.564341065780337e-11,
                2.4085987150960844e-11,
                2.265294121584523e-11,
                2.1317234249911167e-11,
                2.0059939231362585e-11,
                1.8897279321740498e-11,
                1.779410433772719e-11,
                1.6772045161364505e-11,
                1.5804063190094977e-11,
                1.4887454563672044e-11,
                1.4027627002602678e-11,
                1.3197541904339851e-11,
                1.2391791548367026e-11,
                1.1613079794945773e-11,
                1.082084874024976e-11,
                1.0088102611164128e-11,
                9.504068796096434e-12,
                8.97140832587426e-12,
                8.465786458202884e-12,
                8.00613021486247e-12,
                7.570808713817924e-12,
                7.159821955067877e-12,
                6.775873798868159e-12,
                6.413556524705785e-12,
                6.043127669779709e-12,
                5.694329696893083e-12,
                5.323900841967865e-12,
                4.945360406276048e-12,
                4.5370775077809294e-12,
                4.228837438718322e-12,
                3.9827861555198784e-12,
                3.766477335124446e-12,
                3.5582800954944136e-12,
                3.3608982968847524e-12,
                3.195962821333144e-12,
                3.0148041842524982e-12,
                2.857980289466286e-12,
                2.7011563946805228e-12,
                2.5470363601487455e-12,
                2.3956201858723823e-12,
                2.227980850066417e-12,
                2.054933793750952e-12,
                1.8872944579446068e-12,
                1.7683246067274794e-12,
                1.6763933580596882e-12,
                1.5709428081174909e-12,
                1.4898270004691677e-12,
                1.4195266338408678e-12,
                1.3275953851730816e-12,
                1.2681104595647231e-12,
                1.19510623268126e-12,
                1.1329174468177628e-12,
                1.0626170801896196e-12,
                9.950205738160752e-13,
                9.24720207187763e-13,
                8.517159803045215e-13,
                7.81415613676341e-13,
                6.975959457732256e-13,
                6.570380419492004e-13,
                6.272955791449161e-13
            ]
        }
    ],
    "scatters": []
}

==> anc/k_MF_T=0.00625,mu=0.6.json <==
{
    "plot_name": "k_MF-T=0.00625, mu=0.6",
    "title": "$T=0.00625, \\mu=0.6, \\Lambda=10^{5}, k_\\mathrm{IR}=10^{-4},$\n$n_\\mathrm{cells}=1000, \\sigma_\\mathrm{max}=6.0$",
    "graphs": [
        {
            "xlabel": "k",
            "ylabel": "\\sigma_\\mathrm{min}",
            "label": "\\sigma_\\mathrm{min}",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056528,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.655972934873,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.00547947233690029,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199305,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.2042042042042042,
                0.3003003003003003,
                0.3663663663663664,
                0.4264264264264264,
                0.46846846846846846,
                0.5105105105105106,
                0.5465465465465466,
                0.5765765765765766,
                0.6066066066066066,
                0.6366366366366366,
                0.6546546546546547,
                0.6786786786786787,
                0.7027027027027027,
                0.7207207207207207,
                0.7387387387387387,
                0.7507507507507507,
                0.7687687687687688,
                0.7807807807807807,
                0.7927927927927928,
                0.8048048048048048,
                0.8168168168168168,
                0.8288288288288288,
                0.8408408408408409,
                0.8468468468468469,
                0.8588588588588588,
                0.8648648648648649,
                0.8708708708708709,
                0.8828828828828829,
                0.8888888888888888,
                0.8948948948948949,
                0.9009009009009009,
                0.9069069069069069,
                0.9129129129129129,
                0.9189189189189189,
                0.924924924924925,
                0.924924924924925,
                0.9309309309309309,
                0.9369369369369369,
                0.9369369369369369,
                0.9429429429429429,
                0.948948948948949,
                0.948948948948949,
                0.954954954954955,
                0.954954954954955,
                0.960960960960961,
                0.960960960960961,
                0.960960960960961,
                0.9669669669669669,
                0.9669669669669669,
                0.9669669669669669,
                0.9729729729729729,
                0.9729729729729729,
                0.9729729729729729,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003
            ]
        },
        {
            "xlabel": "k",
            "ylabel": "m_\\sigma^2",
            "label": "m_\\sigma^2",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056528,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.655972934873,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.00547947233690029,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199305,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                3.5670037083898736,
                3.560400684976546,
                3.553797661563218,
                3.54719463814989,
                3.540591614736562,
                3.533988591323234,
                3.5273855679099055,
                3.5207825444965772,
                3.51417952108325,
                3.5075764976699215,
                3.500973474256593,
                3.494370450843265,
                3.4877674274299366,
                3.481164404016609,
                3.474561380603281,
                3.4679583571899526,
                3.4613553337766243,
                3.4547523103632964,
                3.448149286949968,
                3.4415462635366403,
                3.4349432401233124,
                3.428340216709984,
                3.4217371932966563,
                3.415134169883328,
                3.40853114647,
                3.401928123056672,
                3.395325099643344,
                3.3887220762300156,
                3.382119052816688,
                3.37551602940336,
                3.3689130059900316,
                3.362309982576704,
                3.355706959163376,
                3.3491039357500476,
                3.34250091233672,
                3.335897888923392,
                3.329294865510064,
                3.322691842096736,
                3.316088818683408,
                3.30948579527008,
                3.3028827718567517,
                3.2962797484434243,
                3.289676725030096,
                3.2830737016167686,
                3.2764706782034403,
                3.2698676547901124,
                3.263264631376785,
                3.2566616079634567,
                3.250058584550129,
                3.243455561136801,
                3.236852537723473,
                3.2302495143101457,
                3.2236464908968165,
                3.217043467483489,
                3.2104404440701613,
                3.203837420656834,
                3.197234397243506,
                3.190631373830178,
                3.1840283504168503,
                3.177425327003523,
                3.170822303590195,
                3.1642192801768676,
                3.1576162567635397,
                3.1510132333502114,
                3.144410209936884,
                3.137807186523556,
                3.1312041631102288,
                3.124601139696901,
                3.117998116283574,
                3.1113950928702456,
                3.1047920694569187,
                3.098189046043591,
                3.091586022630264,
                3.0849829992169355,
                3.0783799758036086,
                3.0717769523902816,
                3.0651739289769537,
                3.0585709055636268,
                3.0519678821502993,
                3.0453648587369724,
                3.038761835323645,
                3.032158811910318,
                3.0255557884969906,
                3.018952765083664,
                3.0123497416703366,
                3.0057467182570097,
                2.9991436948436827,
                2.9925406714303557,
                2.985937648017029,
                2.9793346246037022,
                2.9727316011903757,
                2.966128577777049,
                2.9595255543637227,
                2.952922530950396,
                2.9463195075370696,
                2.939716484123743,
                2.9331134607104166,
                2.92651043729709,
                2.9199074138837644,
                2.9133043904704383,
                2.9067013670571127,
                2.9000983436437866,
                2.8934953202304605,
                2.8868922968171353,
                2.8802892734038092,
                2.8736862499904845,
                2.867083226577159,
                2.860480203163834,
                2.853877179750509,
                2.847274156337184,
                2.84067113292386,
                2.8340681095105347,
                2.8274650860972104,
                2.820862062683886,
                2.8142590392705613,
                2.807656015857238,
                2.801052992443914,
                2.7944499690305906,
                2.7878469456172663,
                2.7812439222039433,
                2.7746408987906204,
                2.7680378753772974,
                2.761434851963975,
                2.7548318285506523,
                2.7482288051373307,
                2.741625781724008,
                2.735022758310687,
                2.728419734897366,
                2.721816711484044,
                2.7152136880707243,
                2.7086106646574035,
                2.702007641244083,
                2.695404617830764,
                2.6888015944174444,
                2.6821985710041254,
                2.675595547590807,
                2.6689925241774883,
                2.662389500764171,
                2.6557864773508535,
                2.6491834539375363,
                2.64258043052422,
                2.635977407110904,
                2.629374383697589,
                2.622771360284274,
                2.616168336870959,
                2.609565313457646,
                2.6029622900443328,
                2.59635926663102,
                2.589756243217708,
                2.5831532198043967,
                2.576550196391086,
                2.569947172977776,
                2.5633441495644673,
                2.556741126151159,
                2.5501381027378516,
                2.5435350793245455,
                2.53693205591124,
                2.530329032497935,
                2.5237260090846316,
                2.5171229856713295,
                2.510519962258028,
                2.503916938844728,
                2.4973139154314286,
                2.4907108920181305,
                2.484107868604834,
                2.4775048451915387,
                2.470901821778245,
                2.4642987983649527,
                2.4576957749516617,
                2.4510927515383725,
                2.4444897281250846,
                2.437886704711799,
                2.4312836812985146,
                2.424680657885232,
                2.418077634471952,
                2.4114746110586736,
                2.4048715876453977,
                2.3982685642321235,
                2.3916655408188516,
                2.385062517405582,
                2.378459493992315,
                2.3718564705790506,
                2.3652534471657893,
                2.3586504237525308,
                2.352047400339275,
                2.345444376926022,
                2.3388413535127723,
                2.3322383300995257,
                2.3256353066862836,
                2.319032283273044,
                2.312429259859809,
                2.305826236446577,
                2.29922321303335,
                2.292620189620127,
                2.2860171662069084,
                2.2794141427936943,
                2.272811119380485,
                2.266208095967281,
                2.2596050725540824,
                2.253002049140889,
                2.246399025727701,
                2.23979600231452,
                2.233192978901344,
                2.226589955488175,
                2.219986932075013,
                2.2133839086618576,
                2.2067808852487096,
                2.200177861835569,
                2.193574838422437,
                2.186971815009313,
                2.1803687915961976,
                2.173765768183091,
                2.167162744769994,
                2.1605597213569063,
                2.1539566979438303,
                2.1473536745307635,
                2.140750651117708,
                2.1341476277046643,
                2.1275446042916326,
                2.1209415808786134,
                2.114338557465607,
                2.107735534052615,
                2.1011325106396366,
                2.0945294872266733,
                2.087926463813725,
                2.081323440400794,
                2.0747204169878786,
                2.068117393574981,
                2.0615143701621017,
                2.054911346749241,
                2.0483083233364012,
                2.0417052999235814,
                2.035102276510783,
                2.028499253098007,
                2.021896229685255,
                2.015293206272527,
                2.0086901828598243,
                2.0020871594471483,
                1.9954841360344995,
                1.9888811126218802,
                1.9822780892092902,
                1.975675065796732,
                1.969072042384206,
                1.9624690189717144,
                1.955865995559258,
                1.9492629721468386,
                1.9426599487344578,
                1.9360569253221167,
                1.9294539019098182,
                1.9228508784975629,
                1.916247855085353,
                1.9096448316731902,
                1.9030418082610772,
                1.8964387848490156,
                1.8898357614370076,
                1.8832327380250553,
                1.8766297146131614,
                1.8700266912013286,
                1.8634236677895588,
                1.8568206443778548,
                1.8502176209662202,
                1.8436145975546567,
                1.8370115741431683,
                1.830408550731758,
                1.8238055273204288,
                1.8172025039091841,
                1.8105994804980283,
                1.803996457086964,
                1.7973934336759951,
                1.7907904102651264,
                1.7841873868543623,
                1.7775843634437067,
                1.7709813400331642,
                1.7643783166227396,
                1.7577752932124384,
                1.7511722698022651,
                1.7445692463922255,
                1.7379662229823252,
                1.7313631995725698,
                1.724760176162966,
                1.7181571527535202,
                1.7115541293442387,
                1.7049511059351288,
                1.6983480825261972,
                1.691745059117452,
                1.6851420357089009,
                1.678539012300552,
                1.6719359888924146,
                1.6653329654844964,
                1.6587299420768074,
                1.6521269186693575,
                1.6455238952621565,
                1.638920871855215,
                1.6323178484485446,
                1.6257148250421558,
                1.6191118016360606,
                1.6125087782302725,
                1.605905754824803,
                1.5993027314196673,
                1.5926997080148784,
                1.586096684610451,
                1.579493661206401,
                1.5728906378027436,
                1.566287614399496,
                1.5596845909966754,
                1.5530815675943002,
                1.5464785441923883,
                1.5398755207909602,
                1.5332724973900371,
                1.526669473989639,
                1.520066450589788,
                1.5134634271905083,
                1.5068604037918234,
                1.500257380393759,
                1.4936543569963419,
                1.4870513335995976,
                1.4804483102035573,
                1.473845286808248,
                1.4672422634137026,
                1.460639240019953,
                1.4540362166270324,
                1.4474331932349758,
                1.4408301698438213,
                1.4342271464536056,
                1.4276241230643687,
                1.421021099676153,
                1.414418076289001,
                1.4078150529029576,
                1.4012120295180697,
                1.3946090061343868,
                1.3880059827519597,
                1.3814029593708415,
                1.3747999359910876,
                1.3681969126127569,
                1.3615938892359079,
                1.3549908658606042,
                1.3483878424869113,
                1.3417848191148973,
                1.3351817957446332,
                1.328578772376194,
                1.3219757490096558,
                1.3153727256450995,
                1.30876970228261,
                1.3021666789222732,
                1.2955636555641816,
                1.28896063220843,
                1.282357608855117,
                1.2757545855043462,
                1.2691515621562257,
                1.262548538810867,
                1.2559455154683883,
                1.2493424921289107,
                1.2427394687925608,
                1.236136445459472,
                1.2295334221297824,
                1.2229303988036357,
                1.216327375481182,
                1.209724352162578,
                1.2031213288479863,
                1.1965183055375777,
                1.1899152822315282,
                1.1833122589300233,
                1.1767092356332554,
                1.170106212341425,
                1.1635031890547414,
                1.1569001657734224,
                1.1502971424976955,
                1.1436941192277976,
                1.1370910959639755,
                1.1304880727064863,
                1.1238850494555988,
                1.1172820262115921,
                1.1106790029747584,
                1.104075979745401,
                1.0974729565238364,
                1.0908699333103953,
                1.0842669101054216,
                1.0776638869092738,
                1.0710608637223258,
                1.0644578405449674,
                1.057854817377605,
                1.051251794220662,
                1.04464877107458,
                1.038045747939818,
                1.0314427248168565,
                1.0248397017061956,
                1.0182366786083552,
                1.0116336555238798,
                1.0050306324533338,
                0.9984276093973087,
                0.9918245863564192,
                0.9852215633313067,
                0.9786185403226387,
                0.9720155173311132,
                0.9654124943574557,
                0.958809471402422,
                0.9522064484668025,
                0.9456034255514187,
                0.9390004026571283,
                0.9323973797848243,
                0.9257943569354393,
                0.9191913341099425,
                0.912588311309347,
                0.905985288534707,
                0.8993822657871229,
                0.8927792430677391,
                0.8861762203777523,
                0.879573197718406,
                0.8729701750909994,
                0.8663671524968845,
                0.8597641299374724,
                0.8531611074142328,
                0.8465580849286977,
                0.8399550624824645,
                0.8333520400771979,
                0.8267490177146342,
                0.8201459953965806,
                0.8135429731249245,
                0.8069399509016295,
                0.800336928728746,
                0.7937339066084078,
                0.7871308845428422,
                0.780527862534368,
                0.7739248405854051,
                0.767321818698473,
                0.7607187968762006,
                0.754115775121326,
                0.7475127534367048,
                0.740909731825313,
                0.7343067102902519,
                0.7277036888347557,
                0.7211006674621941,
                0.7144976461760817,
                0.7078946249800787,
                0.7012916038780038,
                0.6946885828738342,
                0.6880855619717189,
                0.6814825411759795,
                0.6748795204911238,
                0.6682764999218472,
                0.6616734794730472,
                0.6550704591498261,
                0.6484674389575042,
                0.6418644189016259,
                0.6352613989879718,
                0.6286583792225662,
                0.6220553596116886,
                0.6154523401618855,
                0.6088493208799798,
                0.602246301773084,
                0.5956432828486111,
                0.5890402641142896,
                0.5824372455781733,
                0.5758342272486592,
                0.5692312091344985,
                0.5626281912448146,
                0.5560251735891147,
                0.5494221561773126,
                0.5428191390197383,
                0.5362161221271623,
                0.5296131055108089,
                0.5230100891823805,
                0.5164070731540725,
                0.5098040574385985,
                0.5032010420492107,
                0.49659802699972155,
                0.48999501230453046,
                0.4833919979786446,
                0.476788984037709,
                0.4701859704980293,
                0.46358295737660393,
                0.4569799446911494,
                0.45037693246013477,
                0.4437739207028092,
                0.4371709094392395,
                0.4305678986903404,
                0.4239648884779147,
                0.4173618788246867,
                0.41075886975434517,
                0.40415586129158126,
                0.3975528534621314,
                0.3909498462928244,
                0.38434683981162293,
                0.37774383404767675,
                0.371140829031368,
                0.36453782479436797,
                0.3579348213696877,
                0.3513318187917383,
                0.3447288170963865,
                0.33812581632102096,
                0.3315228165046111,
                0.3249198176877802,
                0.3183168199128697,
                0.3117138232240165,
                0.30511082766722564,
                0.2985078332904526,
                0.2919048401436831,
                0.28530184827901944,
                0.27869885775077385,
                0.2720958686155556,
                0.2654928809323755,
                0.25888989476274066,
                0.2522869101707667,
                0.24568392722328247,
                0.23908094598995006,
                0.23247796654338024,
                0.22587498895926175,
                0.21927201331648713,
                0.21266903969729334,
                0.20606606818739814,
                0.19946309887615293,
                0.19286013185669154,
                0.18625716722609514,
                0.17965420508555568,
                0.1730512455405513,
                0.16644828870103004,
                0.15984533468159476,
                0.15324238360170536,
                0.14663943558587939,
                0.14003649076391134,
                0.13343354927109122,
                0.12683061124844233,
                0.12022767684295879,
                0.11362474620786409,
                0.10702181950286922,
                0.10041889689445309,
                0.09381597855614363,
                0.08721306466882196,
                0.08061015542102817,
                0.07400725100929141,
                0.06740435163846323,
                0.06080145752207285,
                0.05419856888269494,
                0.04759568595233093,
                0.04099280897281021,
                0.03438993819620447,
                0.02778707388526363,
                0.02118421631386572,
                0.014581365767490846,
                0.007978522543709642,
                0.0013756869526986002,
                0.011552085789418826,
                0.02455714895110094,
                0.03625053910504238,
                0.04960438457379371,
                0.059634280073704325,
                0.07123785638893908,
                0.08201052655459666,
                0.09151592604092132,
                0.10184827597032789,
                0.11292652624195561,
                0.11956198167497017,
                0.12919694714796723,
                0.13926985770284536,
                0.1470732002693412,
                0.1551584287470995,
                0.16080768901420558,
                0.1693339918216401,
                0.17534069216369047,
                0.18148378069178356,
                0.18774102408218232,
                0.19409042939422233,
                0.2005104592485756,
                0.2069802335289161,
                0.21082669375031635,
                0.21735827387533832,
                0.22126275129258255,
                0.22518391466493332,
                0.23171246556620753,
                0.2356264293328184,
                0.2395303295095909,
                0.24341696175233107,
                0.24727965962233148,
                0.2511123076579509,
                0.2549093477928619,
                0.25866578028145454,
                0.25993312821692655,
                0.26361942588673604,
                0.2672539061524127,
                0.26844516908676436,
                0.27199274722951916,
                0.2754811906112372,
                0.27657936678661554,
                0.2799706044063251,
                0.28100377477116356,
                0.2842941009525712,
                0.2852598852013949,
                0.28619599798945333,
                0.2893450479567626,
                0.2902127835889647,
                0.29105093764537066,
                0.2940596582485001,
                0.2948307767886641,
                0.29557328809622685,
                0.2984463944387585,
                0.299124950490848,
                0.29977651113436066,
                0.30040165759746174,
                0.30311329225499994,
                0.3036802110219456,
                0.3042228356573662,
                0.30474185395542763,
                0.3052379666781818,
                0.30571188373844205,
                0.3082217187357247,
                0.3086474631138611,
                0.30905337198719407,
                0.3094401583203222,
                0.30980852891148347,
                0.3101591823396369,
                0.31049280714848676,
                0.31081008025385515,
                0.3111116655606328,
                0.3133962422021177,
                0.31366431956047675,
                0.3139187882922641,
                0.31416024517792934,
                0.3143892696078661,
                0.3146064232104843,
                0.31481224959569626,
                0.3150072742027448,
                0.3151920042418814,
                0.3153669287199918,
                0.3155325185408703,
                0.3156892266714419,
                0.3158374883658243,
                0.3159777214397068,
                0.31611032658809207,
                0.31623568773999405,
                0.3163541724442157,
                0.3164661322808414,
                0.3185073893679712,
                0.31860565626411774,
                0.3186984473947128,
                0.3187860509341115,
                0.31886874151329075,
                0.3189467806983204,
                0.3190204174683299,
                0.3190898886908177,
                0.3191554195924239,
                0.3192172242235322,
                0.31927550591530873,
                0.319330457727974,
                0.3193822628893192,
                0.3194310952226233,
                0.31947711956330826,
                0.3195204921637878,
                0.31956136108610445,
                0.3195998665820565,
                0.31963614146061164,
                0.3196703114425,
                0.31970249550194885,
                0.3197328061955952,
                0.3197613499786648,
                0.3197882275085614,
                0.3198135339360555,
                0.3198373591842893,
                0.3198597882158583,
                0.31988090128824553,
                0.31990077419790924,
                0.31991947851334285,
                0.3199370817974361,
                0.31995364781947677,
                0.31996923675713834,
                0.3199839053888049,
                0.3199977072765813,
                0.3200106929403452,
                0.32002291002317945,
                0.3200344034485417,
                0.32004521556949994,
                0.3200553863103746,
                0.3200649533011122,
                0.3200739520047065,
                0.3200824158379843,
                0.32009037628605014,
                0.32009786301068915,
                0.3201049039530079,
                0.3201115254305884,
                0.3201177522294191,
                0.3201236076908582,
                0.3201291137938725,
                0.32013429123278814,
                0.3201391594907789,
                0.3201437369093087,
                0.32014804075373304,
                0.32015208727526095,
                0.3201558917694646,
                0.32015946863151734,
                0.3201628314083343,
                0.32016599284777675,
                0.32016896494508157,
                0.32017175898666084,
                0.3201743855914148,
                0.3201768547496939,
                0.3201791758600381,
                0.32018135776381323,
                0.32018340877786355,
                0.3201853367252861,
                0.32018714896443484,
                0.3201888524162508,
                0.32019045359001247,
                0.32019195860759475,
                0.3201933732263213,
                0.32019470286048884,
                0.32019595260163886,
                0.3201971272376465,
                0.32019823127069763,
                0.3201992689342126,
                0.320200244208781,
                0.320201160837162,
                0.3202020223384044,
                0.3202028320211381,
                0.3202035929960817,
                0.32020430818781626,
                0.32020498034586337,
                0.32020561205511194,
                0.3202062057456278,
                0.32020676370187806,
                0.3202072880714232,
                0.3202077808730845,
                0.3202082440046234,
                0.32020867924997964,
                0.32020908828607214,
                0.3202094726891879,
                0.32020983394100766,
                0.3202101734342648,
                0.32021049247806177,
                0.32021079230288135,
                0.3202110740652962,
                0.32021133885238945,
                0.32021158768592234,
                0.32021182152625116,
                0.32021204127600383,
                0.32021224778354335,
                0.3202124418462252,
                0.3202126242134542,
                0.3202127955895618,
                0.3202129566365153,
                0.32021310797645797,
                0.3202132501940996,
                0.32021338383896775,
                0.32021350942751997,
                0.32021362744512855,
                0.3202137383479514,
                0.3202138425646862,
                0.3202139404982172,
                0.3202140325271748,
                0.320214119007395,
                0.3202142002732951,
                0.3202142766391332,
                0.3202143484002367,
                0.3202144158341557,
                0.32021447920173024,
                0.3202145387480934,
                0.32021459470357594,
                0.3202146472846464,
                0.3202146966947377,
                0.3202147431250346,
                0.3202147867551904,
                0.32021482775401733,
                0.32021486628016743,
                0.32021490248273565,
                0.320214936501838,
                0.32021496846912456,
                0.3202149985083155,
                0.32021502673567825,
                0.3202150532604775,
                0.32021507818538925,
                0.3202151016068853,
                0.3202151236156314,
                0.32021514429682896,
                0.3202151637305474,
                0.3202151819920188,
                0.32021519915193836,
                0.3202152152767429,
                0.32021523042886607,
                0.32021524466697815,
                0.3202152580462017,
                0.32021527061834015,
                0.32021528243207453,
                0.3202152935331531,
                0.3202153039645612,
                0.3202153137666894,
                0.3202153229774951,
                0.320215331632648,
                0.32021533976566807,
                0.32021534740804836,
                0.32021535458938394,
                0.3202153613374864,
                0.32021536767849107,
                0.32021537363695324,
                0.3202153792359412,
                0.320215384497137,
                0.3202153894409172,
                0.32021539408643407,
                0.32021539845169256,
                0.320215402553621,
                0.32021540640808166,
                0.3202154100299894,
                0.32021541343337057,
                0.32021541663141045,
                0.32021541963650485,
                0.3202154224603134,
                0.3202154251137852,
                0.3202154276071631,
                0.32021542995010177,
                0.32021543215167625,
                0.3202154342204177,
                0.32021543616434917,
                0.3202154379910186,
                0.32021543970748917,
                0.32021544132039537,
                0.32021544283598435,
                0.32021544426012777,
                0.32021544559834536,
                0.32021544685582976,
                0.32021544803745966,
                0.3202154491477969,
                0.3202154501911398,
                0.3202154511715297,
                0.32021545209276564,
                0.32021545295841997,
                0.32021545377185384,
                0.32021545453621597,
                0.3202154552544588,
                0.3202154559293644,
                0.3202154565635476,
                0.3202154571594663,
                0.32021545771943244,
                0.32021545824562,
                0.32021545874006074,
                0.3202154592046681,
                0.3202154596412416,
                0.32021546005147317,
                0.32021546043695315,
                0.32021546079917823,
                0.32021546113955196,
                0.32021546145938856,
                0.32021546175992643,
                0.3202154620423305,
                0.32021546230769476,
                0.32021546255704897,
                0.32021546279136104,
                0.3202154630115368,
                0.32021546321842737,
                0.32021546341283447,
                0.32021546359551106,
                0.32021546376716575,
                0.32021546392846467,
                0.3202154640800332,
                0.3202154642224568,
                0.32021546435628656,
                0.32021546448204113,
                0.32021546460020783,
                0.3202154647112451,
                0.32021546481558405,
                0.3202154649136254,
                0.3202154650057464,
                0.3202154650923032,
                0.32021546517363014,
                0.32021546525004235,
                0.3202154653218377,
                0.320215465389297,
                0.3202154654526866,
                0.3202154655122603,
                0.3202154655682557,
                0.3202154656208709,
                0.3202154656703049,
                0.3202154657167483,
                0.3202154657603807,
                0.32021546580137217,
                0.3202154658398832,
                0.32021546587606753,
                0.3202154659100722,
                0.3202154659420396,
                0.3202154659720929,
                0.32021546600032974,
                0.3202154660268584,
                0.3202154660517814,
                0.3202154660751955,
                0.32021546609719176,
                0.3202154661178571,
                0.320215466137275,
                0.32021546615552543,
                0.320215466172686,
                0.320215466188815,
                0.32021546620396923,
                0.3202154662182067,
                0.3202154662315824,
                0.3202154662441485,
                0.32021546625595404,
                0.32021546626704567,
                0.32021546627746844,
                0.32021546628726555,
                0.3202154662964775,
                0.3202154663051335,
                0.3202154663132662,
                0.3202154663209065,
                0.3202154663280847,
                0.32021546633482767,
                0.32021546634116294,
                0.3202154663471152,
                0.3202154663527091,
                0.32021546635796805,
                0.3202154663629124,
                0.320215466367558,
                0.3202154663719225,
                0.32021546637602294,
                0.32021546637987514,
                0.32021546638349413,
                0.3202154663868941,
                0.3202154663900889,
                0.32021546639309156,
                0.32021546639591497,
                0.32021546639856846,
                0.3202154664010616,
                0.32021546640340387,
                0.32021546640560444,
                0.3202154664076716,
                0.3202154664096138,
                0.32021546641143844,
                0.32021546641315324,
                0.32021546641476495,
                0.32021546641628046,
                0.3202154664177046,
                0.3202154664190426,
                0.3202154664202997,
                0.32021546642148047,
                0.32021546642258997,
                0.3202154664236323,
                0.3202154664246115,
                0.32021546642553195,
                0.3202154664263971,
                0.32021546642721055,
                0.3202154664279748,
                0.3202154664286928,
                0.32021546642936743,
                0.3202154664300012,
                0.3202154664305966,
                0.32021546643115595,
                0.32021546643168153,
                0.3202154664321756,
                0.32021546643264004,
                0.3202154664330765,
                0.3202154664334867,
                0.32021546643387216,
                0.3202154664342341,
                0.3202154664345743,
                0.3202154664348938,
                0.32021546643519394,
                0.3202154664354761,
                0.3202154664357412,
                0.3202154664359905,
                0.32021546643622406,
                0.3202154664364426,
                0.3202154664366471,
                0.3202154664368378,
                0.32021546643701576,
                0.32021546643718146,
                0.3202154664373354,
                0.3202154664374787,
                0.3202154664376117,
                0.3202154664377353,
                0.3202154664378505,
                0.3202154664379584,
                0.3202154664380599,
                0.32021546643815657,
                0.3202154664382503,
                0.32021546643834153,
                0.3202154664384269,
                0.32021546643850546,
                0.3202154664385777,
                0.3202154664386433,
                0.3202154664387027,
                0.3202154664387561,
                0.3202154664388038,
                0.3202154664388461,
                0.3202154664388835,
                0.3202154664389164,
                0.32021546643894616,
                0.3202154664389734,
                0.32021546643899934,
                0.320215466439026,
                0.32021546643905524,
                0.32021546643908844,
                0.3202154664391203,
                0.32021546643915016,
                0.3202154664391779,
                0.32021546643920373,
                0.3202154664392279,
                0.3202154664392501,
                0.32021546643927057,
                0.32021546643928966,
                0.320215466439307,
                0.320215466439323,
                0.3202154664393379,
                0.32021546643935184,
                0.32021546643936505,
                0.32021546643937776,
                0.32021546643939053
            ]
        },
        {
            "xlabel": "k",
            "ylabel": "| \\partial_t m_\\sigma^2 |",
            "label": "| \\partial_t m_\\sigma^2 |",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056528,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.655972934873,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.00547947233690029,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199305,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484
            ],
            "y": [
                0.3216228122404483,
                0.32162281224048866,
                0.32162281224046924,
                0.32162281224047,
                0.3216228122404908,
                0.3216228122404914,
                0.3216228122404883,
                0.3216228122404489,
                0.3216228122404917,
                0.3216228122404873,
                0.3216228122404935,
                0.32162281224049044,
                0.32162281224044487,
                0.32162281224049155,
                0.3216228122404921,
                0.32162281224048933,
                0.3216228122404675,
                0.32162281224049244,
                0.32162281224046846,
                0.32162281224046796,
                0.32162281224049066,
                0.3216228122404688,
                0.32162281224049183,
                0.3216228122404695,
                0.32162281224048966,
                0.3216228122404689,
                0.32162281224049244,
                0.3216228122404665,
                0.3216228122404694,
                0.32162281224048933,
                0.32162281224044936,
                0.3216228122404895,
                0.321622812240488,
                0.3216228122404492,
                0.32162281224049083,
                0.3216228122404677,
                0.32162281224047023,
                0.32162281224049155,
                0.32162281224046924,
                0.3216228122404894,
                0.32162281224044603,
                0.32162281224049405,
                0.32162281224044353,
                0.32162281224049255,
                0.32162281224046657,
                0.3216228122404508,
                0.3216228122404902,
                0.32162281224046724,
                0.3216228122404678,
                0.321622812240472,
                0.32162281224044764,
                0.3216228122405319,
                0.32162281224044437,
                0.3216228122404744,
                0.3216228122404461,
                0.32162281224046807,
                0.32162281224047,
                0.3216228122404699,
                0.32162281224044503,
                0.32162281224046985,
                0.3216228122404442,
                0.32162281224047184,
                0.32162281224048966,
                0.3216228122404497,
                0.3216228122404671,
                0.3216228122404437,
                0.32162281224047407,
                0.3216228122404242,
                0.3216228122404886,
                0.32162281224042666,
                0.32162281224046985,
                0.3216228122404265,
                0.32162281224049044,
                0.32162281224042477,
                0.3216228122404258,
                0.3216228122404704,
                0.3216228122404223,
                0.32162281224045053,
                0.32162281224042627,
                0.32162281224044703,
                0.3216228122404243,
                0.32162281224044625,
                0.3216228122404023,
                0.3216228122404507,
                0.3216228122404236,
                0.3216228122404275,
                0.3216228122404265,
                0.32162281224040307,
                0.32162281224042627,
                0.3216228122404039,
                0.3216228122404011,
                0.32162281224040856,
                0.3216228122404011,
                0.3216228122404049,
                0.3216228122404022,
                0.3216228122404056,
                0.3216228122404007,
                0.3216228122403609,
                0.3216228122403871,
                0.32162281224036077,
                0.32162281224038314,
                0.32162281224038,
                0.3216228122403392,
                0.3216228122403799,
                0.32162281224031825,
                0.3216228122403601,
                0.3216228122403238,
                0.32162281224033734,
                0.32162281224031813,
                0.3216228122402942,
                0.32162281224033773,
                0.32162281224029576,
                0.3216228122402952,
                0.32162281224031614,
                0.3216228122402513,
                0.3216228122402812,
                0.3216228122402504,
                0.3216228122402975,
                0.3216228122402281,
                0.32162281224023354,
                0.32162281224022815,
                0.32162281224020783,
                0.3216228122402092,
                0.3216228122401709,
                0.3216228122402112,
                0.3216228122401427,
                0.32162281224014216,
                0.32162281224016553,
                0.3216228122400787,
                0.32162281224012323,
                0.32162281224010236,
                0.32162281224005645,
                0.3216228122400623,
                0.3216228122400363,
                0.3216228122400145,
                0.3216228122400115,
                0.3216228122399504,
                0.3216228122399704,
                0.32162281223994843,
                0.3216228122399065,
                0.3216228122398905,
                0.32162281223984224,
                0.3216228122398391,
                0.3216228122398414,
                0.32162281223975264,
                0.3216228122397537,
                0.32162281223973466,
                0.321622812239688,
                0.32162281223966954,
                0.32162281223963257,
                0.32162281223960326,
                0.32162281223953704,
                0.3216228122395161,
                0.3216228122394729,
                0.321622812239407,
                0.3216228122393875,
                0.32162281223934264,
                0.3216228122392877,
                0.3216228122392113,
                0.32162281223919365,
                0.3216228122391027,
                0.3216228122390862,
                0.3216228122390178,
                0.3216228122389332,
                0.32162281223888733,
                0.3216228122388038,
                0.32162281223874295,
                0.3216228122386747,
                0.32162281223858485,
                0.3216228122385223,
                0.32162281223841355,
                0.3216228122383476,
                0.3216228122382625,
                0.3216228122381314,
                0.3216228122380751,
                0.32162281223793754,
                0.3216228122378492,
                0.3216228122377432,
                0.32162281223763506,
                0.3216228122375036,
                0.32162281223737443,
                0.3216228122372253,
                0.32162281223709294,
                0.32162281223697026,
                0.32162281223681444,
                0.32162281223665895,
                0.3216228122365114,
                0.32162281223629197,
                0.32162281223616346,
                0.3216228122359487,
                0.32162281223579464,
                0.3216228122355577,
                0.3216228122353633,
                0.32162281223514794,
                0.3216228122349293,
                0.3216228122346946,
                0.3216228122344452,
                0.3216228122341745,
                0.32162281223391487,
                0.32162281223365113,
                0.3216228122333307,
                0.3216228122330716,
                0.3216228122327236,
                0.321622812232379,
                0.3216228122320756,
                0.32162281223170713,
                0.32162281223133876,
                0.3216228122309311,
                0.32162281223053746,
                0.3216228122301281,
                0.32162281222969613,
                0.3216228122292198,
                0.321622812228767,
                0.321622812228216,
                0.3216228122277501,
                0.3216228122272077,
                0.32162281222662653,
                0.3216228122260374,
                0.32162281222543504,
                0.3216228122248068,
                0.3216228122241181,
                0.32162281222344197,
                0.32162281222271,
                0.32162281222197536,
                0.32162281222115047,
                0.3216228122203733,
                0.3216228122195079,
                0.32162281221862266,
                0.3216228122177096,
                0.3216228122166965,
                0.32162281221573746,
                0.32162281221468225,
                0.32162281221358124,
                0.3216228122124151,
                0.32162281221126365,
                0.32162281221001415,
                0.32162281220871314,
                0.32162281220739597,
                0.32162281220595546,
                0.32162281220452693,
                0.3216228122029815,
                0.32162281220140315,
                0.32162281219973654,
                0.3216228121980188,
                0.3216228121962229,
                0.3216228121943408,
                0.32162281219240185,
                0.3216228121903422,
                0.32162281218822897,
                0.32162281218601196,
                0.3216228121837224,
                0.321622812181295,
                0.3216228121787885,
                0.3216228121761808,
                0.3216228121734654,
                0.32162281217062466,
                0.321622812167647,
                0.3216228121645746,
                0.3216228121613757,
                0.32162281215798916,
                0.3216228121545301,
                0.3216228121508725,
                0.32162281214706445,
                0.32162281214311883,
                0.3216228121390127,
                0.32162281213467137,
                0.3216228121302136,
                0.3216228121255644,
                0.32162281212068783,
                0.3216228121155932,
                0.3216228121103056,
                0.32162281210479865,
                0.32162281209905674,
                0.32162281209304444,
                0.3216228120868109,
                0.3216228120803027,
                0.3216228120735212,
                0.32162281206645715,
                0.32162281205907184,
                0.32162281205138143,
                0.3216228120433792,
                0.32162281203503157,
                0.32162281202633264,
                0.3216228120172467,
                0.32162281200780724,
                0.32162281199795245,
                0.3216228119876466,
                0.3216228119769748,
                0.3216228119658093,
                0.321622811954161,
                0.32162281194203846,
                0.3216228119293951,
                0.3216228119161992,
                0.3216228119024756,
                0.3216228118881737,
                0.32162281187321967,
                0.32162281185770236,
                0.32162281184144154,
                0.32162281182456265,
                0.3216228118069417,
                0.32162281178855556,
                0.32162281176943575,
                0.3216228117494768,
                0.32162281172867235,
                0.3216228117069854,
                0.3216228116844127,
                0.3216228116608481,
                0.32162281163625206,
                0.32162281161068695,
                0.32162281158402417,
                0.3216228115562065,
                0.3216228115272338,
                0.3216228114970016,
                0.32162281146549104,
                0.32162281143270627,
                0.3216228113984337,
                0.32162281136281645,
                0.3216228113256005,
                0.3216228112868387,
                0.3216228112464636,
                0.32162281120437974,
                0.32162281116044067,
                0.3216228111147084,
                0.32162281106703594,
                0.32162281101729634,
                0.3216228109654788,
                0.32162281091149064,
                0.3216228108552054,
                0.321622810796508,
                0.32162281073533555,
                0.3216228106715934,
                0.3216228106051301,
                0.3216228105358274,
                0.3216228104636427,
                0.32162281038836715,
                0.32162281030991086,
                0.3216228102281369,
                0.32162281014290117,
                0.32162281005401705,
                0.3216228099614161,
                0.32162280986487957,
                0.32162280976421787,
                0.32162280965935364,
                0.321622809549996,
                0.3216228094360259,
                0.3216228093172377,
                0.3216228091934122,
                0.32162280906432,
                0.3216228089297951,
                0.3216228087895346,
                0.3216228086433383,
                0.32162280849099256,
                0.3216228083321469,
                0.3216228081665824,
                0.3216228079940145,
                0.3216228078141288,
                0.3216228076266233,
                0.32162280743118826,
                0.32162280722743414,
                0.3216228070151065,
                0.3216228067937498,
                0.32162280656301984,
                0.32162280632251766,
                0.32162280607182847,
                0.32162280581052577,
                0.32162280553814077,
                0.321622805254236,
                0.3216228049582792,
                0.32162280464981263,
                0.3216228043282589,
                0.3216228039931017,
                0.3216228036437177,
                0.32162280327955983,
                0.32162280289998363,
                0.3216228025042971,
                0.3216228020918669,
                0.3216228016619705,
                0.32162280121386716,
                0.32162280074676747,
                0.3216228002598808,
                0.3216227997523652,
                0.3216227992233494,
                0.3216227986719692,
                0.32162279809718064,
                0.32162279749805023,
                0.3216227968735621,
                0.3216227962225954,
                0.32162279554409623,
                0.321622794836831,
                0.32162279409956984,
                0.3216227933311293,
                0.3216227925301135,
                0.321622791695154,
                0.3216227908248386,
                0.3216227899176689,
                0.32162278897206914,
                0.3216227879863847,
                0.32162278695899277,
                0.3216227858880398,
                0.32162278477171363,
                0.3216227836081391,
                0.32162278239525544,
                0.3216227811309854,
                0.32162277981315385,
                0.32162277843953635,
                0.3216227770076842,
                0.32162277551520857,
                0.3216227739595047,
                0.32162277233789066,
                0.32162277064759426,
                0.3216227688856922,
                0.32162276704914017,
                0.3216227651348311,
                0.32162276313938876,
                0.32162276105942644,
                0.3216227588913745,
                0.3216227566314613,
                0.3216227542758389,
                0.32162275182040306,
                0.32162274926097323,
                0.32162274659311696,
                0.32162274381225925,
                0.32162274091358384,
                0.321622737892134,
                0.3216227347426933,
                0.3216227314598218,
                0.32162272803792014,
                0.32162272447103113,
                0.3216227207530553,
                0.3216227168776008,
                0.3216227128379598,
                0.3216227086271865,
                0.32162270423807354,
                0.32162269966301144,
                0.32162269489417245,
                0.32162268992329646,
                0.32162268474186356,
                0.32162267934092764,
                0.32162267371121805,
                0.3216226678430247,
                0.32162266172625303,
                0.3216226553503804,
                0.32162264870440394,
                0.32162264177691496,
                0.3216226345559696,
                0.3216226270291265,
                0.32162261918346474,
                0.3216226110054275,
                0.32162260248099284,
                0.32162259359544293,
                0.321622584333495,
                0.321622574679201,
                0.3216225646159661,
                0.3216225541264135,
                0.32162254319253547,
                0.321622531795513,
                0.3216225199156701,
                0.3216225075326045,
                0.32162249462498865,
                0.3216224811705975,
                0.3216224671462502,
                0.3216224525278581,
                0.32162243729018625,
                0.32162242140707153,
                0.3216224048511153,
                0.3216223875938481,
                0.32162236960554763,
                0.3216223508552622,
                0.32162233131069057,
                0.321622310938211,
                0.3216222897027366,
                0.3216222675677165,
                0.32162224449504456,
                0.32162222044500327,
                0.3216221953761886,
                0.321622169245446,
                0.3216221420077829,
                0.3216221136163354,
                0.3216220840221926,
                0.32162205317443976,
                0.3216220210199541,
                0.32162198750339643,
                0.321621952567053,
                0.3216219161507923,
                0.3216218781919249,
                0.32162183862508964,
                0.32162179738219887,
                0.3216217543922392,
                0.321621709581191,
                0.32162166287195443,
                0.32162161418407076,
                0.321621563433754,
                0.3216215105336492,
                0.3216214553926563,
                0.32162139791588795,
                0.32162133800435916,
                0.32162127555499237,
                0.32162121046020875,
                0.3216211426080271,
                0.32162107188157735,
                0.32162099815915474,
                0.32162092131382136,
                0.321620841213303,
                0.3216207577197105,
                0.32162067068930755,
                0.3216205799722791,
                0.3216204854124692,
                0.3216203868470773,
                0.32162028410645677,
                0.32162017701372714,
                0.3216200653845378,
                0.32161994902673385,
                0.3216198277400056,
                0.32161970131557854,
                0.32161956953580606,
                0.3216194321738539,
                0.3216192889932615,
                0.32161913974755885,
                0.3216189841798203,
                0.3216188220222728,
                0.32161865299575754,
                0.321618476809332,
                0.32161829315969137,
                0.32161810173072697,
                0.3216179021928907,
                0.32161769420273434,
                0.32161747740219204,
                0.3216172514181109,
                0.3216170158614593,
                0.3216167703267886,
                0.3216165143914184,
                0.3216162476148393,
                0.32161596953779126,
                0.32161567968166804,
                0.3216153775474732,
                0.3216150626152049,
                0.3216147343427166,
                0.3216143921649971,
                0.3216140354930311,
                0.32161366371291455,
                0.4956762694101835,
                0.6334560284888063,
                0.5695665137797943,
                0.650444662246021,
                0.4885403239140312,
                0.5651918239484134,
                0.5247197014362461,
                0.4629929538171869,
                0.5032724001312687,
                0.53960402440384,
                0.32320252455185033,
                0.46930390781443426,
                0.4906355191119905,
                0.38008845706139266,
                0.39381867333299175,
                0.27516652000923364,
                0.4153027053343344,
                0.2925768599270004,
                0.2992201124502429,
                0.3047804149885293,
                0.3092694762207072,
                0.31270948581781927,
                0.3151324580197915,
                0.18735498515435506,
                0.3181429228227867,
                0.19018091087316683,
                0.1909936573182807,
                0.31799537413190654,
                0.190642975925812,
                0.19015279440405422,
                0.189311700687203,
                0.18814589529960798,
                0.18668221546143526,
                0.1849478110156482,
                0.18296987688003258,
                0.0617305106431915,
                0.17955372094039393,
                0.17702977725628355,
                0.05802453074612155,
                0.17279691248900392,
                0.16991655193971206,
                0.05349042215233263,
                0.1651818132319798,
                0.05032409208062659,
                0.16026657690124052,
                0.04704182109929369,
                0.04559657124067264,
                0.15338523627334352,
                0.042266028278318546,
                0.04082515657417168,
                0.14655001520533428,
                0.03755996275247201,
                0.03616654976213876,
                0.13994445936474417,
                0.03305139056380106,
                0.03173648696879809,
                0.0304498940771478,
                0.1320794293362429,
                0.027613715221563223,
                0.02643038655332917,
                0.025280559249546437,
                0.02416486495541059,
                0.02308374939000939,
                0.1222500875063216,
                0.020737334342236992,
                0.019771178319799448,
                0.018839749673724027,
                0.017942748050362084,
                0.017079773101641247,
                0.016250336026205896,
                0.015453870448327627,
                0.0146897426261512,
                0.11127810977167314,
                0.013057623530367107,
                0.012394768884133298,
                0.011760982468383582,
                0.011155417241041568,
                0.01057720804400621,
                0.010025477224802477,
                0.009499339718899633,
                0.008997907620995052,
                0.008520294273984385,
                0.008065617904949845,
                0.00763300483739846,
                0.007221592308542408,
                0.006830530920150486,
                0.006458986750697862,
                0.006106143155427314,
                0.005771202280205865,
                0.0054533863140421605,
                0.09942639966160714,
                0.004786424870917014,
                0.004519709003714868,
                0.004267029652924476,
                0.00402772714204583,
                0.0038011651001455017,
                0.003586730437295137,
                0.003383833215133971,
                0.0031919064258782086,
                0.003010405691796375,
                0.0028388088967638684,
                0.0026766157592975222,
                0.002523347357329519,
                0.0023785456119737453,
                0.0022417727389442378,
                0.002112610673506953,
                0.0019906604756516583,
                0.0018755417207555554,
                0.0017668918803211975,
                0.0016643656975322463,
                0.001567634560912338,
                0.0014763858798104198,
                0.001390322464145345,
                0.0013091619111898541,
                0.0012326360015600453,
                0.0011604901057619681,
                0.0010924826034232895,
                0.0010283843159649003,
                0.0009679779539388327,
                0.0009110575798725566,
                0.0008574280871553304,
                0.0008069046954479033,
                0.0007593124628993119,
                0.0007144858155117159,
                0.0006722680934175572,
                0.0006325111145485599,
                0.0005950747547863234,
                0.0005598265454927055,
                0.0005266412870573737,
                0.0004954006790401867,
                0.00046599296611352813,
                0.0004383125994503864,
                0.0004122599134881124,
                0.00038774081710215094,
                0.000364666499290335,
                0.0003429531485234945,
                0.0003225216854954441,
                0.0003032975087037175,
                0.0002852102525049784,
                0.000268193556965588,
                0.0002521848492757254,
                0.00023712513612303995,
                0.00022295880662415827,
                0.00020963344525023865,
                0.0001970996545266997,
                0.0001853108868962245,
                0.0001742232853643022,
                0.00016379553260733435,
                0.0001539887079846489,
                0.0001447661523506533,
                0.00013609333997320727,
                0.00012793775740857643,
                0.00012026878898773813,
                0.00011305760856715785,
                0.00010627707707158753,
                9.990164588496349e-05,
                9.390726536546186e-05,
                8.827129861383873e-05,
                8.297243993594659e-05,
                7.799063790698924e-05,
                7.330702270534973e-05,
                6.890383762109118e-05,
                6.476437435524249e-05,
                6.0872912009966295e-05,
                5.721465948003596e-05,
                5.377570129459143e-05,
                5.054294630590749e-05,
                4.750407953641819e-05,
                4.464751663212461e-05,
                4.196236102539863e-05,
                3.943836353925217e-05,
                3.7065884230516124e-05,
                3.48358566312379e-05,
                3.273975387476794e-05,
                3.076955696320831e-05,
                2.8917724708646217e-05,
                2.717716522901452e-05,
                2.554121001810212e-05,
                2.4003588396773775e-05,
                2.2558403727093457e-05,
                2.120011193829248e-05,
                1.9923500212213944e-05,
                1.872366693150892e-05,
                1.7596003969326958e-05,
                1.6536178846568894e-05,
                1.5540118032818467e-05,
                1.4603992083249264e-05,
                1.3724200956638314e-05,
                1.2897359928277512e-05,
                1.2120287271164702e-05,
                1.1389992048094779e-05,
                1.0703662401222426e-05,
                1.0058655171959151e-05,
                9.452485866933514e-06,
                8.882818880842206e-06,
                8.347458765684002e-06,
                7.844342029944333e-06,
                7.371528908056036e-06,
                6.927196070780662e-06,
                6.5096298547527e-06,
                6.117219464965554e-06,
                5.748450791051916e-06,
                5.401900848138654e-06,
                5.076232087932963e-06,
                4.77018718296806e-06,
                4.482584762623156e-06,
                4.212314554279434e-06,
                3.958333281570626e-06,
                3.719659021420545e-06,
                3.4953696925909565e-06,
                3.284599389241946e-06,
                3.086534189952025e-06,
                2.9004090374626687e-06,
                2.7255029285090537e-06,
                2.561140660516828e-06,
                2.406687288685358e-06,
                2.26154622517726e-06,
                2.1251557835816798e-06,
                1.996987924326319e-06,
                1.876547751756423e-06,
                1.763369758475704e-06,
                1.6570165950873642e-06,
                1.5570758958644422e-06,
                1.4631614116651573e-06,
                1.374910133027605e-06,
                1.2919809598686043e-06,
                1.214052973718734e-06,
                1.1408239776362757e-06,
                1.0720111640620478e-06,
                1.0073483758077293e-06,
                9.46585646400497e-07,
                8.894873479385995e-07,
                8.358325020350121e-07,
                7.85413690161475e-07,
                7.380359207322327e-07,
                6.935158882450333e-07,
                6.516807889910943e-07,
                6.123689510538728e-07,
                5.754282904059209e-07,
                5.407159539982848e-07,
                5.080973680023134e-07,
                4.774461377662591e-07,
                4.4864375850312555e-07,
                4.2157878790857544e-07,
                3.9614652710586245e-07,
                3.722482392298732e-07,
                3.4979148200254643e-07,
                3.286893830977378e-07,
                3.088602940471678e-07,
                2.902272548765601e-07,
                2.72717834577355e-07,
                2.5626451505516663e-07,
                2.408037042205313e-07,
                2.2627576843565696e-07,
                2.1262482702061064e-07,
                1.9979843860578232e-07,
                1.8774467285101172e-07,
                1.7641738838115253e-07,
                1.6577330720892903e-07,
                1.5577145773992652e-07,
                1.4637338837737725e-07,
                1.375432432305215e-07,
                1.2924640748037222e-07,
                1.2144848802441894e-07,
                1.1412083205560588e-07,
                1.0723520586513162e-07,
                1.0076511973409333e-07,
                9.468582252566558e-08,
                8.897417460383994e-08,
                8.360656315699204e-08,
                7.856210627238515e-08,
                7.382193911698358e-08,
                6.936777007619877e-08,
                6.518245937986491e-08,
                6.125007317950774e-08,
                5.7555321145355984e-08,
                5.4082769643104125e-08,
                5.081957804039231e-08,
                4.7753240983549493e-08,
                4.48719426032361e-08,
                4.2164651149637554e-08,
                3.9621075730622267e-08,
                3.723086867297352e-08,
                3.4984471830710303e-08,
                3.287358164898447e-08,
                3.0890059508431596e-08,
                2.9026256188376733e-08,
                2.727506324022459e-08,
                2.5629761571236626e-08,
                2.4083426595303588e-08,
                2.2630288274629344e-08,
                2.1264803695703817e-08,
                1.9981730073488734e-08,
                1.8776119343720044e-08,
                1.7643410094138917e-08,
                1.6579065247246442e-08,
                1.557873429189239e-08,
                1.4638723754960203e-08,
                1.3755453725480732e-08,
                1.292547407776558e-08,
                1.214564833392126e-08,
                1.1412969801338345e-08,
                1.0724412860397282e-08,
                1.0077311504884976e-08,
                9.469262003036268e-09,
                8.897887661682286e-09,
                8.361028096484287e-09,
                7.856614854345321e-09,
                7.382663301839828e-09,
                6.937226659580255e-09,
                6.518636645793349e-09,
                6.125306094507932e-09,
                5.755712732401582e-09,
                5.408450552138757e-09,
                5.082183846756545e-09,
                4.775439012415756e-09,
                4.4870669085056324e-09,
                4.216045475852223e-09,
                3.9613066896540245e-09,
                3.721917718123749e-09,
                3.4970376607201563e-09,
                3.285836432346914e-09,
                3.087605621616627e-09,
                2.901742267692905e-09,
                2.727446027938771e-09,
                2.5628025692952756e-09,
                2.407852449665719e-09,
                2.2621846822917414e-09,
                2.1252639028416985e-09,
                1.9966304550734115e-09,
                1.8758111634422275e-09,
                1.7624815647165733e-09,
                1.65631449180654e-09,
                1.5570801165901736e-09,
                1.4638483111400036e-09,
                1.3753725958777812e-09,
                1.2921694081129144e-09,
                1.2139602502389207e-09,
                1.1404639207894743e-09,
                1.0714019221577357e-09,
                1.0065768725456636e-09,
                9.45813021036512e-10,
                8.889508398753763e-10,
                8.358632476298377e-10,
                7.856201163726281e-10,
                7.381376264357269e-10,
                6.934833743255878e-10,
                6.515113515881086e-10,
                6.120728459096324e-10,
                5.750299604171189e-10,
                5.402556136783062e-10,
                5.0767680146659e-10,
                4.772015925332237e-10,
                4.487002015860231e-10,
                4.216183372725229e-10,
                3.961317505095015e-10,
                3.7214851004823614e-10,
                3.496361695657007e-10,
                3.2844060902720565e-10,
                3.085807554547082e-10,
                2.8992411969566083e-10,
                2.7247070175009813e-10,
                2.5615560897177485e-10,
                2.4083283290705913e-10,
                2.2627795315478268e-10,
                2.125883086840077e-10,
                1.9972604545128134e-10,
                1.8763438239121358e-10,
                1.7627546546026095e-10,
                1.6560603289425761e-10,
                1.5561526925227308e-10,
                1.4625450504968811e-10,
                1.375237402865271e-10,
                1.2924722404614682e-10,
                1.2143577176963941e-10,
                1.1408938345698207e-10,
                1.071864282261501e-10,
                1.0068905203352421e-10,
                9.459995873941051e-11,
                8.887588657971164e-11,
                8.352494713521113e-11,
                7.850387864178231e-11,
                7.381808881997961e-11,
                6.936753484036892e-11,
                6.517114372469781e-11,
                6.12316193332575e-11,
                5.751381148272223e-11,
                5.4042054915394415e-11,
                5.077038400691445e-11,
                4.7696094897053e-11,
                4.483270688707708e-11,
                4.213966207316879e-11,
                3.962236817581719e-11,
                3.722674798994471e-11,
                3.4971728537328996e-11,
                3.286001367823055e-11,
                3.0869972530592505e-11,
                2.9001605094432796e-11,
                2.724409592872934e-11,
                2.560014889372441e-11,
                2.4064356268921364e-11,
                2.2623198753040947e-11,
                2.1260453184557523e-11,
                1.9978823423714536e-11,
                1.8775605610268425e-11,
                1.7629168862176158e-11,
                1.6571959502499282e-11,
                1.5560715767150825e-11,
                1.4619772398433483e-11,
                1.3743721675834504e-11,
                1.291363657757163e-11,
                1.2143036404913006e-11,
                1.1375140092511493e-11,
                1.0645097823678986e-11,
                9.961021179182163e-12,
                9.287759975701636e-12,
                8.668575977321544e-12,
                8.071022860982307e-12,
                7.497804486934694e-12,
                6.9813671782420994e-12,
                6.4757453105693215e-12,
                6.021496787741177e-12,
                5.610510028990094e-12,
                5.256304335593627e-12,
                4.945360406276092e-12,
                4.707420703842586e-12,
                4.564116110330218e-12,
                4.445146259113139e-12,
                4.158537072090012e-12,
                3.825962260733623e-12,
                3.5177221916704267e-12,
                3.195962821333128e-12,
                2.8931304727809213e-12,
                2.6011135652474494e-12,
                2.3226159589891443e-12,
                2.060341514260463e-12,
                1.8224018118264987e-12,
                1.6033891311764397e-12,
                1.4492690966451433e-12,
                1.3275953851730711e-12,
                1.2627027390548613e-12,
                1.2978529223687844e-12,
                1.4249343543507365e-12,
                1.6169084324511187e-12,
                1.5520157863329427e-12,
                1.4546768171550132e-12,
                1.351930127467493e-12,
                1.2572950185447716e-12,
                1.176179210896918e-12,
                1.081544101973991e-12,
                9.97724434071013e-13,
                9.30127927697784e-13,
                8.436043995397158e-13,
                7.81415613676209e-13,
                7.246345483225771e-13,
                6.786689239887945e-13,
                6.435187406745259e-13,
                6.191839983801107e-13,
                6.21887858635046e-13
            ]
        }
    ],
    "scatters": []
}

==> anc/k_MF_T=0.0125,mu=0.6.json <==
{
    "plot_name": "k_MF-T=0.0125, mu=0.6",
    "title": "$T=0.0125, \\mu=0.6, \\Lambda=10^{5}, k_\\mathrm{IR}=10^{-4},$\n$n_\\mathrm{cells}=1000, \\sigma_\\mathrm{max}=6.0$",
    "graphs": [
        {
            "xlabel": "k",
            "ylabel": "\\sigma_\\mathrm{min}",
            "label": "\\sigma_\\mathrm{min}",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056528,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.655972934873,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.00547947233690029,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199305,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.2042042042042042,
                0.3003003003003003,
                0.3663663663663664,
                0.4264264264264264,
                0.46846846846846846,
                0.5105105105105106,
                0.5465465465465466,
                0.5765765765765766,
                0.6066066066066066,
                0.6366366366366366,
                0.6546546546546547,
                0.6786786786786787,
                0.7027027027027027,
                0.7207207207207207,
                0.7387387387387387,
                0.7507507507507507,
                0.7687687687687688,
                0.7807807807807807,
                0.7927927927927928,
                0.8048048048048048,
                0.8168168168168168,
                0.8288288288288288,
                0.8408408408408409,
                0.8468468468468469,
                0.8588588588588588,
                0.8648648648648649,
                0.8708708708708709,
                0.8828828828828829,
                0.8888888888888888,
                0.8948948948948949,
                0.9009009009009009,
                0.9069069069069069,
                0.9129129129129129,
                0.9189189189189189,
                0.924924924924925,
                0.924924924924925,
                0.9309309309309309,
                0.9369369369369369,
                0.9369369369369369,
                0.9429429429429429,
                0.948948948948949,
                0.948948948948949,
                0.954954954954955,
                0.954954954954955,
                0.960960960960961,
                0.960960960960961,
                0.960960960960961,
                0.9669669669669669,
                0.9669669669669669,
                0.9669669669669669,
                0.9729729729729729,
                0.9729729729729729,
                0.9729729729729729,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003
            ]
        },
        {
            "xlabel": "k",
            "ylabel": "m_\\sigma^2",
            "label": "m_\\sigma^2",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056528,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.655972934873,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.00547947233690029,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199305,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                3.5670037083898736,
                3.560400684976546,
                3.553797661563218,
                3.54719463814989,
                3.540591614736562,
                3.533988591323234,
                3.5273855679099055,
                3.5207825444965772,
                3.51417952108325,
                3.5075764976699215,
                3.500973474256593,
                3.494370450843265,
                3.4877674274299366,
                3.481164404016609,
                3.474561380603281,
                3.4679583571899526,
                3.4613553337766243,
                3.4547523103632964,
                3.448149286949968,
                3.4415462635366403,
                3.4349432401233124,
                3.428340216709984,
                3.4217371932966563,
                3.415134169883328,
                3.40853114647,
                3.401928123056672,
                3.395325099643344,
                3.3887220762300156,
                3.382119052816688,
                3.37551602940336,
                3.3689130059900316,
                3.362309982576704,
                3.355706959163376,
                3.3491039357500476,
                3.34250091233672,
                3.335897888923392,
                3.329294865510064,
                3.322691842096736,
                3.316088818683408,
                3.30948579527008,
                3.3028827718567517,
                3.2962797484434243,
                3.289676725030096,
                3.2830737016167686,
                3.2764706782034403,
                3.2698676547901124,
                3.263264631376785,
                3.2566616079634567,
                3.250058584550129,
                3.243455561136801,
                3.236852537723473,
                3.2302495143101457,
                3.2236464908968165,
                3.217043467483489,
                3.2104404440701613,
                3.203837420656834,
                3.197234397243506,
                3.190631373830178,
                3.1840283504168503,
                3.177425327003523,
                3.170822303590195,
                3.1642192801768676,
                3.1576162567635397,
                3.1510132333502114,
                3.144410209936884,
                3.137807186523556,
                3.1312041631102288,
                3.124601139696901,
                3.117998116283574,
                3.1113950928702456,
                3.1047920694569187,
                3.098189046043591,
                3.091586022630264,
                3.0849829992169355,
                3.0783799758036086,
                3.0717769523902816,
                3.0651739289769537,
                3.0585709055636268,
                3.0519678821502993,
                3.0453648587369724,
                3.038761835323645,
                3.032158811910318,
                3.0255557884969906,
                3.018952765083664,
                3.0123497416703366,
                3.0057467182570097,
                2.9991436948436827,
                2.9925406714303557,
                2.985937648017029,
                2.9793346246037022,
                2.9727316011903757,
                2.966128577777049,
                2.9595255543637227,
                2.952922530950396,
                2.9463195075370696,
                2.939716484123743,
                2.9331134607104166,
                2.92651043729709,
                2.9199074138837644,
                2.9133043904704383,
                2.9067013670571127,
                2.9000983436437866,
                2.8934953202304605,
                2.8868922968171353,
                2.8802892734038092,
                2.8736862499904845,
                2.867083226577159,
                2.860480203163834,
                2.853877179750509,
                2.847274156337184,
                2.84067113292386,
                2.8340681095105347,
                2.8274650860972104,
                2.820862062683886,
                2.8142590392705613,
                2.807656015857238,
                2.801052992443914,
                2.7944499690305906,
                2.7878469456172663,
                2.7812439222039433,
                2.7746408987906204,
                2.7680378753772974,
                2.761434851963975,
                2.7548318285506523,
                2.7482288051373307,
                2.741625781724008,
                2.735022758310687,
                2.728419734897366,
                2.721816711484044,
                2.7152136880707243,
                2.7086106646574035,
                2.702007641244083,
                2.695404617830764,
                2.6888015944174444,
                2.6821985710041254,
                2.675595547590807,
                2.6689925241774883,
                2.662389500764171,
                2.6557864773508535,
                2.6491834539375363,
                2.64258043052422,
                2.635977407110904,
                2.629374383697589,
                2.622771360284274,
                2.616168336870959,
                2.609565313457646,
                2.6029622900443328,
                2.59635926663102,
                2.589756243217708,
                2.5831532198043967,
                2.576550196391086,
                2.569947172977776,
                2.5633441495644673,
                2.556741126151159,
                2.5501381027378516,
                2.5435350793245455,
                2.53693205591124,
                2.530329032497935,
                2.5237260090846316,
                2.5171229856713295,
                2.510519962258028,
                2.503916938844728,
                2.4973139154314286,
                2.4907108920181305,
                2.484107868604834,
                2.4775048451915387,
                2.470901821778245,
                2.4642987983649527,
                2.4576957749516617,
                2.4510927515383725,
                2.4444897281250846,
                2.437886704711799,
                2.4312836812985146,
                2.424680657885232,
                2.418077634471952,
                2.4114746110586736,
                2.4048715876453977,
                2.3982685642321235,
                2.3916655408188516,
                2.385062517405582,
                2.378459493992315,
                2.3718564705790506,
                2.3652534471657893,
                2.3586504237525308,
                2.352047400339275,
                2.345444376926022,
                2.3388413535127723,
                2.3322383300995257,
                2.3256353066862836,
                2.319032283273044,
                2.312429259859809,
                2.305826236446577,
                2.29922321303335,
                2.292620189620127,
                2.2860171662069084,
                2.2794141427936943,
                2.272811119380485,
                2.266208095967281,
                2.2596050725540824,
                2.253002049140889,
                2.246399025727701,
                2.23979600231452,
                2.233192978901344,
                2.226589955488175,
                2.219986932075013,
                2.2133839086618576,
                2.2067808852487096,
                2.200177861835569,
                2.193574838422437,
                2.186971815009313,
                2.1803687915961976,
                2.173765768183091,
                2.167162744769994,
                2.1605597213569063,
                2.1539566979438303,
                2.1473536745307635,
                2.140750651117708,
                2.1341476277046643,
                2.1275446042916326,
                2.1209415808786134,
                2.114338557465607,
                2.107735534052615,
                2.1011325106396366,
                2.0945294872266733,
                2.087926463813725,
                2.081323440400794,
                2.0747204169878786,
                2.068117393574981,
                2.0615143701621017,
                2.054911346749241,
                2.0483083233364012,
                2.0417052999235814,
                2.035102276510783,
                2.028499253098007,
                2.021896229685255,
                2.015293206272527,
                2.0086901828598243,
                2.0020871594471483,
                1.9954841360344995,
                1.9888811126218802,
                1.9822780892092902,
                1.975675065796732,
                1.969072042384206,
                1.9624690189717144,
                1.955865995559258,
                1.9492629721468386,
                1.9426599487344578,
                1.9360569253221167,
                1.9294539019098182,
                1.9228508784975629,
                1.916247855085353,
                1.9096448316731902,
                1.9030418082610772,
                1.8964387848490156,
                1.8898357614370076,
                1.8832327380250553,
                1.8766297146131614,
                1.8700266912013286,
                1.8634236677895588,
                1.8568206443778548,
                1.8502176209662202,
                1.8436145975546567,
                1.8370115741431683,
                1.830408550731758,
                1.8238055273204288,
                1.8172025039091841,
                1.8105994804980283,
                1.803996457086964,
                1.7973934336759951,
                1.7907904102651264,
                1.7841873868543623,
                1.7775843634437067,
                1.7709813400331642,
                1.7643783166227396,
                1.7577752932124384,
                1.7511722698022651,
                1.7445692463922255,
                1.7379662229823252,
                1.7313631995725698,
                1.724760176162966,
                1.7181571527535202,
                1.7115541293442387,
                1.7049511059351288,
                1.6983480825261972,
                1.691745059117452,
                1.6851420357089009,
                1.678539012300552,
                1.6719359888924146,
                1.6653329654844964,
                1.6587299420768074,
                1.6521269186693575,
                1.6455238952621565,
                1.638920871855215,
                1.6323178484485446,
                1.6257148250421558,
                1.6191118016360606,
                1.6125087782302725,
                1.605905754824803,
                1.5993027314196673,
                1.5926997080148784,
                1.586096684610451,
                1.579493661206401,
                1.5728906378027436,
                1.566287614399496,
                1.5596845909966754,
                1.5530815675943002,
                1.5464785441923883,
                1.5398755207909602,
                1.5332724973900371,
                1.526669473989639,
                1.520066450589788,
                1.5134634271905083,
                1.5068604037918234,
                1.500257380393759,
                1.4936543569963419,
                1.4870513335995976,
                1.4804483102035573,
                1.473845286808248,
                1.4672422634137026,
                1.460639240019953,
                1.4540362166270324,
                1.4474331932349758,
                1.4408301698438213,
                1.4342271464536056,
                1.4276241230643687,
                1.421021099676153,
                1.414418076289001,
                1.4078150529029576,
                1.4012120295180697,
                1.3946090061343868,
                1.3880059827519597,
                1.3814029593708415,
                1.3747999359910876,
                1.3681969126127569,
                1.3615938892359079,
                1.3549908658606042,
                1.3483878424869113,
                1.3417848191148973,
                1.3351817957446332,
                1.328578772376194,
                1.3219757490096558,
                1.3153727256450995,
                1.30876970228261,
                1.3021666789222732,
                1.2955636555641816,
                1.28896063220843,
                1.282357608855117,
                1.2757545855043462,
                1.2691515621562257,
                1.262548538810867,
                1.2559455154683883,
                1.2493424921289107,
                1.2427394687925608,
                1.236136445459472,
                1.2295334221297824,
                1.2229303988036357,
                1.216327375481182,
                1.209724352162578,
                1.2031213288479863,
                1.1965183055375777,
                1.1899152822315282,
                1.1833122589300233,
                1.1767092356332554,
                1.170106212341425,
                1.1635031890547414,
                1.1569001657734224,
                1.1502971424976955,
                1.1436941192277976,
                1.1370910959639755,
                1.1304880727064863,
                1.1238850494555988,
                1.1172820262115921,
                1.1106790029747584,
                1.104075979745401,
                1.0974729565238364,
                1.0908699333103953,
                1.0842669101054216,
                1.0776638869092738,
                1.0710608637223258,
                1.0644578405449674,
                1.057854817377605,
                1.051251794220662,
                1.04464877107458,
                1.038045747939818,
                1.0314427248168565,
                1.0248397017061956,
                1.0182366786083552,
                1.0116336555238798,
                1.0050306324533338,
                0.9984276093973087,
                0.9918245863564192,
                0.9852215633313067,
                0.9786185403226387,
                0.9720155173311132,
                0.9654124943574557,
                0.958809471402422,
                0.9522064484668025,
                0.9456034255514187,
                0.9390004026571283,
                0.9323973797848243,
                0.9257943569354393,
                0.9191913341099425,
                0.912588311309347,
                0.905985288534707,
                0.8993822657871229,
                0.8927792430677391,
                0.8861762203777523,
                0.879573197718406,
                0.8729701750909994,
                0.8663671524968845,
                0.8597641299374724,
                0.8531611074142328,
                0.8465580849286977,
                0.8399550624824645,
                0.8333520400771979,
                0.8267490177146342,
                0.8201459953965806,
                0.8135429731249245,
                0.8069399509016295,
                0.800336928728746,
                0.7937339066084078,
                0.7871308845428422,
                0.780527862534368,
                0.7739248405854051,
                0.767321818698473,
                0.7607187968762006,
                0.754115775121326,
                0.7475127534367048,
                0.740909731825313,
                0.7343067102902519,
                0.7277036888347557,
                0.7211006674621941,
                0.7144976461760817,
                0.7078946249800787,
                0.7012916038780038,
                0.6946885828738342,
                0.6880855619717189,
                0.6814825411759795,
                0.6748795204911238,
                0.6682764999218472,
                0.6616734794730472,
                0.6550704591498261,
                0.6484674389575042,
                0.6418644189016259,
                0.6352613989879718,
                0.6286583792225662,
                0.6220553596116886,
                0.6154523401618855,
                0.6088493208799798,
                0.602246301773084,
                0.5956432828486111,
                0.5890402641142896,
                0.5824372455781733,
                0.5758342272486592,
                0.5692312091344985,
                0.5626281912448146,
                0.5560251735891147,
                0.5494221561773126,
                0.5428191390197383,
                0.5362161221271623,
                0.5296131055108089,
                0.5230100891823805,
                0.5164070731540725,
                0.5098040574385985,
                0.5032010420492107,
                0.49659802699972155,
                0.48999501230453046,
                0.4833919979786446,
                0.476788984037709,
                0.4701859704980293,
                0.46358295737660393,
                0.4569799446911494,
                0.45037693246013477,
                0.4437739207028092,
                0.4371709094392395,
                0.4305678986903404,
                0.4239648884779147,
                0.4173618788246867,
                0.41075886975434517,
                0.40415586129158126,
                0.3975528534621314,
                0.3909498462928244,
                0.38434683981162293,
                0.37774383404767675,
                0.371140829031368,
                0.36453782479436797,
                0.3579348213696877,
                0.3513318187917383,
                0.3447288170963865,
                0.33812581632102096,
                0.3315228165046111,
                0.3249198176877802,
                0.3183168199128697,
                0.3117138232240165,
                0.30511082766722564,
                0.2985078332904526,
                0.2919048401436831,
                0.28530184827901944,
                0.27869885775077385,
                0.2720958686155556,
                0.2654928809323755,
                0.25888989476274066,
                0.2522869101707667,
                0.24568392722328247,
                0.23908094598995006,
                0.23247796654338024,
                0.22587498895926175,
                0.21927201331648713,
                0.21266903969729334,
                0.20606606818739814,
                0.19946309887615293,
                0.19286013185669154,
                0.18625716722609514,
                0.17965420508555568,
                0.1730512455405513,
                0.16644828870103004,
                0.15984533468159476,
                0.15324238360170536,
                0.14663943558587939,
                0.14003649076391134,
                0.13343354927109122,
                0.12683061124844233,
                0.12022767684295879,
                0.11362474620786409,
                0.10702181950286922,
                0.10041889689445309,
                0.09381597855614363,
                0.08721306466882196,
                0.08061015542102817,
                0.07400725100929141,
                0.06740435163846323,
                0.06080145752207285,
                0.05419856888269494,
                0.04759568595233093,
                0.04099280897281021,
                0.03438993819620447,
                0.02778707388526363,
                0.02118421631386572,
                0.014581365767490846,
                0.007978522543709642,
                0.0013756869526986002,
                0.011552085789418826,
                0.02455714895110094,
                0.03625053910504238,
                0.04960438457379371,
                0.059634280073704325,
                0.07123785638893908,
                0.08201052655459666,
                0.09151592604092132,
                0.10184827597032789,
                0.11292652624195561,
                0.11956198167497017,
                0.12919694714796723,
                0.13926985770284536,
                0.1470732002693412,
                0.1551584287470995,
                0.16080768901420558,
                0.1693339918216401,
                0.17534069216369047,
                0.18148378069178356,
                0.18774102408218232,
                0.19409042939422233,
                0.2005104592485756,
                0.2069802335289161,
                0.21082669375031635,
                0.21735827387533832,
                0.22126275129258255,
                0.22518391471783553,
                0.23171246571284845,
                0.23562642951125606,
                0.23953032974223162,
                0.243416961994249,
                0.2472796598769066,
                0.25111230789361133,
                0.2549093480101696,
                0.2586657804803825,
                0.25993312841585575,
                0.263619426067295,
                0.26725390631467094,
                0.26844516924902295,
                0.27199274737357415,
                0.2754811907372085,
                0.2765793669125875,
                0.2799706045143698,
                0.2810037748792088,
                0.2842941010428695,
                0.2852598852916937,
                0.2861959980797522,
                0.2893450480295044,
                0.29021278366170655,
                0.29105093771811263,
                0.294059658303913,
                0.29483077684407677,
                0.2955732881516395,
                0.29844639447709354,
                0.29912495052918253,
                0.29977651117269494,
                0.30040165763579624,
                0.3031132922765015,
                0.303680211043447,
                0.3042228356788672,
                0.3047418539769285,
                0.30523796669968256,
                0.30571188375994257,
                0.3082217187406822,
                0.3086474631188185,
                0.30905337199215105,
                0.30944015832527877,
                0.30980852891643956,
                0.31015918234459244,
                0.3104928071534419,
                0.3108100802588095,
                0.3111116655655867,
                0.3133962421908242,
                0.3136643195491829,
                0.3139187882809697,
                0.31416024516663454,
                0.31438926959657093,
                0.31460642319918847,
                0.3148122495843998,
                0.3150072741914479,
                0.31519200423058397,
                0.3153669287086936,
                0.31553251852957154,
                0.31568922666014254,
                0.3158374883545242,
                0.31597772142840586,
                0.3161103265767903,
                0.3162356877286915,
                0.3163541724329126,
                0.31646613226953724,
                0.3185073893407419,
                0.31860565623688797,
                0.3186984473674824,
                0.3187860509068805,
                0.3188687414860594,
                0.31894678067108834,
                0.31902041744109744,
                0.3190898886635849,
                0.3191554195651902,
                0.31921722419629817,
                0.3192755058880738,
                0.31933045770073865,
                0.3193822628620832,
                0.31943109519538665,
                0.31947711953607094,
                0.3195204921365499,
                0.3195613610588659,
                0.3195998665548176,
                0.3196361414333718,
                0.31967031141525915,
                0.3197024954747073,
                0.319732806168353,
                0.3197613499514216,
                0.31978822748131747,
                0.319813533908811,
                0.3198373591570439,
                0.3198597881886124,
                0.31988090126099916,
                0.31990077417066226,
                0.3199194784860947,
                0.3199370817701864,
                0.3199536477922256,
                0.3199692367298863,
                0.31998390536155147,
                0.3199977072493269,
                0.32001069291308987,
                0.32002290999592364,
                0.32003440342128503,
                0.3200452155422427,
                0.32005538628311697,
                0.3200649532738538,
                0.320073951977448,
                0.3200824158107254,
                0.3200903762587902,
                0.32009786298342735,
                0.3201049039257454,
                0.32011152540332455,
                0.3201177522021548,
                0.32012360766359305,
                0.3201291137666071,
                0.32013429120552245,
                0.32013915946351335,
                0.32014373688204334,
                0.3201480407264677,
                0.32015208724799604,
                0.32015589174219994,
                0.3201594686042533,
                0.3201628313810703,
                0.32016599282051333,
                0.32016896491781877,
                0.32017175895939887,
                0.32017438556415534,
                0.32017685472244317,
                0.3201791758327918,
                0.32018135773657225,
                0.3201834087506331,
                0.3201853366980587,
                0.32018714893721545,
                0.320188852389041,
                0.3201904535628053,
                0.32019195858039684,
                0.3201933731991292,
                0.32019470283330126,
                0.32019595257446104,
                0.3201971272104717,
                0.3201982312435291,
                0.32019926890705236,
                0.32020024418162263,
                0.3202011608100108,
                0.32020202231125844,
                0.32020283199399513,
                0.32020359296894624,
                0.3202043081606837,
                0.3202049803187362,
                0.3202056120279928,
                0.3202062057185176,
                0.32020676367480944,
                0.3202072880444242,
                0.32020778084612705,
                0.32020824397768377,
                0.32020867922309265,
                0.3202090882592547,
                0.3202094726623952,
                0.32020983391424,
                0.3202101734075507,
                0.32021049245140515,
                0.32021079227623694,
                0.3202110740386776,
                0.320211338825818,
                0.3202115876593872,
                0.3202118214997244,
                0.32021204124950503,
                0.3202122477570867,
                0.320212441819787,
                0.32021262418702656,
                0.3202127955631623,
                0.32021295661014854,
                0.320213107950099,
                0.3202132501677537,
                0.3202133838126477,
                0.3202135094012221,
                0.32021362741883486,
                0.32021373832167194,
                0.3202138425384299,
                0.3202139404719796,
                0.32021403250095487,
                0.32021411898120483,
                0.32021420024712915,
                0.32021427661298074,
                0.32021434837414253,
                0.320214415808186,
                0.32021447917593254,
                0.320214538722445,
                0.32021459467797136,
                0.3202146472590936,
                0.3202146966692912,
                0.32021474309972847,
                0.3202147867300115,
                0.32021482772887805,
                0.32021486625507156,
                0.3202149024577249,
                0.3202149364769363,
                0.32021496844432834,
                0.3202149984835533,
                0.3202150267109478,
                0.32021505323580385,
                0.32021507816078876,
                0.32021510158235944,
                0.3202151235911312,
                0.320215144272353,
                0.3202151637061118,
                0.3202151819676403,
                0.3202151991276182,
                0.3202152152524435,
                0.3202152304045836,
                0.32021524464272355,
                0.3202152580219896,
                0.3202152705941715,
                0.32021528240792174,
                0.3202152935090111,
                0.32021530394044007,
                0.32021531374260004,
                0.3202153229534385,
                0.32021533160860294,
                0.32021533974162997,
                0.32021534738402574,
                0.3202153545653852,
                0.3202153613135122,
                0.32021536765452496,
                0.32021537361299474,
                0.32021537921200616,
                0.32021538447324244,
                0.3202153894170746,
                0.32021539406264066,
                0.32021539842796515,
                0.32021540252997405,
                0.3202154063845579,
                0.320215410006639,
                0.3202154134102211,
                0.32021541660843483,
                0.32021541961360456,
                0.3202154224374718,
                0.32021542509100814,
                0.320215427584494,
                0.32021542992758,
                0.3202154321293194,
                0.3202154341981951,
                0.3202154361421754,
                0.3202154379688782,
                0.32021543968539873,
                0.32021544129838675,
                0.32021544281408393,
                0.3202154442383438,
                0.32021544557664916,
                0.32021544683415804,
                0.3202154480158045,
                0.32021544912617494,
                0.32021545016957065,
                0.32021545115002936,
                0.3202154520713376,
                0.3202154529370426,
                0.32021545375048727,
                0.3202154545148611,
                0.3202154552331289,
                0.320215455908073,
                0.3202154565423044,
                0.3202154571382719,
                0.3202154576982681,
                0.3202154582244594,
                0.32021545871890905,
                0.32021545918353383,
                0.3202154596201335,
                0.3202154600303971,
                0.320215460415908,
                0.3202154607781491,
                0.32021546111852467,
                0.3202154614383679,
                0.32021546173891846,
                0.3202154620213404,
                0.320215462286726,
                0.32021546253609945,
                0.3202154627704194,
                0.32021546299059667,
                0.32021546319749233,
                0.32021546339190804,
                0.3202154635745972,
                0.32021546374626586,
                0.32021546390757644,
                0.3202154640591488,
                0.3202154642015737,
                0.32021546433540715,
                0.320215464461168,
                0.32021546457934313,
                0.32021546469038925,
                0.320215464794735,
                0.3202154648927815,
                0.320215464984919,
                0.3202154650715114,
                0.3202154651528966,
                0.3202154652293903,
                0.3202154653012884,
                0.32021546536886597,
                0.3202154654323779,
                0.32021546549205876,
                0.3202154655481231,
                0.32021546560076464,
                0.3202154656502172,
                0.3202154656966987,
                0.3202154657403907,
                0.32021546578146387,
                0.3202154658200761,
                0.32021546585637417,
                0.32021546589049305,
                0.32021546592255484,
                0.3202154659526693,
                0.32021546598093253,
                0.3202154660074735,
                0.32021546603242035,
                0.3202154660558707,
                0.3202154660779158,
                0.32021546609864104,
                0.3202154661181247,
                0.32021546613643925,
                0.3202154661536502,
                0.32021546616981605,
                0.32021546618498786,
                0.32021546619923197,
                0.32021546621262,
                0.3202154662252046,
                0.3202154662370348,
                0.320215466248156,
                0.320215466258611,
                0.3202154662684383,
                0.3202154662776738,
                0.3202154662863491,
                0.3202154662944922,
                0.320215466302137,
                0.3202154663093222,
                0.3202154663160764,
                0.3202154663224259,
                0.32021546632839504,
                0.32021546633400644,
                0.32021546633928155,
                0.3202154663442388,
                0.3202154663488956,
                0.3202154663532668,
                0.3202154663573696,
                0.32021546636122616,
                0.3202154663648508,
                0.3202154663682583,
                0.32021546637146175,
                0.3202154663744733,
                0.3202154663773041,
                0.32021546637996434,
                0.32021546638246373,
                0.32021546638481,
                0.3202154663870121,
                0.32021546638908166,
                0.32021546639102705,
                0.32021546639285575,
                0.32021546639457493,
                0.32021546639619125,
                0.3202154663977104,
                0.32021546639913845,
                0.3202154664004799,
                0.32021546640173915,
                0.32021546640292103,
                0.32021546640403176,
                0.3202154664050759,
                0.32021546640605725,
                0.3202154664069799,
                0.3202154664078473,
                0.3202154664086628,
                0.320215466409429,
                0.3202154664101489,
                0.3202154664108249,
                0.32021546641145926,
                0.3202154664120553,
                0.3202154664126157,
                0.3202154664131424,
                0.3202154664136376,
                0.32021546641410314,
                0.3202154664145406,
                0.3202154664149519,
                0.32021546641533843,
                0.3202154664157011,
                0.320215466416042,
                0.3202154664163637,
                0.3202154664166684,
                0.32021546641695725,
                0.3202154664172318,
                0.32021546641749327,
                0.32021546641774257,
                0.32021546641798065,
                0.32021546641820847,
                0.32021546641842635,
                0.3202154664186345,
                0.32021546641883314,
                0.320215466419022,
                0.32021546641919996,
                0.32021546641936643,
                0.32021546641951937,
                0.3202154664196569,
                0.32021546641977755,
                0.32021546641989085,
                0.3202154664200005,
                0.32021546642010695,
                0.3202154664202112,
                0.3202154664203133,
                0.32021546642041404,
                0.32021546642051396,
                0.3202154664206124,
                0.32021546642071,
                0.3202154664208061,
                0.3202154664208998,
                0.32021546642099064,
                0.32021546642107684,
                0.3202154664211568,
                0.320215466421228,
                0.3202154664212878,
                0.320215466421333,
                0.32021546642137233,
                0.3202154664214105,
                0.3202154664214481,
                0.3202154664214851,
                0.32021546642152166,
                0.320215466421558,
                0.3202154664215944,
                0.32021546642163057,
                0.32021546642166676,
                0.3202154664217027,
                0.320215466421738,
                0.3202154664217724,
                0.3202154664218052,
                0.3202154664218356,
                0.3202154664218627,
                0.32021546642188536,
                0.3202154664219021,
                0.32021546642191384
            ]
        },
        {
            "xlabel": "k",
            "ylabel": "| \\partial_t m_\\sigma^2 |",
            "label": "| \\partial_t m_\\sigma^2 |",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056528,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.655972934873,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.00547947233690029,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199305,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484
            ],
            "y": [
                0.3216228122404483,
                0.32162281224048866,
                0.32162281224046924,
                0.32162281224047,
                0.3216228122404908,
                0.3216228122404914,
                0.3216228122404883,
                0.3216228122404489,
                0.3216228122404917,
                0.3216228122404873,
                0.3216228122404935,
                0.32162281224049044,
                0.32162281224044487,
                0.32162281224049155,
                0.3216228122404921,
                0.32162281224048933,
                0.3216228122404675,
                0.32162281224049244,
                0.32162281224046846,
                0.32162281224046796,
                0.32162281224049066,
                0.3216228122404688,
                0.32162281224049183,
                0.3216228122404695,
                0.32162281224048966,
                0.3216228122404689,
                0.32162281224049244,
                0.3216228122404665,
                0.3216228122404694,
                0.32162281224048933,
                0.32162281224044936,
                0.3216228122404895,
                0.321622812240488,
                0.3216228122404492,
                0.32162281224049083,
                0.3216228122404677,
                0.32162281224047023,
                0.32162281224049155,
                0.32162281224046924,
                0.3216228122404894,
                0.32162281224044603,
                0.32162281224049405,
                0.32162281224044353,
                0.32162281224049255,
                0.32162281224046657,
                0.3216228122404508,
                0.3216228122404902,
                0.32162281224046724,
                0.3216228122404678,
                0.321622812240472,
                0.32162281224044764,
                0.3216228122405319,
                0.32162281224044437,
                0.3216228122404744,
                0.3216228122404461,
                0.32162281224046807,
                0.32162281224047,
                0.3216228122404699,
                0.32162281224044503,
                0.32162281224046985,
                0.3216228122404442,
                0.32162281224047184,
                0.32162281224048966,
                0.3216228122404497,
                0.3216228122404671,
                0.3216228122404437,
                0.32162281224047407,
                0.3216228122404242,
                0.3216228122404886,
                0.32162281224042666,
                0.32162281224046985,
                0.3216228122404265,
                0.32162281224049044,
                0.32162281224042477,
                0.3216228122404258,
                0.3216228122404704,
                0.3216228122404223,
                0.32162281224045053,
                0.32162281224042627,
                0.32162281224044703,
                0.3216228122404243,
                0.32162281224044625,
                0.3216228122404023,
                0.3216228122404507,
                0.3216228122404236,
                0.3216228122404275,
                0.3216228122404265,
                0.32162281224040307,
                0.32162281224042627,
                0.3216228122404039,
                0.3216228122404011,
                0.32162281224040856,
                0.3216228122404011,
                0.3216228122404049,
                0.3216228122404022,
                0.3216228122404056,
                0.3216228122404007,
                0.3216228122403609,
                0.3216228122403871,
                0.32162281224036077,
                0.32162281224038314,
                0.32162281224038,
                0.3216228122403392,
                0.3216228122403799,
                0.32162281224031825,
                0.3216228122403601,
                0.3216228122403238,
                0.32162281224033734,
                0.32162281224031813,
                0.3216228122402942,
                0.32162281224033773,
                0.32162281224029576,
                0.3216228122402952,
                0.32162281224031614,
                0.3216228122402513,
                0.3216228122402812,
                0.3216228122402504,
                0.3216228122402975,
                0.3216228122402281,
                0.32162281224023354,
                0.32162281224022815,
                0.32162281224020783,
                0.3216228122402092,
                0.3216228122401709,
                0.3216228122402112,
                0.3216228122401427,
                0.32162281224014216,
                0.32162281224016553,
                0.3216228122400787,
                0.32162281224012323,
                0.32162281224010236,
                0.32162281224005645,
                0.3216228122400623,
                0.3216228122400363,
                0.3216228122400145,
                0.3216228122400115,
                0.3216228122399504,
                0.3216228122399704,
                0.32162281223994843,
                0.3216228122399065,
                0.3216228122398905,
                0.32162281223984224,
                0.3216228122398391,
                0.3216228122398414,
                0.32162281223975264,
                0.3216228122397537,
                0.32162281223973466,
                0.321622812239688,
                0.32162281223966954,
                0.32162281223963257,
                0.32162281223960326,
                0.32162281223953704,
                0.3216228122395161,
                0.3216228122394729,
                0.321622812239407,
                0.3216228122393875,
                0.32162281223934264,
                0.3216228122392877,
                0.3216228122392113,
                0.32162281223919365,
                0.3216228122391027,
                0.3216228122390862,
                0.3216228122390178,
                0.3216228122389332,
                0.32162281223888733,
                0.3216228122388038,
                0.32162281223874295,
                0.3216228122386747,
                0.32162281223858485,
                0.3216228122385223,
                0.32162281223841355,
                0.3216228122383476,
                0.3216228122382625,
                0.3216228122381314,
                0.3216228122380751,
                0.32162281223793754,
                0.3216228122378492,
                0.3216228122377432,
                0.32162281223763506,
                0.3216228122375036,
                0.32162281223737443,
                0.3216228122372253,
                0.32162281223709294,
                0.32162281223697026,
                0.32162281223681444,
                0.32162281223665895,
                0.3216228122365114,
                0.32162281223629197,
                0.32162281223616346,
                0.3216228122359487,
                0.32162281223579464,
                0.3216228122355577,
                0.3216228122353633,
                0.32162281223514794,
                0.3216228122349293,
                0.3216228122346946,
                0.3216228122344452,
                0.3216228122341745,
                0.32162281223391487,
                0.32162281223365113,
                0.3216228122333307,
                0.3216228122330716,
                0.3216228122327236,
                0.321622812232379,
                0.3216228122320756,
                0.32162281223170713,
                0.32162281223133876,
                0.3216228122309311,
                0.32162281223053746,
                0.3216228122301281,
                0.32162281222969613,
                0.3216228122292198,
                0.321622812228767,
                0.321622812228216,
                0.3216228122277501,
                0.3216228122272077,
                0.32162281222662653,
                0.3216228122260374,
                0.32162281222543504,
                0.3216228122248068,
                0.3216228122241181,
                0.32162281222344197,
                0.32162281222271,
                0.32162281222197536,
                0.32162281222115047,
                0.3216228122203733,
                0.3216228122195079,
                0.32162281221862266,
                0.3216228122177096,
                0.3216228122166965,
                0.32162281221573746,
                0.32162281221468225,
                0.32162281221358124,
                0.3216228122124151,
                0.32162281221126365,
                0.32162281221001415,
                0.32162281220871314,
                0.32162281220739597,
                0.32162281220595546,
                0.32162281220452693,
                0.3216228122029815,
                0.32162281220140315,
                0.32162281219973654,
                0.3216228121980188,
                0.3216228121962229,
                0.3216228121943408,
                0.32162281219240185,
                0.3216228121903422,
                0.32162281218822897,
                0.32162281218601196,
                0.3216228121837224,
                0.321622812181295,
                0.3216228121787885,
                0.3216228121761808,
                0.3216228121734654,
                0.32162281217062466,
                0.321622812167647,
                0.3216228121645746,
                0.3216228121613757,
                0.32162281215798916,
                0.3216228121545301,
                0.3216228121508725,
                0.32162281214706445,
                0.32162281214311883,
                0.3216228121390127,
                0.32162281213467137,
                0.3216228121302136,
                0.3216228121255644,
                0.32162281212068783,
                0.3216228121155932,
                0.3216228121103056,
                0.32162281210479865,
                0.32162281209905674,
                0.32162281209304444,
                0.3216228120868109,
                0.3216228120803027,
                0.3216228120735212,
                0.32162281206645715,
                0.32162281205907184,
                0.32162281205138143,
                0.3216228120433792,
                0.32162281203503157,
                0.32162281202633264,
                0.3216228120172467,
                0.32162281200780724,
                0.32162281199795245,
                0.3216228119876466,
                0.3216228119769748,
                0.3216228119658093,
                0.321622811954161,
                0.32162281194203846,
                0.3216228119293951,
                0.3216228119161992,
                0.3216228119024756,
                0.3216228118881737,
                0.32162281187321967,
                0.32162281185770236,
                0.32162281184144154,
                0.32162281182456265,
                0.3216228118069417,
                0.32162281178855556,
                0.32162281176943575,
                0.3216228117494768,
                0.32162281172867235,
                0.3216228117069854,
                0.3216228116844127,
                0.3216228116608481,
                0.32162281163625206,
                0.32162281161068695,
                0.32162281158402417,
                0.3216228115562065,
                0.3216228115272338,
                0.3216228114970016,
                0.32162281146549104,
                0.32162281143270627,
                0.3216228113984337,
                0.32162281136281645,
                0.3216228113256005,
                0.3216228112868387,
                0.3216228112464636,
                0.32162281120437974,
                0.32162281116044067,
                0.3216228111147084,
                0.32162281106703594,
                0.32162281101729634,
                0.3216228109654788,
                0.32162281091149064,
                0.3216228108552054,
                0.321622810796508,
                0.32162281073533555,
                0.3216228106715934,
                0.3216228106051301,
                0.3216228105358274,
                0.3216228104636427,
                0.32162281038836715,
                0.32162281030991086,
                0.3216228102281369,
                0.32162281014290117,
                0.32162281005401705,
                0.3216228099614161,
                0.32162280986487957,
                0.32162280976421787,
                0.32162280965935364,
                0.321622809549996,
                0.3216228094360259,
                0.3216228093172377,
                0.3216228091934122,
                0.32162280906432,
                0.3216228089297951,
                0.3216228087895346,
                0.3216228086433383,
                0.32162280849099256,
                0.3216228083321469,
                0.3216228081665824,
                0.3216228079940145,
                0.3216228078141288,
                0.3216228076266233,
                0.32162280743118826,
                0.32162280722743414,
                0.3216228070151065,
                0.3216228067937498,
                0.32162280656301984,
                0.32162280632251766,
                0.32162280607182847,
                0.32162280581052577,
                0.32162280553814077,
                0.321622805254236,
                0.3216228049582792,
                0.32162280464981263,
                0.3216228043282589,
                0.3216228039931017,
                0.3216228036437177,
                0.32162280327955983,
                0.32162280289998363,
                0.3216228025042971,
                0.3216228020918669,
                0.3216228016619705,
                0.32162280121386716,
                0.32162280074676747,
                0.3216228002598808,
                0.3216227997523652,
                0.3216227992233494,
                0.3216227986719692,
                0.32162279809718064,
                0.32162279749805023,
                0.3216227968735621,
                0.3216227962225954,
                0.32162279554409623,
                0.321622794836831,
                0.32162279409956984,
                0.3216227933311293,
                0.3216227925301135,
                0.321622791695154,
                0.3216227908248386,
                0.3216227899176689,
                0.32162278897206914,
                0.3216227879863847,
                0.32162278695899277,
                0.3216227858880398,
                0.32162278477171363,
                0.3216227836081391,
                0.32162278239525544,
                0.3216227811309854,
                0.32162277981315385,
                0.32162277843953635,
                0.3216227770076842,
                0.32162277551520857,
                0.3216227739595047,
                0.32162277233789066,
                0.32162277064759426,
                0.3216227688856922,
                0.32162276704914017,
                0.3216227651348311,
                0.32162276313938876,
                0.32162276105942644,
                0.3216227588913745,
                0.3216227566314613,
                0.3216227542758389,
                0.32162275182040306,
                0.32162274926097323,
                0.32162274659311696,
                0.32162274381225925,
                0.32162274091358384,
                0.321622737892134,
                0.3216227347426933,
                0.3216227314598218,
                0.32162272803792014,
                0.32162272447103113,
                0.3216227207530553,
                0.3216227168776008,
                0.3216227128379598,
                0.3216227086271865,
                0.32162270423807354,
                0.32162269966301144,
                0.32162269489417245,
                0.32162268992329646,
                0.32162268474186356,
                0.32162267934092764,
                0.32162267371121805,
                0.3216226678430247,
                0.32162266172625303,
                0.3216226553503804,
                0.32162264870440394,
                0.32162264177691496,
                0.3216226345559696,
                0.3216226270291265,
                0.32162261918346474,
                0.3216226110054275,
                0.32162260248099284,
                0.32162259359544293,
                0.321622584333495,
                0.321622574679201,
                0.3216225646159661,
                0.3216225541264135,
                0.32162254319253547,
                0.321622531795513,
                0.3216225199156701,
                0.3216225075326045,
                0.32162249462498865,
                0.3216224811705975,
                0.3216224671462502,
                0.3216224525278581,
                0.32162243729018625,
                0.32162242140707153,
                0.3216224048511153,
                0.3216223875938481,
                0.32162236960554763,
                0.3216223508552622,
                0.32162233131069057,
                0.321622310938211,
                0.3216222897027366,
                0.3216222675677165,
                0.32162224449504456,
                0.32162222044500327,
                0.3216221953761886,
                0.321622169245446,
                0.3216221420077829,
                0.3216221136163354,
                0.3216220840221926,
                0.32162205317443976,
                0.3216220210199541,
                0.32162198750339643,
                0.321621952567053,
                0.3216219161507923,
                0.3216218781919249,
                0.32162183862508964,
                0.32162179738219887,
                0.3216217543922392,
                0.321621709581191,
                0.32162166287195443,
                0.32162161418407076,
                0.321621563433754,
                0.3216215105336492,
                0.3216214553926563,
                0.32162139791588795,
                0.32162133800435916,
                0.32162127555499237,
                0.32162121046020875,
                0.3216211426080271,
                0.32162107188157735,
                0.32162099815915474,
                0.32162092131382136,
                0.321620841213303,
                0.3216207577197105,
                0.32162067068930755,
                0.3216205799722791,
                0.3216204854124692,
                0.3216203868470773,
                0.32162028410645677,
                0.32162017701372714,
                0.3216200653845378,
                0.32161994902673385,
                0.3216198277400056,
                0.32161970131557854,
                0.32161956953580606,
                0.3216194321738539,
                0.3216192889932615,
                0.32161913974755885,
                0.3216189841798203,
                0.3216188220222728,
                0.32161865299575754,
                0.321618476809332,
                0.32161829315969137,
                0.32161810173072697,
                0.3216179021928907,
                0.32161769420273434,
                0.32161747740219204,
                0.3216172514181109,
                0.3216170158614593,
                0.3216167703267886,
                0.3216165143914184,
                0.3216162476148393,
                0.32161596953779126,
                0.32161567968166804,
                0.3216153775474732,
                0.3216150626152049,
                0.3216147343427166,
                0.3216143921649971,
                0.3216140354930311,
                0.32161366371291455,
                0.4956762694101835,
                0.6334560284888063,
                0.5695665137797943,
                0.650444662246021,
                0.4885403239140312,
                0.5651918239484134,
                0.5247197014362461,
                0.4629929538171869,
                0.5032724001312687,
                0.53960402440384,
                0.32320252455185033,
                0.46930390781443426,
                0.4906355191119905,
                0.38008845706139266,
                0.39381867333299175,
                0.27516652000923364,
                0.4153027053343344,
                0.2925768599270004,
                0.2992201124502429,
                0.3047804149885293,
                0.3092694762207072,
                0.31270948581781927,
                0.3151324580197915,
                0.18735498515435506,
                0.3181429228227867,
                0.19018091087316683,
                0.1909936598950636,
                0.31799537869777067,
                0.19064297747458045,
                0.19015279704419938,
                0.18931170113908158,
                0.18814589591611924,
                0.1866822145401314,
                0.18494781012171682,
                0.18296987598478442,
                0.06173051064325099,
                0.17955372004560818,
                0.1770297763648857,
                0.058024530746137774,
                0.17279691160233515,
                0.16991655105888362,
                0.053490422152365075,
                0.16518181235877086,
                0.050324092080653623,
                0.16026657603681638,
                0.04704182109931802,
                0.045596571240675336,
                0.15338523541816662,
                0.04226602827832125,
                0.04082515657417708,
                0.1465500143612621,
                0.03755996275246119,
                0.03616654976213876,
                0.1399444585329205,
                0.03305139056377673,
                0.03173648696878457,
                0.030449894077158614,
                0.13207942851633783,
                0.02761371522155511,
                0.02643038655331024,
                0.02528055924953833,
                0.02416486495540518,
                0.023083749389998572,
                0.1222500867005388,
                0.020737334342231583,
                0.01977117831977782,
                0.018839749673705098,
                0.01794274805033775,
                0.01707977310161421,
                0.01625033602618697,
                0.015453870448289773,
                0.01468974262612957,
                0.1112781089802857,
                0.013057623530350884,
                0.012394768884106261,
                0.011760982468364656,
                0.01115541724102264,
                0.010577208043973763,
                0.010025477224772735,
                0.009499339718878003,
                0.008997907620970715,
                0.008520294273946532,
                0.008065617904922807,
                0.007633004837368717,
                0.007221592308504554,
                0.006830530920109928,
                0.0064589867506573044,
                0.00610614315538946,
                0.005771202280178827,
                0.005453386313990787,
                0.099426398885921,
                0.004786424870892679,
                0.004519709003682423,
                0.004267029652897437,
                0.004027727142029606,
                0.003801165100110352,
                0.00358673043727621,
                0.0033838332151150444,
                0.0031919064258376503,
                0.0030104056917774477,
                0.0028388088967206066,
                0.0026766157592758915,
                0.002523347357299776,
                0.0023785456119412994,
                0.0022417727389117915,
                0.002112610673479914,
                0.001990660475619212,
                0.0018755417207366282,
                0.0017668918802779356,
                0.0016643656974808727,
                0.0015676345608798916,
                0.0014763858797779735,
                0.0013903224640966756,
                0.001309161911154704,
                0.0012326360015330066,
                0.0011604901057187063,
                0.001092482603396251,
                0.0010283843159432694,
                0.0009679779539090905,
                0.0009110575798157756,
                0.0008574280870823262,
                0.000806904695374899,
                0.0007593124628560502,
                0.0007144858154441194,
                0.0006722680933715916,
                0.0006325111145025942,
                0.0005950747547619887,
                0.0005598265454494437,
                0.0005266412870303353,
                0.0004954006790212597,
                0.0004659929660783779,
                0.00043831259944227484,
                0.0004122599134691854,
                0.00038774081705348154,
                0.0003646664991984038,
                0.00034295314849104813,
                0.00032252168542784755,
                0.0003032975086847905,
                0.0002852102524617166,
                0.0002681935569520686,
                0.00025218484926220616,
                0.00023712513612844768,
                0.0002229588066349737,
                0.00020963344525023865,
                0.00019709965454833058,
                0.0001853108869097438,
                0.00017422328539404468,
                0.0001637955326100382,
                0.00015398870801168748,
                0.00014476615238039577,
                0.0001360933400137652,
                0.00012793775753025015,
                0.00012026878941494806,
                0.00011305760878346667,
                0.00010627707732845427,
                9.990164639869694e-05,
                9.390726551417417e-05,
                8.827129900319461e-05,
                8.297244040371441e-05,
                7.799063803407066e-05,
                7.330702315689439e-05,
                6.890383790499653e-05,
                6.476437457425516e-05,
                6.0872912485845695e-05,
                5.7214659628748275e-05,
                5.377570159742377e-05,
                5.054294671148653e-05,
                4.750407962564558e-05,
                4.464751698362644e-05,
                4.196236127956149e-05,
                3.943836368526063e-05,
                3.706588459553726e-05,
                3.483585677183864e-05,
                3.2739754137042384e-05,
                3.0769557355268054e-05,
                2.8917725143967718e-05,
                2.7177167254205847e-05,
                2.554121341144674e-05,
                2.4003590419261245e-05,
                2.2558404595032604e-05,
                2.1200114501552005e-05,
                1.9923503600150844e-05,
                1.8723668134726737e-05,
                1.7596005191471794e-05,
                1.6536181455794044e-05,
                1.5540120831313834e-05,
                1.4603992678098522e-05,
                1.3724202213933333e-05,
                1.2897362223854869e-05,
                1.212028903948931e-05,
                1.1389992456377678e-05,
                1.0703663763967993e-05,
                1.0058657224189085e-05,
                9.45248676461512e-06,
                8.882819397279516e-06,
                8.347460136541152e-06,
                7.844343625221883e-06,
                7.371529286596472e-06,
                6.927196708891682e-06,
                6.509631112047719e-06,
                6.117220546509657e-06,
                5.748450993841435e-06,
                5.4019015403268785e-06,
                5.07623321544269e-06,
                4.770188094168967e-06,
                4.482585625154577e-06,
                4.212316003548531e-06,
                3.958334460453698e-06,
                3.719659678458587e-06,
                3.4953725316442236e-06,
                3.2846054512966375e-06,
                3.0865425692149555e-06,
                2.9004163081428945e-06,
                2.725505064558655e-06,
                2.561143183218446e-06,
                2.4066924665777457e-06,
                2.2615530605359843e-06,
                2.1251619835332444e-06,
                1.996989852178681e-06,
                1.8765498661751425e-06,
                1.7633739034934748e-06,
                1.6570219054689049e-06,
                1.5570810359027868e-06,
                1.4631630691314936e-06,
                1.3749116796356708e-06,
                1.291983725917645e-06,
                1.2140565374065501e-06,
                1.1408276116244584e-06,
                1.0720124132454855e-06,
                1.0073495573946606e-06,
                9.465876121069024e-07,
                8.894901302108017e-07,
                8.3583534379214e-07,
                7.854147014052104e-07,
                7.380367454096105e-07,
                6.935172455828813e-07,
                6.516828574441894e-07,
                6.123710681764523e-07,
                5.754290637099538e-07,
                5.407164812510346e-07,
                5.08098381949909e-07,
                4.774476870781852e-07,
                4.48645353780676e-07,
                4.2157935031150845e-07,
                3.9614686508839437e-07,
                3.7224899360688425e-07,
                3.497926446624561e-07,
                3.286905782039705e-07,
                3.0886068881076504e-07,
                2.9022762530541503e-07,
                2.7271897831024283e-07,
                2.562664861692925e-07,
                2.408062350337299e-07,
                2.2627816405584284e-07,
                2.1262804191045375e-07,
                1.9980235649929172e-07,
                1.8775067542077766e-07,
                1.764258325367287e-07,
                1.6578309247919164e-07,
                1.55779926230245e-07,
                1.4637705751574323e-07,
                1.3754610121081096e-07,
                1.2924955206984873e-07,
                1.214537470326148e-07,
                1.1412800810072247e-07,
                1.0724323903394902e-07,
                1.0077165766818977e-07,
                9.468820192268991e-08,
                8.897579962385316e-08,
                8.360899663122149e-08,
                7.856609176240093e-08,
                7.382720894062046e-08,
                6.937344277501362e-08,
                6.518673418292798e-08,
                6.125126558188017e-08,
                5.7556126895711954e-08,
                5.408438655153658e-08,
                5.082215211535501e-08,
                4.775659106640535e-08,
                4.487546573314828e-08,
                4.2167119774050317e-08,
                3.962160027951172e-08,
                3.723143918748731e-08,
                3.4985685863964774e-08,
                3.287545812800139e-08,
                3.089240645913288e-08,
                2.9028632881540818e-08,
                2.727652873248276e-08,
                2.562994543373396e-08,
                2.4083859212944378e-08,
                2.2631137286749392e-08,
                2.126607721388389e-08,
                1.9983290200855832e-08,
                1.8777625393882044e-08,
                1.7644191509752594e-08,
                1.6579154474634854e-08,
                1.5579056051262723e-08,
                1.4639342938958584e-08,
                1.375632436848282e-08,
                1.2926512360103473e-08,
                1.2146586573429721e-08,
                1.1413353749494547e-08,
                1.0724485864624165e-08,
                1.007756026002843e-08,
                9.469681101375782e-09,
                8.898498734099902e-09,
                8.36170946926853e-09,
                7.857182664998857e-09,
                7.382849868197419e-09,
                6.937291552226374e-09,
                6.518815100570175e-09,
                6.125611630716739e-09,
                5.756123719160332e-09,
                5.408880465919292e-09,
                5.082516421567902e-09,
                4.775690471419464e-09,
                4.4878699550013475e-09,
                4.217778650275636e-09,
                3.9641457429217056e-09,
                3.725886984977995e-09,
                3.502042506052041e-09,
                3.2915956546899254e-09,
                3.093564929618504e-09,
                2.9069607179849305e-09,
                2.7308042223754e-09,
                2.56408690291637e-09,
                2.408755538990867e-09,
                2.2640395304266272e-09,
                2.128170552615754e-09,
                2.000607833508421e-09,
                1.8807403006869747e-09,
                1.7680217743789352e-09,
                1.6618763323509412e-09,
                1.5616793828838178e-09,
                1.4668279651409424e-09,
                1.3766569294988752e-09,
                1.2927696650895098e-09,
                1.2151202062882877e-09,
                1.1422295415359473e-09,
                1.0737813191820785e-09,
                1.0094943377607384e-09,
                9.490170954386101e-10,
                8.920737984698267e-10,
                8.383183527413186e-10,
                7.8741277572165e-10,
                7.389947501365415e-10,
                6.938078375561801e-10,
                6.521089047044492e-10,
                6.129759352347807e-10,
                5.762304743703102e-10,
                5.416967711941866e-10,
                5.092477442747072e-10,
                4.786697886516534e-10,
                4.4984663833411566e-10,
                4.225619845014952e-10,
                3.966373723771743e-10,
                3.7236481886863097e-10,
                3.499795598180775e-10,
                3.2898678879870254e-10,
                3.092756475402265e-10,
                2.907460932131611e-10,
                2.733224177304028e-10,
                2.569424323059609e-10,
                2.414601284862041e-10,
                2.2682413292627965e-10,
                2.1291547577485485e-10,
                1.998396075819886e-10,
                1.8784798735135343e-10,
                1.7655125920626435e-10,
                1.6597375788892878e-10,
                1.5603436759178801e-10,
                1.466871226904777e-10,
                1.3788335370043352e-10,
                1.2957709499724892e-10,
                1.2174130797844708e-10,
                1.1428406139533739e-10,
                1.0725943245303335e-10,
                1.008053180244864e-10,
                9.475678263419673e-11,
                8.907326837832189e-11,
                8.373855209535103e-11,
                7.872829904294192e-11,
                7.399654359680531e-11,
                6.95568050582144e-11,
                6.533878306050378e-11,
                6.133706988319997e-11,
                5.756788868782092e-11,
                5.410153984100299e-11,
                5.085961139532731e-11,
                4.779884158674053e-11,
                4.4940861297274483e-11,
                4.2250520343621146e-11,
                3.971970714499485e-11,
                3.7321383098867435e-11,
                3.5066363646251716e-11,
                3.2924906324349004e-11,
                3.0899714993396787e-11,
                2.903134755723708e-11,
                2.729817313382805e-11,
                2.565422609882311e-11,
                2.411843347402006e-11,
                2.2677275958139647e-11,
                2.1306418808891428e-11,
                2.0035604489068167e-11,
                1.8826978955112187e-11,
                1.7664319045490312e-11,
                1.6604405825558508e-11,
                1.5671574037603162e-11,
                1.484148893933815e-11,
                1.4068184906426703e-11,
                1.3373292820910655e-11,
                1.2735181800743768e-11,
                1.2143036404913029e-11,
                1.1596856633416095e-11,
                1.1096642486255048e-11,
                1.0612651500619773e-11,
                1.0139475956006171e-11,
                9.674411992159027e-12,
                9.198532587288795e-12,
                8.668575977321523e-12,
                8.108876904550062e-12,
                7.449135002347077e-12,
                6.700165711728893e-12,
                5.875488333973741e-12,
                5.518578780322309e-12,
                5.340124003497477e-12,
                5.18600396896526e-12,
                5.077849558767928e-12,
                4.972399008825444e-12,
                4.907506362707793e-12,
                4.866948458882989e-12,
                4.793944231999692e-12,
                4.7560901884314396e-12,
                4.680382101292447e-12,
                4.564116110330239e-12,
                4.423515377073645e-12,
                4.1990949759147665e-12,
                3.893558767106363e-12,
                3.4690527070815647e-12,
                2.9120574945649647e-12,
                2.2009422475174668e-12,
                1.9170369207488918e-12,
                1.860255855395269e-12,
                1.830513392590982e-12,
                1.8007709297870032e-12,
                1.7818439080021445e-12,
                1.771028466982416e-12,
                1.7710284669824206e-12,
                1.7629168862179092e-12,
                1.7629168862176052e-12,
                1.7493975849429416e-12,
                1.719655122138926e-12,
                1.6763933580596919e-12,
                1.5979814106665726e-12,
                1.481715419704374e-12,
                1.3194838044084927e-12,
                1.103174984013473e-12,
                8.138619367354293e-13,
                5.732183740462164e-13
            ]
        }
    ],
    "scatters": []
}

==> anc/k_MF_T=0.1,mu=0.1.json <==
{
    "plot_name": "k_MF-T=0.1, mu=0.1",
    "title": "$T=0.1, \\mu=0.1, \\Lambda=10^{5}, k_\\mathrm{IR}=10^{-4},$\n$n_\\mathrm{cells}=1000, \\sigma_\\mathrm{max}=6.0$",
    "graphs": [
        {
            "xlabel": "k",
            "ylabel": "\\sigma_\\mathrm{min}",
            "label": "\\sigma_\\mathrm{min}",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056528,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.655972934873,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.00547947233690029,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199305,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.2042042042042042,
                0.3003003003003003,
                0.3663663663663664,
                0.4264264264264264,
                0.46846846846846846,
                0.5105105105105106,
                0.5465465465465466,
                0.5765765765765766,
                0.6066066066066066,
                0.6366366366366366,
                0.6546546546546547,
                0.6786786786786787,
                0.7027027027027027,
                0.7207207207207207,
                0.7387387387387387,
                0.7507507507507507,
                0.7687687687687688,
                0.7807807807807807,
                0.7927927927927928,
                0.8048048048048048,
                0.8168168168168168,
                0.8288288288288288,
                0.8408408408408409,
                0.8468468468468469,
                0.8588588588588588,
                0.8648648648648649,
                0.8708708708708709,
                0.8828828828828829,
                0.8888888888888888,
                0.8948948948948949,
                0.9009009009009009,
                0.9069069069069069,
                0.9129129129129129,
                0.9189189189189189,
                0.924924924924925,
                0.924924924924925,
                0.9309309309309309,
                0.9369369369369369,
                0.9369369369369369,
                0.9429429429429429,
                0.948948948948949,
                0.948948948948949,
                0.954954954954955,
                0.954954954954955,
                0.960960960960961,
                0.960960960960961,
                0.960960960960961,
                0.9669669669669669,
                0.9669669669669669,
                0.9669669669669669,
                0.9729729729729729,
                0.9729729729729729,
                0.9729729729729729,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003,
                1.003003003003003
            ]
        },
        {
            "xlabel": "k",
            "ylabel": "m_\\sigma^2",
            "label": "m_\\sigma^2",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056528,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.655972934873,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.00547947233690029,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199305,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                3.5670037083898736,
                3.560400684976546,
                3.553797661563218,
                3.54719463814989,
                3.540591614736562,
                3.533988591323234,
                3.5273855679099055,
                3.5207825444965772,
                3.51417952108325,
                3.5075764976699215,
                3.500973474256593,
                3.494370450843265,
                3.4877674274299366,
                3.481164404016609,
                3.474561380603281,
                3.4679583571899526,
                3.4613553337766243,
                3.4547523103632964,
                3.448149286949968,
                3.4415462635366403,
                3.4349432401233124,
                3.428340216709984,
                3.4217371932966563,
                3.415134169883328,
                3.40853114647,
                3.401928123056672,
                3.395325099643344,
                3.3887220762300156,
                3.382119052816688,
                3.37551602940336,
                3.3689130059900316,
                3.362309982576704,
                3.355706959163376,
                3.3491039357500476,
                3.34250091233672,
                3.335897888923392,
                3.329294865510064,
                3.322691842096736,
                3.316088818683408,
                3.30948579527008,
                3.3028827718567517,
                3.2962797484434243,
                3.289676725030096,
                3.2830737016167686,
                3.2764706782034403,
                3.2698676547901124,
                3.263264631376785,
                3.2566616079634567,
                3.250058584550129,
                3.243455561136801,
                3.236852537723473,
                3.2302495143101457,
                3.2236464908968165,
                3.217043467483489,
                3.2104404440701613,
                3.203837420656834,
                3.197234397243506,
                3.190631373830178,
                3.1840283504168503,
                3.177425327003523,
                3.170822303590195,
                3.1642192801768676,
                3.1576162567635397,
                3.1510132333502114,
                3.144410209936884,
                3.137807186523556,
                3.1312041631102288,
                3.124601139696901,
                3.117998116283574,
                3.1113950928702456,
                3.1047920694569187,
                3.098189046043591,
                3.091586022630264,
                3.0849829992169355,
                3.0783799758036086,
                3.0717769523902816,
                3.0651739289769537,
                3.0585709055636268,
                3.0519678821502993,
                3.0453648587369724,
                3.038761835323645,
                3.032158811910318,
                3.0255557884969906,
                3.018952765083664,
                3.0123497416703366,
                3.0057467182570097,
                2.9991436948436827,
                2.9925406714303557,
                2.985937648017029,
                2.9793346246037022,
                2.9727316011903757,
                2.966128577777049,
                2.9595255543637227,
                2.952922530950396,
                2.9463195075370696,
                2.939716484123743,
                2.9331134607104166,
                2.92651043729709,
                2.9199074138837644,
                2.9133043904704383,
                2.9067013670571127,
                2.9000983436437866,
                2.8934953202304605,
                2.8868922968171353,
                2.8802892734038092,
                2.8736862499904845,
                2.867083226577159,
                2.860480203163834,
                2.853877179750509,
                2.847274156337184,
                2.84067113292386,
                2.8340681095105347,
                2.8274650860972104,
                2.820862062683886,
                2.8142590392705613,
                2.807656015857238,
                2.801052992443914,
                2.7944499690305906,
                2.7878469456172663,
                2.7812439222039433,
                2.7746408987906204,
                2.7680378753772974,
                2.761434851963975,
                2.7548318285506523,
                2.7482288051373307,
                2.741625781724008,
                2.735022758310687,
                2.728419734897366,
                2.721816711484044,
                2.7152136880707243,
                2.7086106646574035,
                2.702007641244083,
                2.695404617830764,
                2.6888015944174444,
                2.6821985710041254,
                2.675595547590807,
                2.6689925241774883,
                2.662389500764171,
                2.6557864773508535,
                2.6491834539375363,
                2.64258043052422,
                2.635977407110904,
                2.629374383697589,
                2.622771360284274,
                2.616168336870959,
                2.609565313457646,
                2.6029622900443328,
                2.59635926663102,
                2.589756243217708,
                2.5831532198043967,
                2.576550196391086,
                2.569947172977776,
                2.5633441495644673,
                2.556741126151159,
                2.5501381027378516,
                2.5435350793245455,
                2.53693205591124,
                2.530329032497935,
                2.5237260090846316,
                2.5171229856713295,
                2.510519962258028,
                2.503916938844728,
                2.4973139154314286,
                2.4907108920181305,
                2.484107868604834,
                2.4775048451915387,
                2.470901821778245,
                2.4642987983649527,
                2.4576957749516617,
                2.4510927515383725,
                2.4444897281250846,
                2.437886704711799,
                2.4312836812985146,
                2.424680657885232,
                2.418077634471952,
                2.4114746110586736,
                2.4048715876453977,
                2.3982685642321235,
                2.3916655408188516,
                2.385062517405582,
                2.378459493992315,
                2.3718564705790506,
                2.3652534471657893,
                2.3586504237525308,
                2.352047400339275,
                2.345444376926022,
                2.3388413535127723,
                2.3322383300995257,
                2.3256353066862836,
                2.319032283273044,
                2.312429259859809,
                2.305826236446577,
                2.29922321303335,
                2.292620189620127,
                2.2860171662069084,
                2.2794141427936943,
                2.272811119380485,
                2.266208095967281,
                2.2596050725540824,
                2.253002049140889,
                2.246399025727701,
                2.23979600231452,
                2.233192978901344,
                2.226589955488175,
                2.219986932075013,
                2.2133839086618576,
                2.2067808852487096,
                2.200177861835569,
                2.193574838422437,
                2.186971815009313,
                2.1803687915961976,
                2.173765768183091,
                2.167162744769994,
                2.1605597213569063,
                2.1539566979438303,
                2.1473536745307635,
                2.140750651117708,
                2.1341476277046643,
                2.1275446042916326,
                2.1209415808786134,
                2.114338557465607,
                2.107735534052615,
                2.1011325106396366,
                2.0945294872266733,
                2.087926463813725,
                2.081323440400794,
                2.0747204169878786,
                2.068117393574981,
                2.0615143701621017,
                2.054911346749241,
                2.0483083233364012,
                2.0417052999235814,
                2.035102276510783,
                2.028499253098007,
                2.021896229685255,
                2.015293206272527,
                2.0086901828598243,
                2.0020871594471483,
                1.9954841360344995,
                1.9888811126218802,
                1.9822780892092902,
                1.975675065796732,
                1.969072042384206,
                1.9624690189717144,
                1.955865995559258,
                1.9492629721468386,
                1.9426599487344578,
                1.9360569253221167,
                1.9294539019098182,
                1.9228508784975629,
                1.916247855085353,
                1.9096448316731902,
                1.9030418082610772,
                1.8964387848490156,
                1.8898357614370076,
                1.8832327380250553,
                1.8766297146131614,
                1.8700266912013286,
                1.8634236677895588,
                1.8568206443778548,
                1.8502176209662202,
                1.8436145975546567,
                1.8370115741431683,
                1.830408550731758,
                1.8238055273204288,
                1.8172025039091841,
                1.8105994804980283,
                1.803996457086964,
                1.7973934336759951,
                1.7907904102651264,
                1.7841873868543623,
                1.7775843634437067,
                1.7709813400331642,
                1.7643783166227396,
                1.7577752932124384,
                1.7511722698022651,
                1.7445692463922255,
                1.7379662229823252,
                1.7313631995725698,
                1.724760176162966,
                1.7181571527535202,
                1.7115541293442387,
                1.7049511059351288,
                1.6983480825261972,
                1.691745059117452,
                1.6851420357089009,
                1.678539012300552,
                1.6719359888924146,
                1.6653329654844964,
                1.6587299420768074,
                1.6521269186693575,
                1.6455238952621565,
                1.638920871855215,
                1.6323178484485446,
                1.6257148250421558,
                1.6191118016360606,
                1.6125087782302725,
                1.605905754824803,
                1.5993027314196673,
                1.5926997080148784,
                1.586096684610451,
                1.579493661206401,
                1.5728906378027436,
                1.566287614399496,
                1.5596845909966754,
                1.5530815675943002,
                1.5464785441923883,
                1.5398755207909602,
                1.5332724973900371,
                1.526669473989639,
                1.520066450589788,
                1.5134634271905083,
                1.5068604037918234,
                1.500257380393759,
                1.4936543569963419,
                1.4870513335995976,
                1.4804483102035573,
                1.473845286808248,
                1.4672422634137026,
                1.460639240019953,
                1.4540362166270324,
                1.4474331932349758,
                1.4408301698438213,
                1.4342271464536056,
                1.4276241230643687,
                1.421021099676153,
                1.414418076289001,
                1.4078150529029576,
                1.4012120295180697,
                1.3946090061343868,
                1.3880059827519597,
                1.3814029593708415,
                1.3747999359910876,
                1.3681969126127569,
                1.3615938892359079,
                1.3549908658606042,
                1.3483878424869113,
                1.3417848191148973,
                1.3351817957446332,
                1.328578772376194,
                1.3219757490096558,
                1.3153727256450995,
                1.30876970228261,
                1.3021666789222732,
                1.2955636555641816,
                1.28896063220843,
                1.282357608855117,
                1.2757545855043462,
                1.2691515621562257,
                1.262548538810867,
                1.2559455154683883,
                1.2493424921289107,
                1.2427394687925608,
                1.236136445459472,
                1.2295334221297824,
                1.2229303988036357,
                1.216327375481182,
                1.209724352162578,
                1.2031213288479863,
                1.1965183055375777,
                1.1899152822315282,
                1.1833122589300233,
                1.1767092356332554,
                1.170106212341425,
                1.1635031890547414,
                1.1569001657734224,
                1.1502971424976955,
                1.1436941192277976,
                1.1370910959639755,
                1.1304880727064863,
                1.1238850494555988,
                1.1172820262115921,
                1.1106790029747584,
                1.104075979745401,
                1.0974729565238364,
                1.0908699333103953,
                1.0842669101054216,
                1.0776638869092738,
                1.0710608637223258,
                1.0644578405449674,
                1.057854817377605,
                1.051251794220662,
                1.04464877107458,
                1.038045747939818,
                1.0314427248168565,
                1.0248397017061956,
                1.0182366786083552,
                1.0116336555238798,
                1.0050306324533338,
                0.9984276093973087,
                0.9918245863564192,
                0.9852215633313067,
                0.9786185403226387,
                0.9720155173311132,
                0.9654124943574557,
                0.958809471402422,
                0.9522064484668025,
                0.9456034255514187,
                0.9390004026571283,
                0.9323973797848243,
                0.9257943569354393,
                0.9191913341099425,
                0.912588311309347,
                0.905985288534707,
                0.8993822657871229,
                0.8927792430677391,
                0.8861762203777523,
                0.879573197718406,
                0.8729701750909994,
                0.8663671524968845,
                0.8597641299374724,
                0.8531611074142328,
                0.8465580849286977,
                0.8399550624824645,
                0.8333520400771979,
                0.8267490177146342,
                0.8201459953965806,
                0.8135429731249245,
                0.8069399509016295,
                0.800336928728746,
                0.7937339066084078,
                0.7871308845428422,
                0.780527862534368,
                0.7739248405854051,
                0.767321818698473,
                0.7607187968762006,
                0.754115775121326,
                0.7475127534367048,
                0.740909731825313,
                0.7343067102902519,
                0.7277036888347557,
                0.7211006674621941,
                0.7144976461760817,
                0.7078946249800787,
                0.7012916038780038,
                0.6946885828738342,
                0.6880855619717189,
                0.6814825411759795,
                0.6748795204911238,
                0.6682764999218472,
                0.6616734794730472,
                0.6550704591498261,
                0.6484674389575042,
                0.6418644189016259,
                0.6352613989879718,
                0.6286583792225662,
                0.6220553596116886,
                0.6154523401618855,
                0.6088493208799798,
                0.602246301773084,
                0.5956432828486111,
                0.5890402641142896,
                0.5824372455781733,
                0.5758342272486592,
                0.5692312091344985,
                0.5626281912448146,
                0.5560251735891147,
                0.5494221561773126,
                0.5428191390197383,
                0.5362161221271623,
                0.5296131055108089,
                0.5230100891823805,
                0.5164070731540725,
                0.5098040574385985,
                0.5032010420492107,
                0.49659802699972155,
                0.48999501230453046,
                0.4833919979786446,
                0.476788984037709,
                0.4701859704980293,
                0.46358295737660393,
                0.4569799446911494,
                0.45037693246013477,
                0.4437739207028092,
                0.4371709094392395,
                0.4305678986903404,
                0.4239648884779147,
                0.4173618788246867,
                0.41075886975434517,
                0.40415586129158126,
                0.3975528534621314,
                0.3909498462928244,
                0.38434683981162293,
                0.37774383404767675,
                0.371140829031368,
                0.36453782479436797,
                0.3579348213696877,
                0.3513318187917383,
                0.3447288170963865,
                0.33812581632102096,
                0.3315228165046111,
                0.3249198176877803,
                0.31831681991286975,
                0.31171382322401664,
                0.3051108276672261,
                0.29850783329045344,
                0.29190484014368484,
                0.285301848279023,
                0.27869885775078074,
                0.2720958686155691,
                0.2654928809324016,
                0.25888989476279023,
                0.2522869101708598,
                0.2456839272234549,
                0.23908094599026544,
                0.23247796654395028,
                0.2258749889602789,
                0.2192720133182825,
                0.2126690397004225,
                0.20606606819279535,
                0.19946309888535163,
                0.19286013187221052,
                0.18625716725198163,
                0.17965420512831143,
                0.17305124561041238,
                0.1664482888140921,
                0.1598453348627078,
                0.15324238388914893,
                0.14663943603765478,
                0.14003649146762176,
                0.13343355035710008,
                0.1268306129099645,
                0.12022767936257352,
                0.1136247499968904,
                0.10702182515290329,
                0.1004189052518574,
                0.09381599081881972,
                0.08721308252243075,
                0.0806101812147334,
                0.07400728799690764,
                0.06740440428749198,
                0.06080153192751272,
                0.054198673293816925,
                0.047595831461953335,
                0.04099301038843137,
                0.034390215156109565,
                0.027787452257438356,
                0.0211847299548081,
                0.014582058706160807,
                0.007979451681304166,
                0.0013769253810918172,
                0.011552999883097693,
                0.02455754876905356,
                0.03625038730886539,
                0.04960354919846051,
                0.059632768234527185,
                0.07123554528300709,
                0.08200735125536923,
                0.09151181040465171,
                0.10184313762462498,
                0.11292031900205846,
                0.11955452035585326,
                0.12918824416360525,
                0.13925990783956743,
                0.147061814343433,
                0.1551455765453795,
                0.16079303197950295,
                0.16931784293561972,
                0.17532264339774029,
                0.18146378938730973,
                0.18771907504085314,
                0.19406653679909389,
                0.20048466768552764,
                0.20695261806367724,
                0.21079633804132863,
                0.21732623916440622,
                0.22122796091983704,
                0.22514633478227208,
                0.23167358568257912,
                0.23558489857077924,
                0.23948618682290765,
                0.2433702688647166,
                0.24723050040133418,
                0.2510607870990807,
                0.25485559064632646,
                0.2586099293592097,
                0.2598727660515355,
                0.2635571841789693,
                0.26718997672701783,
                0.26837672475474794,
                0.2719229274539015,
                0.2754102196122194,
                0.2765040298715432,
                0.27989449822632284,
                0.28092339771155295,
                0.2842133711959985,
                0.2851750291117857,
                0.28610699062054123,
                0.2892563364485413,
                0.29012012796644665,
                0.2909543430333095,
                0.29396404749408694,
                0.294731480131954,
                0.29547033479351503,
                0.2983451155604131,
                0.29902029669013397,
                0.29966852921662074,
                0.30029039954589687,
                0.30300461195734885,
                0.30356855515708603,
                0.30410826596479495,
                0.3046244352774702,
                0.305117766532962,
                0.3055889719289517,
                0.30810266818432586,
                0.3085259982985557,
                0.30892956342349565,
                0.30931407726332566,
                0.3096802470811544,
                0.31002877163025605,
                0.31036033939361607,
                0.3106756269768488,
                0.31097529777618405,
                0.3132653557998816,
                0.3135317667424455,
                0.31378463351704067,
                0.314024551769236,
                0.3142520996401137,
                0.314467837410803,
                0.31467230726395906,
                0.3148660331366624,
                0.3150495206872175,
                0.31522325731619005,
                0.31538771229691426,
                0.31554333692959463,
                0.3156905647986032,
                0.3158298120294381,
                0.3159614776407069,
                0.3160859438782196,
                0.31620357663428567,
                0.3163147258372699,
                0.31836347606404386,
                0.3184610563406122,
                0.3185531951395808,
                0.3186401791887018,
                0.31872228171556233,
                0.3187997629064616,
                0.31887287042313966,
                0.3189418398353518,
                0.3190068951154205,
                0.31906824910668863,
                0.31912610396239877,
                0.31918065162170617,
                0.31923207421759686,
                0.3192805445299347,
                0.31932622638617775,
                0.3193692750713402,
                0.31940983772243065,
                0.31944805369995866,
                0.3194840549641465,
                0.31951796642033964,
                0.31954990626515095,
                0.3195799863121847,
                0.31960831230709547,
                0.3196349842305401,
                0.31966009658974276,
                0.31968373869245087,
                0.31970599491486607,
                0.3197269449606041,
                0.3197466640951385,
                0.3197652233843473,
                0.31978268991429315,
                0.3197991269998557,
                0.3198145943887903,
                0.3198291484511064,
                0.319842842361472,
                0.31985572627289477,
                0.319867847480537,
                0.31987925057836974,
                0.319889977607518,
                0.3199000681969997,
                0.31990955969724943,
                0.3199184873069275,
                0.3199268841928052,
                0.3199347816033366,
                0.3199422089770392,
                0.31994919404433125,
                0.31995576292266065,
                0.3199619402095653,
                0.31996774906907344,
                0.3199732113116846,
                0.31997834747279713,
                0.31998317688646427,
                0.31998771775298684,
                0.3199919872037425,
                0.3199960013645647,
                0.31999977541304664,
                0.3200033236316955,
                0.3200066594620974,
                0.3200097955534417,
                0.3200127438066989,
                0.3200155154197781,
                0.32001812092895354,
                0.32002057024607466,
                0.3200228726953245,
                0.32002503704882357,
                0.320027071558238,
                0.3200289839842687,
                0.32003078162727305,
                0.3200324713537316,
                0.32003405961958603,
                0.3200355524976636,
                0.32003695570039775,
                0.32003827460189443,
                0.32003951425499055,
                0.3200406794044138,
                0.3200417745162326,
                0.32004280379129707,
                0.32004377118181837,
                0.3200446804000433,
                0.32004553493326293,
                0.3200463380637934,
                0.3200470928788197,
                0.32004780228251056,
                0.3200484689999983,
                0.3200490955936375,
                0.3200496844742887,
                0.3200502379094547,
                0.32005075803147054,
                0.32005124684019026,
                0.32005170621745765,
                0.3200521379332605,
                0.3200525436523852,
                0.32005292493935356,
                0.3200532832616029,
                0.320053620000529,
                0.32005393645513985,
                0.3200542338472935,
                0.3200545133240346,
                0.3200547759622907,
                0.3200550227756268,
                0.32005525471712415,
                0.320055472683192,
                0.320055677514518,
                0.320055870001363,
                0.32005605088717626,
                0.3200562208710763,
                0.32005638061032504,
                0.3200565307206937,
                0.3200566717818201,
                0.3200568043389966,
                0.3200569289052643,
                0.32005704596357243,
                0.32005715596539525,
                0.3200572593349402,
                0.32005735647185196,
                0.3200574477519607,
                0.32005753352888894,
                0.3200576141344234,
                0.32005768987926875,
                0.3200577610563465,
                0.3200578279411332,
                0.3200578907928454,
                0.320057949855177,
                0.3200580053556835,
                0.32005805750891253,
                0.3200581065167077,
                0.32005815256893444,
                0.3200581958442533,
                0.3200582365097142,
                0.32005827472238363,
                0.32005831063016127,
                0.32005834437215014,
                0.3200583760792633,
                0.3200584058742118,
                0.3200584338719153,
                0.32005846018074086,
                0.320058484902593,
                0.32005850813335346,
                0.3200585299631253,
                0.3200585504760765,
                0.3200585697515733,
                0.32005858786426916,
                0.32005860488439086,
                0.3200586208780149,
                0.3200586359068847,
                0.3200586500290904,
                0.3200586632993218,
                0.3200586757690163,
                0.3200586874865842,
                0.3200586984972359,
                0.3200587088433208,
                0.32005871856487206,
                0.320058727699578,
                0.32005873628296805,
                0.32005874434859816,
                0.3200587519282395,
                0.32005875905109,
                0.3200587657440251,
                0.32005877203294036,
                0.320058777942212,
                0.32005878349481615,
                0.3200587887124495,
                0.32005879361565104,
                0.3200587982233698,
                0.3200588025529532,
                0.3200588066211507,
                0.3200588104437336,
                0.320058814035572,
                0.3200588174107143,
                0.3200588205824679,
                0.32005882356313536,
                0.3200588263638905,
                0.3200588289955646,
                0.3200588314683582,
                0.32005883379188493,
                0.32005883597522383,
                0.32005883802696833,
                0.3200588399550979,
                0.32005884176684635,
                0.32005884346921604,
                0.3200588450688053,
                0.32005884657183314,
                0.3200588479841721,
                0.32005884931138134,
                0.3200588505586375,
                0.32005885173061244,
                0.32005885283183294,
                0.32005885386656663,
                0.32005885483883567,
                0.32005885575243737,
                0.32005885661096617,
                0.3200588574177784,
                0.3200588581758959,
                0.3200588588882442,
                0.3200588595575837,
                0.3200588601865156,
                0.3200588607774954,
                0.3200588613328478,
                0.3200588618547478,
                0.32005886234515085,
                0.32005886280594714,
                0.32005886323892196,
                0.3200588636457579,
                0.32005886402804284,
                0.32005886438727993,
                0.32005886472486417,
                0.32005886504199516,
                0.32005886533987365,
                0.32005886561964464,
                0.32005886588239274,
                0.3200588661291503,
                0.32005886636090597,
                0.3200588665786138,
                0.32005886678320267,
                0.3200588669755863,
                0.320058867156656,
                0.3200588673268669,
                0.3200588674867272,
                0.32005886763684843,
                0.32005886777781006,
                0.32005886791016525,
                0.32005886803444566,
                0.32005886815116724,
                0.3200588682608357,
                0.32005886836395336,
                0.32005886846102477,
                0.32005886855238724,
                0.320058868638197,
                0.32005886871877864,
                0.32005886879444223,
                0.3200588688654832,
                0.320058868932185,
                0.32005886899482205,
                0.32005886905366326,
                0.32005886910897446,
                0.32005886916102294,
                0.32005886921004545,
                0.3200588692561093,
                0.3200588692993701,
                0.320058869339994,
                0.32005886937813827,
                0.3200588694139532,
                0.3200588694475847,
                0.3200588694791739,
                0.3200588695088598,
                0.32005886953678087,
                0.3200588695630751,
                0.32005886958780116,
                0.32005886961102364,
                0.32005886963283076,
                0.320058869653307,
                0.32005886967253244,
                0.3200588696905842,
                0.320058869707538,
                0.32005886972346664,
                0.32005886973844355,
                0.3200588697525422,
                0.320058869765814,
                0.32005886977828013,
                0.3200588697899869,
                0.3200588698009793,
                0.32005886981130055,
                0.32005886982099174,
                0.32005886983009235,
                0.32005886983864107,
                0.32005886984667675,
                0.32005886985423765,
                0.32005886986135856,
                0.3200588698680502,
                0.32005886987433463,
                0.3200588698802358,
                0.3200588698857768,
                0.32005886989097926,
                0.3200588698958646,
                0.3200588699004532,
                0.32005886990476473,
                0.32005886990882015,
                0.3200588699126394,
                0.3200588699162314,
                0.3200588699196049,
                0.32005886992277277,
                0.3200588699257474,
                0.3200588699285405,
                0.3200588699311629,
                0.32005886993362564,
                0.3200588699359398,
                0.3200588699381152,
                0.3200588699401631,
                0.32005886994208627,
                0.320058869943877,
                0.32005886994553995,
                0.3200588699470801,
                0.3200588699485017,
                0.3200588699498102,
                0.32005886995101046,
                0.3200588699521082,
                0.3200588699531097,
                0.32005886995402183,
                0.3200588699548526,
                0.32005886995561145,
                0.3200588699563087,
                0.32005886995695737,
                0.32005886995757155,
                0.32005886995816846,
                0.3200588699587674,
                0.32005886995939103,
                0.3200588699600128,
                0.3200588699605799,
                0.3200588699610926,
                0.32005886996155175,
                0.32005886996195837,
                0.32005886996231386,
                0.32005886996262006,
                0.3200588699628796,
                0.32005886996309585,
                0.3200588699632728,
                0.32005886996341604,
                0.32005886996353206,
                0.3200588699636288,
                0.3200588699637162,
                0.3200588699638056,
                0.3200588699639108,
                0.32005886996404775,
                0.32005886996423466,
                0.32005886996443644,
                0.32005886996461946,
                0.32005886996478405,
                0.3200588699649302,
                0.32005886996505856,
                0.32005886996516936,
                0.3200588699652632,
                0.32005886996534133,
                0.3200588699654047,
                0.3200588699654548,
                0.32005886996549365,
                0.320058869965524,
                0.32005886996554817,
                0.32005886996557037,
                0.3200588699655945,
                0.32005886996562566,
                0.32005886996566973,
                0.3200588699657328,
                0.3200588699657984,
                0.3200588699658578,
                0.32005886996591126,
                0.3200588699659587,
                0.32005886996600036,
                0.32005886996603633,
                0.32005886996606686,
                0.3200588699660921,
                0.3200588699661127,
                0.32005886996612914,
                0.3200588699661421,
                0.320058869966152,
                0.32005886996616034,
                0.32005886996616806,
                0.3200588699661768,
                0.32005886996618776,
                0.3200588699662031,
                0.32005886996622507,
                0.3200588699662512,
                0.32005886996628125,
                0.3200588699663146,
                0.32005886996635086,
                0.32005886996638877,
                0.3200588699664265,
                0.32005886996646177,
                0.3200588699664913,
                0.3200588699665108
            ]
        },
        {
            "xlabel": "k",
            "ylabel": "| \\partial_t m_\\sigma^2 |",
            "label": "| \\partial_t m_\\sigma^2 |",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056528,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.655972934873,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.00547947233690029,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199305,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484
            ],
            "y": [
                0.3216228122404483,
                0.32162281224048866,
                0.32162281224046924,
                0.32162281224047,
                0.3216228122404908,
                0.3216228122404914,
                0.3216228122404883,
                0.3216228122404489,
                0.3216228122404917,
                0.3216228122404873,
                0.3216228122404935,
                0.32162281224049044,
                0.32162281224044487,
                0.32162281224049155,
                0.3216228122404921,
                0.32162281224048933,
                0.3216228122404675,
                0.32162281224049244,
                0.32162281224046846,
                0.32162281224046796,
                0.32162281224049066,
                0.3216228122404688,
                0.32162281224049183,
                0.3216228122404695,
                0.32162281224048966,
                0.3216228122404689,
                0.32162281224049244,
                0.3216228122404665,
                0.3216228122404694,
                0.32162281224048933,
                0.32162281224044936,
                0.3216228122404895,
                0.321622812240488,
                0.3216228122404492,
                0.32162281224049083,
                0.3216228122404677,
                0.32162281224047023,
                0.32162281224049155,
                0.32162281224046924,
                0.3216228122404894,
                0.32162281224044603,
                0.32162281224049405,
                0.32162281224044353,
                0.32162281224049255,
                0.32162281224046657,
                0.3216228122404508,
                0.3216228122404902,
                0.32162281224046724,
                0.3216228122404678,
                0.321622812240472,
                0.32162281224044764,
                0.3216228122405319,
                0.32162281224044437,
                0.3216228122404744,
                0.3216228122404461,
                0.32162281224046807,
                0.32162281224047,
                0.3216228122404699,
                0.32162281224044503,
                0.32162281224046985,
                0.3216228122404442,
                0.32162281224047184,
                0.32162281224048966,
                0.3216228122404497,
                0.3216228122404671,
                0.3216228122404437,
                0.32162281224047407,
                0.3216228122404242,
                0.3216228122404886,
                0.32162281224042666,
                0.32162281224046985,
                0.3216228122404265,
                0.32162281224049044,
                0.32162281224042477,
                0.3216228122404258,
                0.3216228122404704,
                0.3216228122404223,
                0.32162281224045053,
                0.32162281224042627,
                0.32162281224044703,
                0.3216228122404243,
                0.32162281224044625,
                0.3216228122404023,
                0.3216228122404507,
                0.3216228122404236,
                0.3216228122404275,
                0.3216228122404265,
                0.32162281224040307,
                0.32162281224042627,
                0.3216228122404039,
                0.3216228122404011,
                0.32162281224040856,
                0.3216228122404011,
                0.3216228122404049,
                0.3216228122404022,
                0.3216228122404056,
                0.3216228122404007,
                0.3216228122403609,
                0.3216228122403871,
                0.32162281224036077,
                0.32162281224038314,
                0.32162281224038,
                0.3216228122403392,
                0.3216228122403799,
                0.32162281224031825,
                0.3216228122403601,
                0.3216228122403238,
                0.32162281224033734,
                0.32162281224031813,
                0.3216228122402942,
                0.32162281224033773,
                0.32162281224029576,
                0.3216228122402952,
                0.32162281224031614,
                0.3216228122402513,
                0.3216228122402812,
                0.3216228122402504,
                0.3216228122402975,
                0.3216228122402281,
                0.32162281224023354,
                0.32162281224022815,
                0.32162281224020783,
                0.3216228122402092,
                0.3216228122401709,
                0.3216228122402112,
                0.3216228122401427,
                0.32162281224014216,
                0.32162281224016553,
                0.3216228122400787,
                0.32162281224012323,
                0.32162281224010236,
                0.32162281224005645,
                0.3216228122400623,
                0.3216228122400363,
                0.3216228122400145,
                0.3216228122400115,
                0.3216228122399504,
                0.3216228122399704,
                0.32162281223994843,
                0.3216228122399065,
                0.3216228122398905,
                0.32162281223984224,
                0.3216228122398391,
                0.3216228122398414,
                0.32162281223975264,
                0.3216228122397537,
                0.32162281223973466,
                0.321622812239688,
                0.32162281223966954,
                0.32162281223963257,
                0.32162281223960326,
                0.32162281223953704,
                0.3216228122395161,
                0.3216228122394729,
                0.321622812239407,
                0.3216228122393875,
                0.32162281223934264,
                0.3216228122392877,
                0.3216228122392113,
                0.32162281223919365,
                0.3216228122391027,
                0.3216228122390862,
                0.3216228122390178,
                0.3216228122389332,
                0.32162281223888733,
                0.3216228122388038,
                0.32162281223874295,
                0.3216228122386747,
                0.32162281223858485,
                0.3216228122385223,
                0.32162281223841355,
                0.3216228122383476,
                0.3216228122382625,
                0.3216228122381314,
                0.3216228122380751,
                0.32162281223793754,
                0.3216228122378492,
                0.3216228122377432,
                0.32162281223763506,
                0.3216228122375036,
                0.32162281223737443,
                0.3216228122372253,
                0.32162281223709294,
                0.32162281223697026,
                0.32162281223681444,
                0.32162281223665895,
                0.3216228122365114,
                0.32162281223629197,
                0.32162281223616346,
                0.3216228122359487,
                0.32162281223579464,
                0.3216228122355577,
                0.3216228122353633,
                0.32162281223514794,
                0.3216228122349293,
                0.3216228122346946,
                0.3216228122344452,
                0.3216228122341745,
                0.32162281223391487,
                0.32162281223365113,
                0.3216228122333307,
                0.3216228122330716,
                0.3216228122327236,
                0.321622812232379,
                0.3216228122320756,
                0.32162281223170713,
                0.32162281223133876,
                0.3216228122309311,
                0.32162281223053746,
                0.3216228122301281,
                0.32162281222969613,
                0.3216228122292198,
                0.321622812228767,
                0.321622812228216,
                0.3216228122277501,
                0.3216228122272077,
                0.32162281222662653,
                0.3216228122260374,
                0.32162281222543504,
                0.3216228122248068,
                0.3216228122241181,
                0.32162281222344197,
                0.32162281222271,
                0.32162281222197536,
                0.32162281222115047,
                0.3216228122203733,
                0.3216228122195079,
                0.32162281221862266,
                0.3216228122177096,
                0.3216228122166965,
                0.32162281221573746,
                0.32162281221468225,
                0.32162281221358124,
                0.3216228122124151,
                0.32162281221126365,
                0.32162281221001415,
                0.32162281220871314,
                0.32162281220739597,
                0.32162281220595546,
                0.32162281220452693,
                0.3216228122029815,
                0.32162281220140315,
                0.32162281219973654,
                0.3216228121980188,
                0.3216228121962229,
                0.3216228121943408,
                0.32162281219240185,
                0.3216228121903422,
                0.32162281218822897,
                0.32162281218601196,
                0.3216228121837224,
                0.321622812181295,
                0.3216228121787885,
                0.3216228121761808,
                0.3216228121734654,
                0.32162281217062466,
                0.321622812167647,
                0.3216228121645746,
                0.3216228121613757,
                0.32162281215798916,
                0.3216228121545301,
                0.3216228121508725,
                0.32162281214706445,
                0.32162281214311883,
                0.3216228121390127,
                0.32162281213467137,
                0.3216228121302136,
                0.3216228121255644,
                0.32162281212068783,
                0.3216228121155932,
                0.3216228121103056,
                0.32162281210479865,
                0.32162281209905674,
                0.32162281209304444,
                0.3216228120868109,
                0.3216228120803027,
                0.3216228120735212,
                0.32162281206645715,
                0.32162281205907184,
                0.32162281205138143,
                0.3216228120433792,
                0.32162281203503157,
                0.32162281202633264,
                0.3216228120172467,
                0.32162281200780724,
                0.32162281199795245,
                0.3216228119876466,
                0.3216228119769748,
                0.3216228119658093,
                0.321622811954161,
                0.32162281194203846,
                0.3216228119293951,
                0.3216228119161992,
                0.3216228119024756,
                0.3216228118881737,
                0.32162281187321967,
                0.32162281185770236,
                0.32162281184144154,
                0.32162281182456265,
                0.3216228118069417,
                0.32162281178855556,
                0.32162281176943575,
                0.3216228117494768,
                0.32162281172867235,
                0.3216228117069854,
                0.3216228116844127,
                0.3216228116608481,
                0.32162281163625206,
                0.32162281161068695,
                0.32162281158402417,
                0.3216228115562065,
                0.3216228115272338,
                0.3216228114970016,
                0.32162281146549104,
                0.32162281143270627,
                0.3216228113984337,
                0.32162281136281645,
                0.3216228113256005,
                0.3216228112868387,
                0.3216228112464636,
                0.32162281120437974,
                0.32162281116044067,
                0.3216228111147084,
                0.32162281106703594,
                0.32162281101729634,
                0.3216228109654788,
                0.32162281091149064,
                0.3216228108552054,
                0.321622810796508,
                0.32162281073533555,
                0.3216228106715934,
                0.3216228106051301,
                0.3216228105358274,
                0.3216228104636427,
                0.32162281038836715,
                0.32162281030991086,
                0.3216228102281369,
                0.32162281014290117,
                0.32162281005401705,
                0.3216228099614161,
                0.32162280986487957,
                0.32162280976421787,
                0.32162280965935364,
                0.321622809549996,
                0.3216228094360259,
                0.3216228093172377,
                0.3216228091934122,
                0.32162280906432,
                0.3216228089297951,
                0.3216228087895346,
                0.3216228086433383,
                0.32162280849099256,
                0.3216228083321469,
                0.3216228081665824,
                0.3216228079940145,
                0.3216228078141288,
                0.3216228076266233,
                0.32162280743118826,
                0.32162280722743414,
                0.3216228070151065,
                0.3216228067937498,
                0.32162280656301984,
                0.32162280632251766,
                0.32162280607182847,
                0.32162280581052577,
                0.32162280553814077,
                0.321622805254236,
                0.3216228049582792,
                0.32162280464981263,
                0.3216228043282589,
                0.3216228039931017,
                0.3216228036437177,
                0.32162280327955983,
                0.32162280289998363,
                0.3216228025042971,
                0.3216228020918669,
                0.3216228016619705,
                0.32162280121386716,
                0.32162280074676747,
                0.3216228002598808,
                0.3216227997523652,
                0.3216227992233494,
                0.3216227986719692,
                0.32162279809718064,
                0.32162279749805023,
                0.3216227968735621,
                0.3216227962225954,
                0.32162279554409623,
                0.321622794836831,
                0.32162279409956984,
                0.3216227933311293,
                0.3216227925301135,
                0.321622791695154,
                0.3216227908248386,
                0.3216227899176689,
                0.32162278897206914,
                0.3216227879863847,
                0.32162278695899277,
                0.3216227858880398,
                0.32162278477171363,
                0.3216227836081391,
                0.32162278239525544,
                0.3216227811309854,
                0.32162277981315385,
                0.32162277843953635,
                0.3216227770076842,
                0.32162277551520857,
                0.3216227739595047,
                0.32162277233789066,
                0.32162277064759426,
                0.3216227688856922,
                0.32162276704914017,
                0.3216227651348311,
                0.32162276313938876,
                0.32162276105942644,
                0.3216227588913745,
                0.3216227566314613,
                0.3216227542758389,
                0.32162275182040306,
                0.32162274926097323,
                0.32162274659311696,
                0.32162274381225925,
                0.32162274091358384,
                0.321622737892134,
                0.3216227347426933,
                0.3216227314598218,
                0.32162272803792014,
                0.32162272447103113,
                0.3216227207530553,
                0.3216227168776008,
                0.3216227128379598,
                0.3216227086271865,
                0.32162270423807354,
                0.32162269966301144,
                0.32162269489417245,
                0.32162268992329646,
                0.32162268474186356,
                0.32162267934092764,
                0.32162267371121805,
                0.3216226678430247,
                0.32162266172625303,
                0.3216226553503804,
                0.32162264870440394,
                0.32162264177691496,
                0.3216226345559696,
                0.3216226270291265,
                0.32162261918346474,
                0.3216226110054275,
                0.32162260248099284,
                0.32162259359544293,
                0.321622584333495,
                0.321622574679201,
                0.3216225646159661,
                0.3216225541264135,
                0.32162254319253547,
                0.321622531795513,
                0.3216225199156701,
                0.3216225075326045,
                0.32162249462498865,
                0.3216224811705975,
                0.3216224671462502,
                0.3216224525278581,
                0.32162243729018625,
                0.32162242140707153,
                0.3216224048511153,
                0.3216223875938481,
                0.32162236960554763,
                0.3216223508552622,
                0.32162233131069057,
                0.321622310938211,
                0.3216222897027366,
                0.3216222675677165,
                0.32162224449504456,
                0.32162222044500327,
                0.3216221953761886,
                0.321622169245446,
                0.3216221420077829,
                0.3216221136163354,
                0.3216220840221926,
                0.32162205317443976,
                0.3216220210199541,
                0.32162198750339643,
                0.321621952567053,
                0.3216219161507923,
                0.3216218781919249,
                0.32162183862508964,
                0.32162179738219887,
                0.3216217543922392,
                0.321621709581191,
                0.32162166287195443,
                0.32162161418406804,
                0.321621563433754,
                0.32162151053364374,
                0.3216214553926428,
                0.321621397915869,
                0.32162133800431586,
                0.32162127555490316,
                0.32162121046004655,
                0.32162114260770536,
                0.3216210718809636,
                0.32162099815801104,
                0.3216209213117015,
                0.3216208412094391,
                0.3216207577127467,
                0.32162067067690364,
                0.32162057995050086,
                0.3216204853745638,
                0.32162038678211025,
                0.3216202839959838,
                0.3216201768285627,
                0.32162006507668706,
                0.32161994852174874,
                0.32161982691833085,
                0.32161969999532014,
                0.32161956743155523,
                0.32161942885919836,
                0.3216192838140699,
                0.3216191317432158,
                0.32161897190846417,
                0.32161880340112114,
                0.32161862496341603,
                0.3216184350130027,
                0.32161823132866335,
                0.321618011083987,
                0.32161777032117417,
                0.321617503983131,
                0.321617205076716,
                0.3216168646685892,
                0.32161647062378373,
                0.32161600748419045,
                0.3216154546710919,
                0.32161478608558786,
                0.3216139676949297,
                0.321612956589016,
                0.3216116979050536,
                0.32161012298417324,
                0.3216081456152902,
                0.321605658856668,
                0.32160253061752014,
                0.32159859864798157,
                0.49566047157994625,
                0.6334309789327183,
                0.5695396455292168,
                0.6504113661880118,
                0.4885073744316125,
                0.5651528929307061,
                0.524677607949581,
                0.4629471514892187,
                0.5032225855745944,
                0.5395519602606106,
                0.3231414403393337,
                0.46924342826696314,
                0.4905747856148683,
                0.3800185087251846,
                0.39374725336056554,
                0.2750786094532415,
                0.41523003961952054,
                0.2924843197847518,
                0.2991254944754527,
                0.30468505672707386,
                0.30917480879344994,
                0.31261699009814664,
                0.31504361863286745,
                0.18722151222149336,
                0.31806114129736873,
                0.190046686950801,
                0.19085778470846126,
                0.31793205314380646,
                0.19051385583702765,
                0.19002557169154663,
                0.189187484438989,
                0.1880257641068416,
                0.1865671984336598,
                0.18483887037290195,
                0.18286789238146095,
                0.061510775134688514,
                0.1794621714081945,
                0.1769475712037167,
                0.05780461679553638,
                0.17272991680968902,
                0.16986047767125945,
                0.05327776529628922,
                0.16514434355564633,
                0.05011606429935168,
                0.16024939759083795,
                0.04684083395259437,
                0.04539436900084617,
                0.15339964717899407,
                0.04207391671782258,
                0.040633294632310475,
                0.14659793735308002,
                0.037380428289518125,
                0.03598844032698733,
                0.14002601792359026,
                0.032887003440608374,
                0.03157437965971615,
                0.030290318787451108,
                0.13220498764659763,
                0.027468780055701976,
                0.02628845862057036,
                0.025141789683759727,
                0.024029384090498724,
                0.022951668518269207,
                0.1224381632722929,
                0.0206197393711887,
                0.0196570180477294,
                0.018729060124470655,
                0.01783555186703535,
                0.016976078774862586,
                0.01615014059845509,
                0.015357158809876592,
                0.014596490000930853,
                0.11154509921754284,
                0.01297645505634497,
                0.012316740086568119,
                0.011686038069034468,
                0.011083496387927376,
                0.010508245113219124,
                0.009959402696910183,
                0.009436080425948411,
                0.008937387970111938,
                0.00846243602385992,
                0.00801034163845494,
                0.007580229371218199,
                0.007171236312009583,
                0.006782512066733727,
                0.006413223385845358,
                0.006062553292937177,
                0.005729705234908856,
                0.0054139016332902185,
                0.09979137862564007,
                0.004752980718768105,
                0.004487934963386179,
                0.004236855262680287,
                0.003999084044989377,
                0.0037739860898373992,
                0.0035609513457806,
                0.0033593908313976134,
                0.003168739654104784,
                0.002988455738926739,
                0.002818018388016331,
                0.002656930089354405,
                0.0025047131999693926,
                0.0023609121440954367,
                0.0022250908642236686,
                0.0020968332714469953,
                0.001975742489311592,
                0.00186143973687401,
                0.0017535645578563772,
                0.0016517733203839566,
                0.0015557392527193452,
                0.0014651514486217984,
                0.001379714347872792,
                0.0012991471465646771,
                0.0012231832424599214,
                0.0011515693772813401,
                0.0010840653432451256,
                0.00102044354609368,
                0.0009604878109480843,
                0.0009039935821625208,
                0.0008507670092342696,
                0.0008006244038131965,
                0.0007533920169238837,
                0.0007089053239123231,
                0.0006670086847583736,
                0.0006275549191739849,
                0.0005904048260331969,
                0.0005554268345957797,
                0.0005224965997658781,
                0.0004914966316368339,
                0.00046231594401841637,
                0.0004348497273920108,
                0.00040899901166297674,
                0.00038467035864304407,
                0.0003617756091793807,
                0.0003402315644726998,
                0.00031995965928283994,
                0.00030088586120772897,
                0.00028294034625754084,
                0.0002660571861969642,
                0.0002501742728637484,
                0.00023523309064194087,
                0.00022117841624653636,
                0.00020795818412284528,
                0.00019552341580539786,
                0.00018382792401544135,
                0.00017282811052600226,
                0.00016248301540973119,
                0.00015275404227287737,
                0.00014360474655631018,
                0.00013500088325617976,
                0.00012691022519184511,
                0.00011930235761002717,
                0.00011214865621576753,
                0.0001054222309214932,
                9.909773121216627e-05,
                9.315124295262312e-05,
                8.756034353806461e-05,
                8.230389951564894e-05,
                7.736191418941553e-05,
                7.271572665691767e-05,
                6.834778271383224e-05,
                6.424160295647808e-05,
                6.038153888287608e-05,
                5.6752582978936496e-05,
                5.3341162198773384e-05,
                5.0134358168628136e-05,
                4.7120060087534045e-05,
                4.428657966780802e-05,
                4.1622959672605416e-05,
                3.9119216097921176e-05,
                3.6765844415315385e-05,
                3.455393018948995e-05,
                3.2474752843838845e-05,
                3.0520383732658516e-05,
                2.8683443821239413e-05,
                2.695695037424138e-05,
                2.5334319594691242e-05,
                2.3809098536233916e-05,
                2.2375539108311983e-05,
                2.102819298114447e-05,
                1.9761935966409827e-05,
                1.857188432468308e-05,
                1.7453309236903625e-05,
                1.6402019744017998e-05,
                1.5414002876671972e-05,
                1.4485500777443192e-05,
                1.3612869410598537e-05,
                1.2792693473474227e-05,
                1.2021886685335148e-05,
                1.1297502974129369e-05,
                1.0616781939176111e-05,
                9.977009467186053e-06,
                9.375729347166037e-06,
                8.810661467840625e-06,
                8.279646542635622e-06,
                7.780645801430799e-06,
                7.311638303366393e-06,
                6.870864049018864e-06,
                6.456650114085152e-06,
                6.067425607128312e-06,
                5.701724784433263e-06,
                5.35801456264117e-06,
                5.03496681370834e-06,
                4.731385120027967e-06,
                4.4461095228486035e-06,
                4.178058315835045e-06,
                3.926167916630494e-06,
                3.6894114477781754e-06,
                3.466922722239035e-06,
                3.257852024888374e-06,
                3.0614073544997874e-06,
                2.876832625223072e-06,
                2.7033417681002357e-06,
                2.5403011821508044e-06,
                2.3870920808430325e-06,
                2.243131025211951e-06,
                2.107872241064311e-06,
                1.980750191693794e-06,
                1.8612786040560026e-06,
                1.749010976188377e-06,
                1.6435188354673403e-06,
                1.5444032624629748e-06,
                1.451264751006674e-06,
                1.3637237926812536e-06,
                1.281461223821785e-06,
                1.2041622610177621e-06,
                1.1315335489505025e-06,
                1.0632936103600675e-06,
                9.991533647308972e-07,
                9.388789200393841e-07,
                8.822407266616276e-07,
                8.290231706693494e-07,
                7.790240952463484e-07,
                7.320324451730916e-07,
                6.878702712944932e-07,
                6.46371954058467e-07,
                6.07379068884639e-07,
                5.707441742736164e-07,
                5.363114034970393e-07,
                5.039414104129059e-07,
                4.7352136293250957e-07,
                4.4493705811051724e-07,
                4.1808333470996467e-07,
                3.928640677949734e-07,
                3.6919232555430466e-07,
                3.469427651383136e-07,
                3.2600226784936123e-07,
                3.063231024422073e-07,
                2.8783126155797255e-07,
                2.7045855384097745e-07,
                2.541426580162458e-07,
                2.3882717967031356e-07,
                2.2443468294946922e-07,
                2.1088715066987287e-07,
                1.9815545684889258e-07,
                1.86191956764873e-07,
                1.7495276135825933e-07,
                1.643978345702218e-07,
                1.5449109338568644e-07,
                1.451835925262367e-07,
                1.3642034628980855e-07,
                1.281846772663462e-07,
                1.204458587878455e-07,
                1.1317530834761666e-07,
                1.063469796598047e-07,
                9.993722476263465e-08,
                9.391613625777527e-08,
                8.824739859819546e-08,
                8.291973127889372e-08,
                7.79134583088069e-08,
                7.321010691463664e-08,
                6.879279419298685e-08,
                6.464625955656901e-08,
                6.075187070437437e-08,
                5.7085044138935657e-08,
                5.363870656185539e-08,
                5.04002390573147e-08,
                4.735768515527422e-08,
                4.450009151781592e-08,
                4.1817578239593594e-08,
                3.929854576011228e-08,
                3.692670332131512e-08,
                3.4697357021819523e-08,
                3.260246558122213e-08,
                3.063427703217496e-08,
                2.8785691037634913e-08,
                2.705033459899592e-08,
                2.542092351672621e-08,
                2.3886755911940346e-08,
                2.2444657452687038e-08,
                2.108951784309689e-08,
                1.981633494169436e-08,
                1.8620493259026727e-08,
                1.7497869408196533e-08,
                1.6443193565575703e-08,
                1.5446948143066835e-08,
                1.4509189921727034e-08,
                1.36272015220084e-08,
                1.2798043847810747e-08,
                1.2019169862776146e-08,
                1.1288451628878078e-08,
                1.0604204641183381e-08,
                9.965198643274351e-09,
                9.370700889023362e-09,
                8.819619018882684e-09,
                8.290703395113683e-09,
                7.786541611978426e-09,
                7.312168257273152e-09,
                6.866017795906289e-09,
                6.4468113019812556e-09,
                6.053502381577878e-09,
                5.685323138384847e-09,
                5.341776062112316e-09,
                5.0226989211479755e-09,
                4.728194462181268e-09,
                4.4501213619822e-09,
                4.179656924541308e-09,
                3.925004661871267e-09,
                3.68545345872569e-09,
                3.4602921998555897e-09,
                3.2489395553080714e-09,
                3.0509520920007287e-09,
                2.8660621277687768e-09,
                2.694120950296697e-09,
                2.535198859952644e-09,
                2.387808733595886e-09,
                2.2436983897287477e-09,
                2.1071642622951635e-09,
                1.978725492465232e-09,
                1.857946758737869e-09,
                1.744487374719981e-09,
                1.638139143172867e-09,
                1.5386587166733015e-09,
                1.445954163972841e-09,
                1.359990334887456e-09,
                1.280751006256324e-09,
                1.2043669540544112e-09,
                1.1311301951894373e-09,
                1.062189870269172e-09,
                9.973648206571e-10,
                9.364414413929074e-10,
                8.792737240229623e-10,
                8.257913681802048e-10,
                7.758591808523128e-10,
                7.295014967814645e-10,
                6.867237236882491e-10,
                6.464470213306155e-10,
                6.072058974507494e-10,
                5.702170891633339e-10,
                5.354238154027373e-10,
                5.02731441060314e-10,
                4.720426271668077e-10,
                4.432762579146226e-10,
                4.163944792599885e-10,
                3.914054027838752e-10,
                3.6827928602342416e-10,
                3.4684848964286233e-10,
                3.259395382913908e-10,
                3.0610401946118776e-10,
                2.8743656826112063e-10,
                2.698939229271447e-10,
                2.53403079232251e-10,
                2.379559255958083e-10,
                2.2350379253321892e-10,
                2.1000882600079974e-10,
                1.9753321478452908e-10,
                1.860282893997822e-10,
                1.749613893763623e-10,
                1.6431899541290853e-10,
                1.5430119316837467e-10,
                1.4488905562094596e-10,
                1.3604743258733236e-10,
                1.2773306230338325e-10,
                1.1995676021019e-10,
                1.1271852630773002e-10,
                1.0596157953066435e-10,
                9.974810866480684e-11,
                9.367523853222275e-11,
                8.722382796394639e-11,
                8.099954165710141e-11,
                7.501860277317112e-11,
                6.924315726862964e-11,
                6.373539392933838e-11,
                5.846286643220413e-11,
                5.346883654133919e-11,
                4.8783046719537136e-11,
                4.442712784884403e-11,
                4.0465972575357177e-11,
                3.6961769684961144e-11,
                3.396318866223842e-11,
                3.1594607078920586e-11,
                2.991550986060061e-11,
                2.9074609321315767e-11,
                2.9174652150748405e-11,
                3.037516610394487e-11,
                3.028593871552655e-11,
                2.7622636364415944e-11,
                2.4972853314583583e-11,
                2.2363628168567238e-11,
                1.9805776367398766e-11,
                1.7315521072603588e-11,
                1.4914493166223998e-11,
                1.2640546691821011e-11,
                1.0534239553226639e-11,
                8.619906492732759e-12,
                6.975959457733422e-12,
                5.651067932814114e-12,
                4.712828424351685e-12,
                4.255876041267659e-12,
                4.355918870700984e-12,
                5.123815183101792e-12,
                6.670423248924615e-12,
                9.103897478366051e-12,
                9.828532026690326e-12,
                8.914627260520608e-12,
                8.016945655882213e-12,
                7.119264051245031e-12,
                6.251324909409669e-12,
                5.396905068850206e-12,
                4.5722276910950825e-12,
                3.804331378694134e-12,
                3.087808411135753e-12,
                2.438881949951364e-12,
                1.892702178454491e-12,
                1.4790115594496809e-12,
                1.176179210896709e-12,
                1.0815441019739999e-12,
                1.1761792108967199e-12,
                1.5168656030187725e-12,
                2.146865042418385e-12,
                3.0715852496061198e-12,
                3.19596282133369e-12,
                2.8931304727804265e-12,
                2.6038174255023816e-12,
                2.311800517969417e-12,
                2.0278951912015936e-12,
                1.7521014451978633e-12,
                1.4871231402142329e-12,
                1.230256415995412e-12,
                1.003132154581057e-12,
                8.003426354607503e-13,
                6.299994393998512e-13,
                4.839909856333616e-13,
                4.0557903824031607e-13,
                3.758365754359606e-13,
                4.2450606002479285e-13,
                5.353643304771286e-13,
                7.462654303621824e-13,
                1.070728660954251e-12,
                1.2735181800743824e-12,
                1.4627883979200614e-12,
                1.625020013215927e-12,
                1.7656207464725415e-12,
                1.8467365541205973e-12,
                1.8386249733560962e-12,
                1.7169512618837139e-12,
                1.43845365562541e-12,
                9.49054949482179e-13
            ]
        }
    ],
    "scatters": []
}

==> anc/k_N=16,T=0.00625,mu=0.6.json <==
{
    "plot_name": "k_N=16, T=0.00625, mu=0.6",
    "title": "$T=0.00625, \\mu=0.6, N=16, \\Lambda=10^{5}, k_\\mathrm{IR}=10^{-4},$\n$n_\\mathrm{cells}=1000, \\sigma_\\mathrm{max}=6.0$",
    "graphs": [
        {
            "xlabel": "k",
            "ylabel": "\\sigma_\\mathrm{min}",
            "label": "\\sigma_\\mathrm{min}",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056528,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.655972934873,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.00547947233690029,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199305,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.16216216216216217,
                0.27627627627627627,
                0.3483483483483483,
                0.4084084084084084,
                0.45645645645645644,
                0.4984984984984985,
                0.5345345345345345,
                0.5645645645645646,
                0.5945945945945946,
                0.6246246246246246,
                0.6486486486486487,
                0.6666666666666666,
                0.6906906906906907,
                0.7087087087087087,
                0.7267267267267267,
                0.7447447447447447,
                0.7567567567567568,
                0.7747747747747747,
                0.7867867867867868,
                0.7987987987987988,
                0.8108108108108109,
                0.8228228228228228,
                0.8288288288288288,
                0.8408408408408409,
                0.8468468468468469,
                0.8588588588588588,
                0.8648648648648649,
                0.8708708708708709,
                0.8768768768768769,
                0.8888888888888888,
                0.8948948948948949,
                0.9009009009009009,
                0.9009009009009009,
                0.9069069069069069,
                0.9129129129129129,
                0.9189189189189189,
                0.924924924924925,
                0.924924924924925,
                0.9309309309309309,
                0.9369369369369369,
                0.9369369369369369,
                0.9429429429429429,
                0.9429429429429429,
                0.948948948948949,
                0.948948948948949,
                0.954954954954955,
                0.954954954954955,
                0.954954954954955,
                0.960960960960961,
                0.960960960960961,
                0.960960960960961,
                0.9669669669669669,
                0.9669669669669669,
                0.9669669669669669,
                0.9729729729729729,
                0.9729729729729729,
                0.9729729729729729,
                0.9729729729729729,
                0.9729729729729729,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.996996996996997,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.990990990990991,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.984984984984985,
                0.978978978978979,
                0.978978978978979,
                0.978978978978979,
                0.9729729729729729,
                0.9729729729729729,
                0.9669669669669669,
                0.9669669669669669,
                0.960960960960961,
                0.960960960960961,
                0.954954954954955,
                0.948948948948949,
                0.9429429429429429,
                0.9369369369369369,
                0.9309309309309309,
                0.924924924924925,
                0.9189189189189189,
                0.9069069069069069,
                0.9009009009009009,
                0.8888888888888888,
                0.8768768768768769,
                0.8648648648648649,
                0.8528528528528528,
                0.8408408408408409,
                0.8228228228228228,
                0.8048048048048048,
                0.7867867867867868,
                0.7627627627627628,
                0.7387387387387387,
                0.7087087087087087,
                0.6786786786786787,
                0.6486486486486487,
                0.6066066066066066,
                0.5645645645645646,
                0.5105105105105106,
                0.4444444444444444,
                0.3663663663663664,
                0.24624624624624625,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ]
        },
        {
            "xlabel": "k",
            "ylabel": "m_\\sigma^2",
            "label": "m_\\sigma^2",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056528,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.655972934873,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.00547947233690029,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199305,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                3.5670037083898736,
                3.560400684976546,
                3.553797661563218,
                3.54719463814989,
                3.540591614736562,
                3.533988591323234,
                3.5273855679099055,
                3.5207825444965772,
                3.51417952108325,
                3.5075764976699215,
                3.500973474256593,
                3.494370450843265,
                3.4877674274299366,
                3.481164404016609,
                3.474561380603281,
                3.4679583571899526,
                3.4613553337766243,
                3.4547523103632964,
                3.448149286949968,
                3.4415462635366403,
                3.4349432401233124,
                3.428340216709984,
                3.4217371932966563,
                3.415134169883328,
                3.40853114647,
                3.401928123056672,
                3.395325099643344,
                3.3887220762300156,
                3.382119052816688,
                3.37551602940336,
                3.3689130059900316,
                3.362309982576704,
                3.355706959163376,
                3.3491039357500476,
                3.34250091233672,
                3.335897888923392,
                3.329294865510064,
                3.322691842096736,
                3.316088818683408,
                3.30948579527008,
                3.3028827718567517,
                3.2962797484434243,
                3.289676725030096,
                3.2830737016167686,
                3.2764706782034403,
                3.2698676547901124,
                3.263264631376785,
                3.2566616079634567,
                3.250058584550129,
                3.243455561136801,
                3.236852537723473,
                3.2302495143101457,
                3.2236464908968165,
                3.217043467483489,
                3.2104404440701613,
                3.203837420656834,
                3.197234397243506,
                3.190631373830178,
                3.1840283504168503,
                3.177425327003523,
                3.170822303590195,
                3.1642192801768676,
                3.1576162567635397,
                3.1510132333502114,
                3.144410209936884,
                3.137807186523556,
                3.1312041631102288,
                3.124601139696901,
                3.117998116283574,
                3.1113950928702456,
                3.1047920694569187,
                3.098189046043591,
                3.091586022630264,
                3.0849829992169355,
                3.0783799758036086,
                3.0717769523902816,
                3.0651739289769537,
                3.0585709055636263,
                3.0519678821502993,
                3.0453648587369715,
                3.0387618353236445,
                3.0321588119103176,
                3.0255557884969915,
                3.018952765083665,
                3.012349741670338,
                3.0057467182570115,
                2.999143694843683,
                2.9925406714303566,
                2.9859376480170305,
                2.979334624603703,
                2.972731601190378,
                2.9661285777770527,
                2.9595255543637253,
                2.952922530950396,
                2.946319507537069,
                2.9397164841237426,
                2.933113460710416,
                2.926510437297091,
                2.9199074138837644,
                2.9133043904704383,
                2.906701367057112,
                2.9000983436437795,
                2.8934953202304543,
                2.8868922968171282,
                2.880289273403802,
                2.8736862499904774,
                2.8670832265771518,
                2.860480203163826,
                2.8538771797505014,
                2.8472741563371753,
                2.84067113292385,
                2.8340681095105253,
                2.8274650860972006,
                2.820862062683876,
                2.814259039270551,
                2.807656015857227,
                2.8010529924439025,
                2.7944499690305795,
                2.7878469456172565,
                2.781243922203933,
                2.77464089879061,
                2.768037875377288,
                2.761434851963961,
                2.7548318285492503,
                2.7482288051363857,
                2.7416257817229384,
                2.73502275830968,
                2.728419734896406,
                2.7218167115294083,
                2.7152136861195295,
                2.708610664978472,
                2.7020076409555753,
                2.6954046178159907,
                2.6888015910600034,
                2.682198569571325,
                2.6755955462159986,
                2.668992522431426,
                2.6623894987049197,
                2.655786478400565,
                2.649183452508811,
                2.642580428305957,
                2.635977407598727,
                2.629374384128167,
                2.622771360676249,
                2.616168337258089,
                2.6095653128696132,
                2.6029622905856087,
                2.5963592674142757,
                2.589756242784236,
                2.5831532185205903,
                2.5765501949643608,
                2.569947172061677,
                2.563344149178052,
                2.556741126693224,
                2.5501381054170698,
                2.543535081562103,
                2.536932054097358,
                2.530329030461116,
                2.5237260080362645,
                2.5171229860624136,
                2.5105199646919134,
                2.5039169416802722,
                2.4973139164285083,
                2.490710890932833,
                2.484107866638404,
                2.4775048428909354,
                2.470901820181774,
                2.464298798988558,
                2.4576957748952237,
                2.451092750946344,
                2.4444897277037616,
                2.437886704750526,
                2.431283681856738,
                2.4246806588878824,
                2.4180776356356692,
                2.411474612080035,
                2.4048715880397014,
                2.39826856388724,
                2.391665540234367,
                2.3850625170068596,
                2.3784594936387684,
                2.3718564705002896,
                2.365253447648371,
                2.358650424512271,
                2.352047400972533,
                2.345444377053802,
                2.3388413531485335,
                2.332238330059364,
                2.325635307521127,
                2.3190322855147723,
                2.3124292618678903,
                2.3058262372330973,
                2.299223211313122,
                2.292620186447015,
                2.28601716353637,
                2.2794141425477594,
                2.272811120738374,
                2.2662080984147233,
                2.2596050754428845,
                2.253002051401119,
                2.246399027117691,
                2.239796003289481,
                2.2331929797810393,
                2.226589956548818,
                2.219986933632561,
                2.2133839103633135,
                2.2067808869010377,
                2.2001778634826468,
                2.193574840285556,
                2.186971817252531,
                2.1803687940349445,
                2.1737657707016482,
                2.167162747270092,
                2.160559723865253,
                2.1539567004357245,
                2.147353677035558,
                2.1407506536949787,
                2.1341476304231795,
                2.1275446071554014,
                2.120941583920655,
                2.11433856071596,
                2.107735537535089,
                2.1011325143608293,
                2.094529491134122,
                2.0879264678466867,
                2.081323444501612,
                2.0747204211109462,
                2.0681173977824736,
                2.061514374604824,
                2.054911351430293,
                2.0483083282599392,
                2.041705305093309,
                2.03510228188858,
                2.028499258653804,
                2.0218962353973615,
                2.015293212163593,
                2.0086901889833713,
                2.0020871658755284,
                1.9954841427489944,
                1.988881119638579,
                1.9822780965419668,
                1.9756750734686324,
                1.9690720504078256,
                1.9624690273615346,
                1.955866004336366,
                1.9492629813303008,
                1.942659958337548,
                1.936056935351826,
                1.929453912371021,
                1.9228508893997316,
                1.916247866439375,
                1.9096448434888669,
                1.9030418205583743,
                1.8964387976520114,
                1.8898357747773895,
                1.8832327519443184,
                1.8766297291205103,
                1.8700267063201819,
                1.863423683540835,
                1.8568206607831912,
                1.850217638080402,
                1.8436146154312238,
                1.837011592850885,
                1.8304085703325903,
                1.823805547788882,
                1.8172025252290391,
                1.8105995026145754,
                1.8039964799770438,
                1.7973934574566388,
                1.7907904350297745,
                1.7841874127583819,
                1.7775843905809303,
                1.7709813683803164,
                1.7643783462001246,
                1.757775323995501,
                1.7511723018379697,
                1.7445692797728731,
                1.7379662577716648,
                1.7313632358532158,
                1.7247602139889124,
                1.7181571921834664,
                1.7115541704510329,
                1.7049511487970908,
                1.6983481272182168,
                1.691745105716098,
                1.6851420842898808,
                1.6785390629428592,
                1.671936041676553,
                1.6653330204888557,
                1.6587299993877185,
                1.6521269783910315,
                1.645523957507568,
                1.6389209367492432,
                1.632317916110947,
                1.6257148956096972,
                1.6191118752532638,
                1.6125088550127382,
                1.6059058348851232,
                1.599302814849,
                1.5926997949399808,
                1.5860967751521362,
                1.5794937554860204,
                1.5728907359826438,
                1.566287716693221,
                1.5596846976687224,
                1.5530816789157675,
                1.546478660333733,
                1.5398756418898505,
                1.5332726236406795,
                1.526669605589338,
                1.5200665877265958,
                1.513463570093521,
                1.506860552736917,
                1.5002575356734515,
                1.4936545188632238,
                1.487051502328791,
                1.48044848609647,
                1.473845470168729,
                1.467242454545735,
                1.4606394392510476,
                1.4540364242907227,
                1.4474334096819368,
                1.4408303954482367,
                1.4342273816164264,
                1.4276243681926846,
                1.4210213551986437,
                1.4144183426520316,
                1.4078153305624923,
                1.4012123189396564,
                1.394609307806485,
                1.3880062971963933,
                1.38140328713308,
                1.3748002776378438,
                1.368197268739809,
                1.3615942604599198,
                1.3549912528153671,
                1.348388245829444,
                1.3417852395310903,
                1.3351822339483965,
                1.3285792291281004,
                1.321976225114515,
                1.315373221932527,
                1.3087702196239583,
                1.302167218203812,
                1.2955642176851594,
                1.288961218116969,
                1.2823582195377048,
                1.2757552220077755,
                1.2691522256133088,
                1.2625492304175217,
                1.255946236435372,
                1.2493432437078238,
                1.2427402522311861,
                1.236137261996745,
                1.2295342731789227,
                1.2229312858833399,
                1.216328300113501,
                1.209725315979538,
                1.2031223335258991,
                1.1965193527761493,
                1.1899163738024587,
                1.1833133967182476,
                1.1767104216019795,
                1.1701074485456655,
                1.1635044776389498,
                1.1569015089397519,
                1.1502985425323424,
                1.1436955784923306,
                1.1370926169696385,
                1.1304896581223751,
                1.1238867020689316,
                1.1172837489405387,
                1.1106807987220666,
                1.104077851460871,
                1.0974749072782521,
                1.0908719664157778,
                1.0842690293362756,
                1.0776660961422893,
                1.0710631670601278,
                1.0644602417208735,
                1.0578573197819645,
                1.0512544016748033,
                1.0446514879934368,
                1.03804858110869,
                1.031445678910943,
                1.0248427801551097,
                1.018239886229406,
                1.011637000128209,
                1.005034119473523,
                0.9984312422533242,
                0.9918283725209867,
                0.9852255112567252,
                0.9786226566249633,
                0.9720198063418029,
                0.9654169634560676,
                0.9588141318368507,
                0.9522113096075687,
                0.9456084888021058,
                0.9390056773304496,
                0.9324028794410523,
                0.9258000930247856,
                0.9191973095310244,
                0.9125945367469396,
                0.9059917810200164,
                0.8993890344383236,
                0.8927862954246051,
                0.8861835698417004,
                0.879580860365504,
                0.8729781623242039,
                0.8663754764078444,
                0.8597728059211517,
                0.8531701507651398,
                0.8465675108651837,
                0.8399648869204489,
                0.8333622798521618,
                0.826759690665455,
                0.8201571197154212,
                0.8135545677547849,
                0.8069520357374613,
                0.8003495245050481,
                0.7937470348984348,
                0.787144567799114,
                0.7805421241620194,
                0.7739397050114235,
                0.7673373113606111,
                0.7607349442686087,
                0.7541326048573205,
                0.747530294296523,
                0.7409280138003274,
                0.7343257646283277,
                0.7277235480931868,
                0.7211213655701525,
                0.714519218488622,
                0.7079171083348622,
                0.7013150366582079,
                0.6947130050735689,
                0.6881110152638052,
                0.6815090689810022,
                0.6749071680492892,
                0.6683053143700826,
                0.6617035099238507,
                0.6551017567730452,
                0.6485000570659577,
                0.6418984130401458,
                0.6352968270263083,
                0.6286953014519674,
                0.6220938388452567,
                0.6154924418393156,
                0.6088911131764853,
                0.6022898557128624,
                0.5956886724228947,
                0.589087566404231,
                0.5824865408828153,
                0.5758855992181118,
                0.5692847449086147,
                0.5626839815974878,
                0.5560833130784861,
                0.5494827433022452,
                0.5428822763825732,
                0.5362819166031322,
                0.5296816684244812,
                0.5230815364912198,
                0.5164815256395509,
                0.5098816409052133,
                0.5032818875315499,
                0.49668227097803574,
                0.4900827969291675,
                0.48348347130372804,
                0.4768843002643043,
                0.47028529022736903,
                0.46368644787375196,
                0.45708778015946944,
                0.45048929432704327,
                0.4438909979173988,
                0.4372928987821872,
                0.43069500509657094,
                0.42409732537271855,
                0.4174998684738013,
                0.4109026436285987,
                0.40430566044673655,
                0.39770892893469867,
                0.3911124595124353,
                0.3845162630307869,
                0.3779203507897063,
                0.3713247345573048,
                0.36472942658976754,
                0.3581344396522594,
                0.3515397870407508,
                0.34494548260494917,
                0.3383515407723246,
                0.33175797657330525,
                0.3251648056677496,
                0.31857204437272485,
                0.31197970969174244,
                0.3053878193454765,
                0.2987963918040827,
                0.2922054463213034,
                0.285615002970354,
                0.2790250826818006,
                0.2724357072835553,
                0.2658468995431448,
                0.2592586832123969,
                0.2526710830747607,
                0.24608412499543134,
                0.23949783597452706,
                0.23291224420349452,
                0.22632737912513679,
                0.21974327149739328,
                0.2131599534613047,
                0.20657745861345705,
                0.19999582208330569,
                0.19341508061578078,
                0.18683527265969804,
                0.18025643846241413,
                0.17367862017133812,
                0.16710186194294221,
                0.16052621005992831,
                0.15395171305737795,
                0.14737842185869163,
                0.14080638992232003,
                0.1342356734003459,
                0.12766633131008323,
                0.12109842572006117,
                0.11453202195186298,
                0.10796718879948614,
                0.10140399876811286,
                0.09484252833437792,
                0.08828285823052946,
                0.08172507375513641,
                0.07516926511339196,
                0.06861552779060488,
                0.06206396296182611,
                0.055514677943866504,
                0.048967786692969965,
                0.04242341035474803,
                0.03588167787276406,
                0.029342726663332475,
                0.022806703365186375,
                0.016273764674043942,
                0.009744078273591247,
                0.0032178238763238506,
                0.0073454395505851075,
                0.020967467061232505,
                0.033010297672384496,
                0.045557959401600685,
                0.056987266147587826,
                0.06820104710101943,
                0.0786447277204806,
                0.08787387760486161,
                0.09794826221775918,
                0.10879005933122489,
                0.11777997079139726,
                0.12469912479330736,
                0.13460833531321997,
                0.14227349957819846,
                0.15023395547150636,
                0.15845078572017593,
                0.16419856806836886,
                0.17280956723458926,
                0.17887553423405156,
                0.1850604181551837,
                0.19134255232000438,
                0.19770066637297284,
                0.2014380226353946,
                0.20790316939730838,
                0.21173299010926028,
                0.2182424492718879,
                0.22211635563135856,
                0.22600125301627175,
                0.2298888461482828,
                0.23635472505970528,
                0.2402080656372824,
                0.24404067175039287,
                0.24531708633533003,
                0.2491108502496717,
                0.252868064416812,
                0.2565840604866596,
                0.2602547043083213,
                0.2614404432443901,
                0.26503426920452927,
                0.2685737770286069,
                0.2696768173634077,
                0.2731265020828855,
                0.2741695495164905,
                0.2775241277355193,
                0.27850374128812727,
                0.28176006022283123,
                0.2826743227645084,
                0.28355977023598095,
                0.28667942058802587,
                0.287499026854524,
                0.2882901062869709,
                0.29127461040303454,
                0.29200149442540496,
                0.29270094259783935,
                0.2955552722174071,
                0.29619374350262495,
                0.29680643974313126,
                0.29739394890597215,
                0.29795688715203333,
                0.3006262596061349,
                0.30113543004448395,
                0.30162219299244136,
                0.30208723558477407,
                0.3025312513144591,
                0.3029549368442988,
                0.30543811387207526,
                0.3058179262100703,
                0.30617968415728014,
                0.3065240685670533,
                0.30685175100442214,
                0.30716339214142874,
                0.3074596403589616,
                0.30774113054186175,
                0.30800848305412865,
                0.3082623028812714,
                0.31052389892244314,
                0.3107489686197971,
                0.31096237680484307,
                0.31116465636695534,
                0.31135632255148915,
                0.3115378728811817,
                0.3117097871574778,
                0.31187252753752387,
                0.3120265386811735,
                0.31217224795240006,
                0.3123100656742313,
                0.3124403854266639,
                0.31256358438317305,
                0.31268002367815284,
                0.31279004880205785,
                0.31289399001708074,
                0.3129921627905197,
                0.31308486824119786,
                0.31317239359539817,
                0.31325501264908157,
                0.31333298623348316,
                0.3134065626815288,
                0.313475978292797,
                0.3135414577950431,
                0.3136032148005541,
                0.313661452255844,
                0.31371636288339927,
                0.31376812961440964,
                0.3138169260115659,
                0.31581731112447514,
                0.31585992339918056,
                0.31590007460221425,
                0.31593790267914623,
                0.31597353825200675,
                0.31600710496803797,
                0.31603871983571286,
                0.316068493548508,
                0.3160965307959098,
                0.3161229305621142,
                0.3161477864128034,
                0.31617118676959405,
                0.3161932151730367,
                0.31621395053405327,
                0.316233467374242,
                0.3162518360553261,
                0.31626912299807486,
                0.3162853908910242,
                0.3163006988893321,
                0.3163151028041139,
                0.3163286552825847,
                0.3163414059793551,
                0.3163534017191942,
                0.3163646866516052,
                0.316375302397483,
                0.3163852881881081,
                0.3163946809967647,
                0.31640351566335206,
                0.3164118250122303,
                0.3164196399629852,
                0.3164269896336241,
                0.3164339014374124,
                0.3164404011750289,
                0.316446513122329,
                0.3164522601121278,
                0.3164576636034568,
                0.31646274372807004,
                0.3164675193355836,
                0.31647200805688575,
                0.31647622638005685,
                0.3164801897267343,
                0.3164839125185959,
                0.316487408223586,
                0.3164906893511213,
                0.31649376727968087,
                0.3164966518993158,
                0.3164993517037635,
                0.31650187422565074,
                0.31650422637980036,
                0.3165064146924414,
                0.3165084454261268,
                0.31651032465563306,
                0.31651205828121054,
                0.31651365199791703,
                0.31651511121941456,
                0.31651644093522674,
                0.3165176454420401,
                0.31651872775935747,
                0.3165196879176757,
                0.31652051764011796,
                0.3165212000331479,
                0.31652172153716845,
                0.3165220748568468,
                0.31652225779660514,
                0.3165222721593231,
                0.31652212276249125,
                0.31652181674744795,
                0.31652136295396727,
                0.31652077137723267,
                0.31652005271202177,
                0.3165192180569331,
                0.3165182786914305,
                0.3165172457297435,
                0.3165161300079766,
                0.3165149420346223,
                0.3165136918864661,
                0.31651238912369745,
                0.3165110427313508,
                0.31650966106695044,
                0.3165082518645304,
                0.31650682224945786,
                0.316505378724472,
                0.31650392721704385,
                0.3165024730736537,
                0.31650102108428657,
                0.3164995755026856,
                0.3164981400756209,
                0.3164967180696253,
                0.3164953122957313,
                0.3164939251418295,
                0.3164925585898701,
                0.31649121424134496,
                0.3164898933297996,
                0.3164885967364292,
                0.3164873249969888,
                0.3164860782962131,
                0.31648485646107044,
                0.3164836589459481,
                0.3164824847003684,
                0.3164813320915724,
                0.31648019867820754,
                0.3164790807124396,
                0.3164779720738368,
                0.3164768612535723,
                0.31647572013971453,
                0.3164744902883242,
                0.31647315163745565,
                0.31647172301549387,
                0.3164702249802785,
                0.3164686757055626,
                0.31646709110681087,
                0.31646548506015215,
                0.31646386962023343,
                0.3164622550097363,
                0.3164606499663435,
                0.3164590619855005,
                0.3164574974153413,
                0.3164559615366899,
                0.31645445869854105,
                0.3164529924399272,
                0.3164515656075599,
                0.31645018038889794,
                0.3164488384252038,
                0.3164475408818892,
                0.3164462885092466,
                0.31644508169980035,
                0.3164439205498891,
                0.31644280485040216,
                0.3164417342014472,
                0.316440707985905,
                0.3164397254246065,
                0.3164387856353153,
                0.31643788759863856,
                0.3164370302212025,
                0.3164362123521325,
                0.3164354327677803,
                0.316434690218658,
                0.3164339834382149,
                0.3164333111254243,
                0.31643267199037683,
                0.3164320647320509,
                0.31643148807687665,
                0.31643094075531375,
                0.3164304215389895,
                0.3164299292013182,
                0.3164294625622581,
                0.316429020455588,
                0.3164286017519984,
                0.3164282053557868,
                0.3164278302053902,
                0.31642747527784515,
                0.31642713958958624,
                0.31642682218722495,
                0.31642652216551487,
                0.31642623864565117,
                0.31642597079029955,
                0.3164257177968901,
                0.3164254788939737,
                0.316425253347298,
                0.3164250404538497,
                0.3164248395434989,
                0.3164246499773509,
                0.3164244711474143,
                0.3164243024746821,
                0.3164241434083776,
                0.3164239934257177,
                0.316423852028563,
                0.3164237187450301,
                0.31642359312655877,
                0.3164234747475701,
                0.3164233632048007,
                0.316423258116022,
                0.3164231591188508,
                0.31642306587066565,
                0.3164229780466338,
                0.31642289533966206,
                0.31642281745982004,
                0.31642274413193083,
                0.31642267509554306,
                0.3164226101055203,
                0.31642254893056454,
                0.3164224913522841,
                0.3164224371596357,
                0.3164223861578402,
                0.3164223381612688,
                0.3164222930000068,
                0.3164222505015772,
                0.31642221050810027,
                0.31642217287671615,
                0.31642213747302617,
                0.31642210416326727,
                0.31642207283342216,
                0.31642204336102114,
                0.316422015642816,
                0.3164219895718878,
                0.31642196505289294,
                0.3164219419932154,
                0.31642192030647626,
                0.3164218999120828,
                0.3164218807322148,
                0.3164218626967151,
                0.31642184573663545,
                0.31642182978866146,
                0.31642181479399284,
                0.3164218006941268,
                0.31642178743796606,
                0.3164217749742069,
                0.31642176325599886,
                0.31642175223962765,
                0.31642174188168404,
                0.31642173214449315,
                0.31642172299070814,
                0.31642171438469585,
                0.3164217062952786,
                0.3164216986904435,
                0.3164216915414718,
                0.3164216848222355,
                0.3164216785052836,
                0.3164216725677094,
                0.31642166698711593,
                0.31642166174096736,
                0.3164216568102109,
                0.3164216521758287,
                0.31642164781948817,
                0.3164216437253156,
                0.31642163987706684,
                0.3164216362599994,
                0.3164216328608497,
                0.3164216296656346,
                0.3164216266626898,
                0.3164216238406613,
                0.31642162118805117,
                0.31642161869519225,
                0.31642161635245875,
                0.3164216141504882,
                0.3164216120812394,
                0.31642161013662806,
                0.3164216083090916,
                0.3164216065917755,
                0.316421604977831,
                0.316421603460603,
                0.31642160203464964,
                0.3164216006951161,
                0.3164215994366946,
                0.3164215982540721,
                0.3164215971426015,
                0.31642159609811255,
                0.31642159511677936,
                0.3164215941944689,
                0.3164215933279514,
                0.3164215925135028,
                0.31642159174831713,
                0.3164215910291524,
                0.3164215903533708,
                0.31642158971826095,
                0.31642158912156265,
                0.31642158856065455,
                0.3164215880333584,
                0.31642158753749533,
                0.31642158707141727,
                0.31642158663361925,
                0.3164215862217854,
                0.3164215858347882,
                0.31642158547135607,
                0.3164215851297727,
                0.31642158480876165,
                0.3164215845072483,
                0.3164215842239878,
                0.3164215839577899,
                0.31642158370770024,
                0.31642158347270616,
                0.3164215832518056,
                0.3164215830442139,
                0.2501454038335988,
                0.25014415300347265,
                0.25014296416802734,
                0.2501418345854942,
                0.25014076164442817,
                0.2501397428098748,
                0.2501387755326567,
                7.906804610092302e-06,
                7.834158106648489e-06,
                7.763624689115083e-06,
                7.695191401587018e-06,
                3.525301530687082e-06,
                3.495433315506443e-06,
                3.4663696549785973e-06,
                2.1633985218964043e-06,
                2.1465103250621826e-06,
                1.5219782963203636e-06,
                1.5110283184793212e-06,
                1.149925231811395e-06,
                1.1424011610881553e-06,
                9.09754143702198e-07,
                7.474661872976366e-07,
                6.284839898635028e-07,
                5.379705331327866e-07,
                4.671248214700437e-07,
                4.1040390918865453e-07,
                3.641552639396695e-07,
                2.940427736235411e-07,
                2.6664524741214367e-07,
                2.227667879262072e-07,
                1.8921836132552983e-07,
                1.6293263263762608e-07,
                1.4193266257284946e-07,
                1.2488625392048165e-07,
                1.0427112923827773e-07,
                8.834047979386273e-08,
                7.578779001470383e-08,
                6.243831763509528e-08,
                5.2192625769667233e-08,
                4.215466756731368e-08,
                3.455701310811733e-08,
                2.8715839477652982e-08,
                2.2150176148676235e-08,
                1.7365966865819702e-08,
                1.2648637046923152e-08,
                8.52395740548289e-09,
                5.262047045593848e-09,
                2.118396916876664e-09,
                2.3611993276705414e-10,
                1.379906250063713e-09,
                2.46979918606839e-09,
                3.509120890972226e-09,
                4.499957297974079e-09,
                5.444224786484478e-09,
                6.343670182124607e-09,
                7.199870756726843e-09,
                8.014234228335173e-09,
                8.79207631644556e-09,
                9.533342215544757e-09,
                1.0238821262044076e-08,
                1.0909772557136649e-08,
                1.1547325168816052e-08,
                1.2152478131876792e-08,
                1.272610044791409e-08,
                1.327180745081669e-08,
                1.3792863662709622e-08,
                1.4287878806512004e-08,
                1.4757911433238513e-08,
                1.520394453247997e-08,
                1.5626885532402878e-08,
                1.6027566299749727e-08,
                1.640705181021723e-08,
                1.6769465840188324e-08,
                1.7113582235911894e-08,
                1.7440318571337125e-08,
                1.7750547511908622e-08,
                1.804509681456606e-08,
                1.8324749327744423e-08,
                1.8590242991373904e-08,
                1.8842273885482706e-08,
                1.9081493067369856e-08,
                1.930850596424525e-08
            ]
        },
        {
            "xlabel": "k",
            "ylabel": "| \\partial_t m_\\sigma^2 |",
            "label": "| \\partial_t m_\\sigma^2 |",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056528,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.655972934873,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.00547947233690029,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199305,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484
            ],
            "y": [
                0.3216228122404483,
                0.32162281224048866,
                0.32162281224046924,
                0.32162281224047,
                0.3216228122404908,
                0.3216228122404914,
                0.3216228122404883,
                0.3216228122404489,
                0.3216228122404917,
                0.3216228122404873,
                0.3216228122404935,
                0.32162281224049044,
                0.32162281224044487,
                0.32162281224049155,
                0.3216228122404921,
                0.32162281224048933,
                0.3216228122404675,
                0.32162281224049244,
                0.32162281224046846,
                0.32162281224046796,
                0.32162281224049066,
                0.3216228122404688,
                0.32162281224049183,
                0.3216228122404695,
                0.32162281224048966,
                0.3216228122404689,
                0.32162281224049244,
                0.3216228122404665,
                0.3216228122404694,
                0.32162281224048933,
                0.32162281224044936,
                0.3216228122404895,
                0.321622812240488,
                0.3216228122404492,
                0.32162281224049083,
                0.3216228122404677,
                0.32162281224047023,
                0.32162281224049155,
                0.32162281224046924,
                0.3216228122404894,
                0.32162281224044603,
                0.32162281224049405,
                0.32162281224044353,
                0.32162281224049255,
                0.32162281224046657,
                0.3216228122404508,
                0.3216228122404902,
                0.32162281224046724,
                0.3216228122404678,
                0.321622812240472,
                0.32162281224044764,
                0.3216228122405319,
                0.32162281224044437,
                0.3216228122404744,
                0.3216228122404461,
                0.32162281224046807,
                0.32162281224047,
                0.3216228122404699,
                0.32162281224044503,
                0.32162281224046985,
                0.3216228122404442,
                0.32162281224047184,
                0.32162281224048966,
                0.3216228122404497,
                0.3216228122404671,
                0.3216228122404437,
                0.32162281224047407,
                0.3216228122404242,
                0.3216228122404886,
                0.32162281224042666,
                0.32162281224046985,
                0.3216228122404265,
                0.32162281224049044,
                0.32162281224042477,
                0.3216228122404258,
                0.3216228122404704,
                0.3216228122404439,
                0.3216228122404289,
                0.32162281224046957,
                0.32162281224042544,
                0.3216228122404243,
                0.32162281224038136,
                0.3216228122404023,
                0.3216228122404291,
                0.32162281224040196,
                0.32162281224049233,
                0.32162281224040484,
                0.3216228122403815,
                0.3216228122404479,
                0.321622812240339,
                0.32162281224033623,
                0.3216228122404518,
                0.3216228122405309,
                0.32162281224042655,
                0.3216228122404022,
                0.3216228122404056,
                0.3216228122403358,
                0.3216228122404042,
                0.3216228122403871,
                0.32162281224040407,
                0.32162281224068595,
                0.3216228122403367,
                0.3216228122403824,
                0.3216228122403799,
                0.32162281224031825,
                0.3216228122403601,
                0.32162281224036704,
                0.32162281224031575,
                0.321622812240383,
                0.32162281224033745,
                0.3216228122403161,
                0.32162281224031747,
                0.3216228122403168,
                0.32162281224031614,
                0.32162281224029454,
                0.3216228122403028,
                0.3216228122402288,
                0.32162281224023265,
                0.3216228122402497,
                0.32162281224023354,
                0.3216228122401849,
                0.3216228122404241,
                0.3216228123078274,
                0.3216228122179128,
                0.3216228122462895,
                0.32162281223709277,
                0.3216228122378276,
                0.32162280998380494,
                0.32162290948930133,
                0.32162270156177847,
                0.3216228419316028,
                0.3216227989068673,
                0.32162297505612236,
                0.32162271849384855,
                0.32162280941530247,
                0.3216228303232126,
                0.32162282749489196,
                0.32162266080731344,
                0.32162293296066813,
                0.32162285069704066,
                0.321622680430748,
                0.3216228150281495,
                0.3216228141201251,
                0.3216228124758343,
                0.3216228597383793,
                0.3216227572329182,
                0.32162280045328334,
                0.3216228715045627,
                0.32162285365811477,
                0.3216228192009912,
                0.32162278736780947,
                0.3216227864394755,
                0.3216227670147062,
                0.32162270814212934,
                0.32162283375198975,
                0.3216230095785949,
                0.32162282309826173,
                0.321622764093357,
                0.321622742125822,
                0.3216227127375688,
                0.3216227926749433,
                0.3216229017877797,
                0.32162291366832185,
                0.3216228551575017,
                0.3216228285159314,
                0.32162277794163435,
                0.3216227041023513,
                0.3216228453624987,
                0.32162283832635874,
                0.3216228039237194,
                0.32162278983009596,
                0.3216227869345201,
                0.3216227905909194,
                0.3216228043928268,
                0.3216228191719841,
                0.3216228427809376,
                0.32162284824249565,
                0.32162282390831787,
                0.32162280318945874,
                0.32162281003705884,
                0.3216227988530066,
                0.32162278489511986,
                0.3216227987371297,
                0.32162281839770507,
                0.32162283685786314,
                0.3216228362021188,
                0.32162279645122377,
                0.32162276961618635,
                0.32162274370903166,
                0.3216228236165181,
                0.32162287173609977,
                0.32162293433528943,
                0.32162288300304354,
                0.3216227877555869,
                0.3216226941363267,
                0.3216227341149804,
                0.32162275916402794,
                0.32162279073623584,
                0.32162284285067627,
                0.3216228546216574,
                0.3216228324487311,
                0.3216228168733068,
                0.3216228034190477,
                0.3216227880289362,
                0.3216228052225451,
                0.32162281462464515,
                0.32162281248708074,
                0.3216228017078963,
                0.3216227937165141,
                0.3216228027062238,
                0.3216228083422589,
                0.32162281312835067,
                0.32162281182697333,
                0.3216228130295969,
                0.3216228115993946,
                0.32162280869700444,
                0.321622805346838,
                0.3216228051509652,
                0.32162280354204187,
                0.32162280207830085,
                0.3216228009178724,
                0.3216228005958262,
                0.3216228031504801,
                0.32162280610843913,
                0.3216228089159517,
                0.32162281113664454,
                0.3216228081073042,
                0.3216228007609607,
                0.3216228006090425,
                0.32162280040558594,
                0.3216228002242254,
                0.32162280207996513,
                0.3216228035434695,
                0.3216228045988421,
                0.3216228034944075,
                0.3216228008862474,
                0.3216227973607782,
                0.3216227982711919,
                0.3216227974860861,
                0.3216227968137434,
                0.3216227956799294,
                0.3216227950697229,
                0.32162279436268404,
                0.3216227933338456,
                0.3216227924033494,
                0.32162279175493097,
                0.32162279141245714,
                0.3216227911729769,
                0.32162279070947686,
                0.3216227901769573,
                0.32162278969725244,
                0.3216227887223222,
                0.32162278754701096,
                0.3216227860009533,
                0.3216227839770807,
                0.3216227835258966,
                0.321622782382236,
                0.3216227813602518,
                0.3216227803031423,
                0.32162277763125113,
                0.3216227750199513,
                0.32162277166689224,
                0.3216227686448191,
                0.32162276988268074,
                0.3216227706685777,
                0.32162277332906364,
                0.32162277445265636,
                0.32162276874761003,
                0.3216227641913904,
                0.3216227566186127,
                0.32162275204289276,
                0.3216227531710928,
                0.3216227521763653,
                0.3216227533664002,
                0.3216227510726037,
                0.3216227465702571,
                0.32162274345836256,
                0.3216227394272839,
                0.32162273678994013,
                0.32162273392309065,
                0.3216227303667693,
                0.3216227265435885,
                0.32162272288712257,
                0.32162271914850477,
                0.3216227154514542,
                0.321622711593963,
                0.3216227076624433,
                0.3216227038335315,
                0.3216226996173224,
                0.3216226945297173,
                0.3216226890147849,
                0.32162268291947266,
                0.3216226770730768,
                0.32162267039775533,
                0.3216226633439749,
                0.3216226576982968,
                0.3216226521986046,
                0.32162264774217264,
                0.3216226415511586,
                0.32162263564892113,
                0.3216226297197018,
                0.32162262179293716,
                0.3216226113715847,
                0.32162259846754593,
                0.32162258524108156,
                0.3216225769158192,
                0.3216225701866596,
                0.3216225607025651,
                0.3216225510666046,
                0.3216225418802367,
                0.32162253069349045,
                0.32162251722704605,
                0.32162250294872496,
                0.32162249061392556,
                0.3216224771803876,
                0.3216224624650082,
                0.3216224476293901,
                0.3216224327856407,
                0.3216224167943521,
                0.32162240050808144,
                0.3216223833851716,
                0.3216223651153433,
                0.3216223455399204,
                0.3216223256635537,
                0.3216223047335021,
                0.321622282939955,
                0.32162226067666416,
                0.3216222379442819,
                0.3216222140934961,
                0.32162218861510716,
                0.32162216198241217,
                0.32162213431226117,
                0.32162210522355117,
                0.3216220751146372,
                0.32162204416840484,
                0.32162201208759933,
                0.32162197859718766,
                0.3216219437385245,
                0.32162190660333717,
                0.3216218673097377,
                0.3216218268039555,
                0.3216217842610698,
                0.32162174098743257,
                0.3216216970770963,
                0.3216216507815932,
                0.3216216026125585,
                0.3216215515011209,
                0.32162149619453634,
                0.3216214378087491,
                0.3216213786944087,
                0.3216213175847403,
                0.3216212566548724,
                0.3216211961494457,
                0.32162112714818486,
                0.32162105300231575,
                0.32162097868573997,
                0.3216208990048187,
                0.32162081715889307,
                0.321620734165155,
                0.32162064765612064,
                0.3216205556225717,
                0.32162045976718484,
                0.3216203594300789,
                0.32162025472655337,
                0.3216201472018598,
                0.32162003557247193,
                0.3216199202602952,
                0.32161979764562654,
                0.3216196673297293,
                0.32161953124719006,
                0.3216193887726083,
                0.3216192470349756,
                0.32161910299072294,
                0.32161895303811827,
                0.3216187913191404,
                0.32161860705656414,
                0.321618417799234,
                0.3216182175187587,
                0.32161803520767984,
                0.3216178695822469,
                0.321617682943879,
                0.32161746737043284,
                0.32161713631785327,
                0.3216169080215097,
                0.3216167403713603,
                0.3216165051033701,
                0.321616123984072,
                0.321615858693111,
                0.3216156914047143,
                0.3216153266828274,
                0.3216149142162803,
                0.3216145911577025,
                0.321614379344237,
                0.32161401902737374,
                0.3216134702530832,
                0.32161301288425653,
                0.32161294353225506,
                0.32161248889733907,
                0.3216118273269974,
                0.3216112684889964,
                0.3216111261383619,
                0.32161060448701345,
                0.32160977365965776,
                0.3216093282099966,
                0.3216089595859335,
                0.3216083053922864,
                0.3216075208600152,
                0.32160696388435167,
                0.3216063732976709,
                0.3216056217430682,
                0.3216048750098844,
                0.3216041319115469,
                0.32160335475801427,
                0.3216025327329461,
                0.32160166174952637,
                0.3216007734700339,
                0.32159984852659085,
                0.32159887711938256,
                0.3215978647193459,
                0.3215968113608629,
                0.32159571506631573,
                0.32159457225841614,
                0.32159337955987166,
                0.3215921375057784,
                0.32159084386823855,
                0.3215894955844601,
                0.321588090322783,
                0.3215866259236416,
                0.3215851001716447,
                0.3215835104819668,
                0.32158185380610604,
                0.321580127506612,
                0.3215783288133648,
                0.32157645465452417,
                0.3215745018359308,
                0.32157246704794884,
                0.3215703469186079,
                0.3215681379388687,
                0.32156583634409613,
                0.32156343828389805,
                0.32156093976490707,
                0.32155833660606914,
                0.32155562445929753,
                0.32155279878793824,
                0.3215498548757848,
                0.32154678782222207,
                0.3215435925126639,
                0.32154026362795796,
                0.3215367956273538,
                0.32153318274607223,
                0.32152941898326237,
                0.3215254980897835,
                0.32152141356217157,
                0.3215171586284016,
                0.3215127262419431,
                0.32150810906763405,
                0.32150329946417905,
                0.32149828948358716,
                0.32149307085266293,
                0.32148763495491295,
                0.3214819728261232,
                0.32147607513353327,
                0.3214699321580448,
                0.32146353378769027,
                0.3214568694948947,
                0.32144992831932756,
                0.32144269884916665,
                0.3214351692092113,
                0.3214273270329717,
                0.3214191594441551,
                0.3214106530387459,
                0.32140179386162626,
                0.32139256737791905,
                0.32138295845277143,
                0.3213729513283617,
                0.3213625295897535,
                0.32135167614005666,
                0.32134037317118486,
                0.3213286021326307,
                0.3213163436940689,
                0.3213035777162964,
                0.3212902832112074,
                0.32127643830337177,
                0.32126202018942424,
                0.32124700509615695,
                0.32123136823187737,
                0.3212150837419933,
                0.32119812465473446,
                0.32118046282831897,
                0.32116206889349885,
                0.32114291219182967,
                0.32112296071160296,
                0.3211021810173221,
                0.32108053817701737,
                0.32105799568474014,
                0.3210345153731325,
                0.3210100573269784,
                0.3209845797861505,
                0.32095803904224174,
                0.3209303893282249,
                0.32090158270023295,
                0.3208715689097541,
                0.3208402952665258,
                0.32080770649035717,
                0.3207737445534204,
                0.3207383485042311,
                0.32070145428447777,
                0.32066299452558944,
                0.32062289833015667,
                0.3205810910346492,
                0.3205374939517333,
                0.32049202408795674,
                0.320444593839159,
                0.3203951106567938,
                0.32034347668265606,
                0.3202895883513569,
                0.32023333595317127,
                0.32017460315674456,
                0.3201132664839038,
                0.3200491947320027,
                0.31998224834026473,
                0.31991227868872046,
                0.3198391273263738,
                0.31976262511731546,
                0.31968259129572013,
                0.31959883241832415,
                0.31951114120103663,
                0.31941929522550666,
                0.31932305549794066,
                0.31922216483219557,
                0.31911634608993683,
                0.319005300115845,
                0.31888870351355664,
                0.31876620610045847,
                0.31863742805055784,
                0.31850195666968806,
                0.3183593427483288,
                0.3182090964267718,
                0.3180506824984012,
                0.3178835150590646,
                0.20104962195410733,
                0.6635073847456706,
                0.5865872049879759,
                0.6111767291703212,
                0.5567034292478061,
                0.5462055092537876,
                0.5086951417123118,
                0.4495372732454523,
                0.4907073181434229,
                0.5280867655769667,
                0.4378843485209411,
                0.33702103250570536,
                0.4826619496857175,
                0.3733580108486897,
                0.3877411983659258,
                0.40022878715609994,
                0.27996537453444026,
                0.4194281308241197,
                0.29546364493985144,
                0.30125589984736195,
                0.3059928051873056,
                0.30969366519793307,
                0.1820407041172145,
                0.31490705892654053,
                0.18654450100365627,
                0.3170654457809527,
                0.18869184306908302,
                0.18922719851022632,
                0.18935850408168095,
                0.3149427207694908,
                0.18769011640623603,
                0.18668017348243884,
                0.062172132778387616,
                0.18478823150076967,
                0.1830079512040237,
                0.18100028296834936,
                0.1787912467905202,
                0.057755465538970846,
                0.17504957042400926,
                0.17240382004844282,
                0.053727347653689216,
                0.16802867889002374,
                0.05080518845641514,
                0.16339619188793347,
                0.047715424583034544,
                0.15861013777679436,
                0.04453228034703223,
                0.0431287439162177,
                0.15195322757851976,
                0.03992172310474551,
                0.03853222620044319,
                0.1453704684757183,
                0.03540536945175291,
                0.03406901265573735,
                0.13902987492876379,
                0.03109892505788611,
                0.02984346345388687,
                0.028616640793449367,
                0.027419830353843655,
                0.13002090434399036,
                0.024800885600523046,
                0.023709452233734638,
                0.02265148811311822,
                0.021627302937025916,
                0.020637051102617293,
                0.12095162003399791,
                0.018500057416580687,
                0.017620656636946484,
                0.016774419145544464,
                0.015960892523213442,
                0.015179546189638708,
                0.014429781462206607,
                0.013710940969811429,
                0.013022317425268689,
                0.012363161766663409,
                0.11015876112832816,
                0.010962788480650985,
                0.010394774686255017,
                0.009852717089266503,
                0.009335756277455717,
                0.008843029010171075,
                0.00837367211133104,
                0.00792682615509831,
                0.007501638876062505,
                0.007097267819283819,
                0.006712882947298028,
                0.006347668733576982,
                0.006000826042443107,
                0.00567157363566333,
                0.005359149521718817,
                0.0050628119560921295,
                0.004781840302907758,
                0.004515535670665215,
                0.004263221375745731,
                0.004024243248428434,
                0.0037979697974554268,
                0.0035837922499762694,
                0.003381124480705863,
                0.0031894028444594343,
                0.003008085924381203,
                0.002836654207566438,
                0.0026746096978184372,
                0.0025214754765892746,
                0.0023767952191302887,
                0.09743559053254233,
                0.002075576409294395,
                0.001955701506141473,
                0.0018425457132190278,
                0.0017357523125036325,
                0.0016349815731149333,
                0.0015399101311203882,
                0.0014502303930488416,
                0.001365649914045215,
                0.0012858907984496207,
                0.0012106891190399945,
                0.0011397943165324634,
                0.0010729686419255762,
                0.0010099865933385903,
                0.0009506343737754447,
                0.0008947093623023814,
                0.0008420196013054213,
                0.0007923832996006856,
                0.0007456283519488872,
                0.0007015918753285511,
                0.0006601197611697591,
                0.0006210662444498128,
                0.0005842934880645429,
                0.0005496711840602761,
                0.000517076167919551,
                0.00048639204531825196,
                0.0004575088328278756,
                0.0004303226166511117,
                0.0004047352230666899,
                0.00038065387353360575,
                0.0003579908160165631,
                0.00033666301524303823,
                0.00031659192466736093,
                0.00029770327255797106,
                0.00027992677070738816,
                0.00026319550429577005,
                0.0002474448237377208,
                0.00023261227812173288,
                0.00021863850515030456,
                0.00020546784045778543,
                0.0001930483392979971,
                0.0001813312952218112,
                0.00017027025338200568,
                0.00015981852541774574,
                0.00014992102514879412,
                0.00014050525360235293,
                0.00013150319855088487,
                0.00012286804582295328,
                0.0001145697031600982,
                0.00010658924277800485,
                9.891382143243563e-05,
                9.153429282393582e-05,
                8.444215606997583e-05,
                7.762741655929238e-05,
                7.107636795110151e-05,
                6.476835113612885e-05,
                5.86696191155665e-05,
                5.271796229735702e-05,
                4.676779093129487e-05,
                4.0414466003210164e-05,
                3.323828367651688e-05,
                2.540163485633833e-05,
                1.720964192566064e-05,
                8.91070587903223e-06,
                6.99585243359288e-07,
                7.276883056696502e-06,
                1.4905508076362699e-05,
                2.210356170153225e-05,
                2.8814765771333913e-05,
                3.5005044162278836e-05,
                4.0654727396879635e-05,
                4.5755005814448916e-05,
                5.03139277145946e-05,
                5.434504012397402e-05,
                5.786430051200515e-05,
                6.089273663764308e-05,
                6.345551107598037e-05,
                6.558063871777984e-05,
                6.729868458612046e-05,
                6.86400179094056e-05,
                6.963428588265353e-05,
                7.03118157297948e-05,
                7.070062784939964e-05,
                7.082902138364106e-05,
                7.07241023342196e-05,
                7.041199019396056e-05,
                6.991737881568049e-05,
                6.926365979463478e-05,
                6.847301983732737e-05,
                6.756606950788888e-05,
                6.656258152529273e-05,
                6.548108740688557e-05,
                6.43395092442064e-05,
                6.315500945767173e-05,
                6.19444138938329e-05,
                6.072482019131564e-05,
                5.951365459154614e-05,
                5.8329064920584665e-05,
                5.7195642354812086e-05,
                5.614174888768066e-05,
                5.520676984262076e-05,
                5.445434186319778e-05,
                5.4000030418832056e-05,
                5.410629570947074e-05,
                5.558184865310897e-05,
                5.990411331878272e-05,
                6.5203563579674e-05,
                6.958591303045578e-05,
                7.296692267236752e-05,
                7.546271758737863e-05,
                7.718329542346633e-05,
                7.822798900337481e-05,
                7.868551982058586e-05,
                7.864512000876043e-05,
                7.817912150969866e-05,
                7.734803173266445e-05,
                7.620773440482275e-05,
                7.481021650126314e-05,
                7.320086595578346e-05,
                7.1419134741967e-05,
                6.949874471815585e-05,
                6.747180703957409e-05,
                6.536492606612955e-05,
                6.320127973675109e-05,
                6.100108784560988e-05,
                5.8781776717957006e-05,
                5.655777308408906e-05,
                5.434395490532613e-05,
                5.2149614843744845e-05,
                4.998533368582876e-05,
                4.785900461616648e-05,
                4.577564788667757e-05,
                4.374194416554489e-05,
                4.176149694949751e-05,
                3.983710701597826e-05,
                3.797231904736237e-05,
                3.616839165815909e-05,
                3.4426155947395045e-05,
                3.274729118535389e-05,
                3.11312558645297e-05,
                2.957859124907944e-05,
                2.8087960198977475e-05,
                2.665916645183791e-05,
                2.5290204792448455e-05,
                2.398098817812738e-05,
                2.2729249527513766e-05,
                2.1534315668627652e-05,
                2.0394388685818867e-05,
                1.9307831632336434e-05,
                1.827298163413396e-05,
                1.7287958567387374e-05,
                1.6350843410545323e-05,
                1.5460166299199083e-05,
                1.4613582307847232e-05,
                1.380980350673165e-05,
                1.3046809933789495e-05,
                1.2322908269490619e-05,
                1.1636582670297956e-05,
                1.0986021341643211e-05,
                1.0369702672642865e-05,
                9.786024974899426e-06,
                9.233466824099846e-06,
                8.710522973129898e-06,
                8.215781631095453e-06,
                7.747867755276195e-06,
                7.305417813278746e-06,
                6.88723145338259e-06,
                6.4920297848340855e-06,
                6.118676778046422e-06,
                5.766053042984781e-06,
                5.433071630531255e-06,
                5.118707964212953e-06,
                4.821995411287509e-06,
                4.541971408318792e-06,
                4.277769492473387e-06,
                4.0285255965350594e-06,
                3.79340375451178e-06,
                3.571685342536459e-06,
                3.3626531048935106e-06,
                3.165561073579019e-06,
                2.9797352032695597e-06,
                2.804546843752267e-06,
                2.6396380715246457e-06,
                2.484216679868099e-06,
                2.337836972569327e-06,
                2.1997335435715547e-06,
                2.070031194951465e-06,
                1.9480189169137044e-06,
                1.8329651178771541e-06,
                1.7244576646465431e-06,
                1.6224655980211482e-06,
                1.5260271332782219e-06,
                1.4355539736994793e-06,
                1.3501098698168393e-06,
                1.2698736225020124e-06,
                1.1942814038873326e-06,
                1.1232003706148212e-06,
                1.0563267142418248e-06,
                9.933786033029188e-07,
                9.342209934975112e-07,
                8.784806250291259e-07,
                8.260986159325474e-07,
                7.768005541348219e-07,
                7.30366559015979e-07,
                6.867821432929184e-07,
                6.456865930802378e-07,
                6.070899667384614e-07,
                5.707753551900754e-07,
                5.365899930346396e-07,
                5.045190279674962e-07,
                4.7428314581687154e-07,
                4.458663694724963e-07,
                4.191852280642154e-07,
                3.940227016566124e-07,
                3.7041947253100786e-07,
                3.482150882122157e-07,
                3.27283359541955e-07,
                3.0768872221414215e-07,
                2.8920983282053125e-07,
                2.71821869924025e-07,
                2.5553158776739835e-07,
                2.4016933804682053e-07,
                2.257334173302819e-07,
                2.1219044646297185e-07,
                1.9942066065864878e-07,
                1.8744210277690277e-07,
                1.761816252862534e-07,
                1.6556720005327731e-07,
                1.5563386640310628e-07,
                1.4626868409286506e-07,
                1.3745653854374979e-07,
                1.2920443816147333e-07,
                1.2142320963489514e-07,
                1.1411083858810418e-07,
                1.0725449790806873e-07,
                1.007898303129461e-07,
                9.471893940606818e-08,
                8.901640619716187e-08,
                8.364774835640876e-08,
                7.86126792745808e-08,
                7.390177329486966e-08,
                6.945592943981191e-08,
                6.524655709107941e-08,
                6.129571704446063e-08,
                5.7603668870574307e-08,
                5.413797435793837e-08,
                5.0875401939216055e-08,
                4.779918497699278e-08,
                4.492428122619142e-08,
                4.2206696176608875e-08,
                3.967049959221544e-08,
                3.727098314371529e-08,
                3.502937483796474e-08,
                3.291625126767271e-08,
                3.0935195047662085e-08,
                2.9064229201797022e-08,
                2.7320945044890873e-08,
                2.5683760364392012e-08,
                2.4152704902751287e-08,
                2.2701924348223708e-08,
                2.1324448149071224e-08,
                2.005977429588705e-08,
                1.8850021252204742e-08,
                1.770220283152218e-08,
                1.6637985066064568e-08,
                1.563593986330335e-08,
                1.4686238691220265e-08,
                1.3797168881493814e-08,
                1.2966077947216206e-08,
                1.2181471778436882e-08,
                1.1446189428430348e-08,
                1.0759717163746021e-08,
                1.0111461259906455e-08,
                3.2282077175806134,
                6.092595431254759e-05,
                5.790629159965606e-05,
                5.502017609493566e-05,
                5.226125994563452e-05,
                4.9625817410805425e-05,
                4.711454126811445e-05,
                12.183478445053304,
                3.5384961213183564e-06,
                3.4355710534413072e-06,
                3.333277047180213e-06,
                0.00020310873111623794,
                1.4548334545672406e-06,
                1.41564487172651e-06,
                6.346566017685714e-05,
                8.22597319362714e-07,
                3.0419965952679593e-05,
                5.333560774747854e-07,
                1.7588759417155288e-05,
                3.664855679021138e-07,
                1.1331867738042012e-05,
                7.904789316095106e-06,
                5.795434386628765e-06,
                4.40876711728422e-06,
                3.450782405853077e-06,
                2.762785799602912e-06,
                2.2526982589923913e-06,
                3.415068355374784e-06,
                1.334490108085237e-06,
                2.1372502645020363e-06,
                1.6340907239210156e-06,
                1.280336211640425e-06,
                1.0228752809759961e-06,
                8.303035664403826e-07,
                1.0041300719296455e-06,
                7.7595670262016e-07,
                6.114216375192829e-07,
                6.502316560002663e-07,
                4.990514230885234e-07,
                4.889330453798867e-07,
                3.700697151347586e-07,
                2.845143159757332e-07,
                3.1980306170461693e-07,
                2.330312566806001e-07,
                2.2977366391842821e-07,
                2.0090661244564329e-07,
                1.5888248724156088e-07,
                1.5312221868807836e-07,
                9.168273064471958e-08,
                5.571201992538448e-08,
                5.3086958681881524e-08,
                5.062371411238838e-08,
                4.8262072045206706e-08,
                4.599377378383187e-08,
                4.381056063175601e-08,
                4.170417389247534e-08,
                3.966635486948339e-08,
                3.788745612382517e-08,
                3.6105887888420856e-08,
                3.4362766979423885e-08,
                3.268097489530031e-08,
                3.105417792487143e-08,
                2.9476042356958142e-08,
                2.7940234480381805e-08,
                2.6580523791356262e-08,
                2.537982280452077e-08,
                2.411140362307086e-08,
                2.2894544784959886e-08,
                2.1725565812898273e-08,
                2.0600786229597692e-08,
                1.951652555776857e-08,
                1.8484138165363793e-08,
                1.7652613389107105e-08,
                1.6761364605685167e-08,
                1.5914809396027577e-08,
                1.51107603379973e-08,
                1.4347030009455147e-08,
                1.3621430988263924e-08,
                1.2931775852285513e-08,
                1.2276025671987807e-08,
                1.1651987461548294e-08,
                1.1057438651594711e-08
            ]
        }
    ],
    "scatters": []
}

==> anc/k_N=2,T=0.00625,mu=0.6.json <==
{
    "plot_name": "k_N=2, T=0.00625, mu=0.6",
    "title": "$T=0.00625, \\mu=0.6, N=2, \\Lambda=10^{5}, k_\\mathrm{IR}=10^{-4},$\n$n_\\mathrm{cells}=1000, \\sigma_\\mathrm{max}=6.0$",
    "graphs": [
        {
            "xlabel": "k",
            "ylabel": "\\sigma_\\mathrm{min}",
            "label": "\\sigma_\\mathrm{min}",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056528,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.655972934873,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.00547947233690029,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199305,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.13213213213213212,
                0.25225225225225223,
                0.32432432432432434,
                0.3783783783783784,
                0.4264264264264264,
                0.46846846846846846,
                0.4984984984984985,
                0.5345345345345345,
                0.5585585585585585,
                0.5885885885885885,
                0.6066066066066066,
                0.6306306306306306,
                0.6486486486486487,
                0.6666666666666666,
                0.6846846846846847,
                0.7027027027027027,
                0.7147147147147147,
                0.7267267267267267,
                0.7387387387387387,
                0.7507507507507507,
                0.7627627627627628,
                0.7747747747747747,
                0.7807807807807807,
                0.7927927927927928,
                0.7987987987987988,
                0.8108108108108109,
                0.8168168168168168,
                0.8228228228228228,
                0.8288288288288288,
                0.8348348348348348,
                0.8408408408408409,
                0.8468468468468469,
                0.8528528528528528,
                0.8588588588588588,
                0.8648648648648649,
                0.8648648648648649,
                0.8708708708708709,
                0.8768768768768769,
                0.8768768768768769,
                0.8828828828828829,
                0.8828828828828829,
                0.8888888888888888,
                0.8888888888888888,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.9009009009009009,
                0.9009009009009009,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.8888888888888888,
                0.8888888888888888,
                0.8888888888888888,
                0.8888888888888888,
                0.8888888888888888,
                0.8828828828828829,
                0.8828828828828829,
                0.8828828828828829,
                0.8828828828828829,
                0.8828828828828829,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8708708708708709,
                0.8708708708708709,
                0.8708708708708709,
                0.8708708708708709,
                0.8708708708708709,
                0.8708708708708709,
                0.8708708708708709,
                0.8648648648648649,
                0.8648648648648649,
                0.8648648648648649,
                0.8648648648648649,
                0.8648648648648649,
                0.8648648648648649,
                0.8648648648648649,
                0.8648648648648649,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8528528528528528,
                0.8528528528528528,
                0.8528528528528528,
                0.8528528528528528,
                0.8528528528528528,
                0.8528528528528528,
                0.8528528528528528,
                0.8528528528528528,
                0.8528528528528528,
                0.8528528528528528,
                0.8528528528528528,
                0.8528528528528528,
                0.8528528528528528,
                0.8528528528528528,
                0.8528528528528528,
                0.8528528528528528,
                0.8528528528528528,
                0.8528528528528528,
                0.8528528528528528,
                0.8528528528528528,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8468468468468469,
                0.8408408408408409,
                0.8408408408408409,
                0.8408408408408409,
                0.8408408408408409,
                0.8408408408408409,
                0.8408408408408409,
                0.8408408408408409,
                0.8408408408408409,
                0.8408408408408409,
                0.8408408408408409,
                0.8408408408408409,
                0.8408408408408409,
                0.8408408408408409,
                0.8408408408408409,
                0.8408408408408409,
                0.8408408408408409,
                0.8408408408408409,
                0.8408408408408409,
                0.8408408408408409,
                0.8408408408408409,
                0.8408408408408409,
                0.8408408408408409,
                0.8348348348348348,
                0.8348348348348348,
                0.8348348348348348,
                0.8348348348348348,
                0.8348348348348348,
                0.8348348348348348,
                0.8348348348348348,
                0.8348348348348348,
                0.8348348348348348,
                0.8288288288288288,
                0.8288288288288288,
                0.8288288288288288,
                0.8288288288288288,
                0.8288288288288288,
                0.8228228228228228,
                0.8228228228228228,
                0.8228228228228228,
                0.8228228228228228,
                0.8168168168168168,
                0.8168168168168168,
                0.8168168168168168,
                0.8108108108108109,
                0.8108108108108109,
                0.8048048048048048,
                0.8048048048048048,
                0.7987987987987988,
                0.7927927927927928,
                0.7867867867867868,
                0.7867867867867868,
                0.7807807807807807,
                0.7747747747747747,
                0.7627627627627628,
                0.7567567567567568,
                0.7507507507507507,
                0.7387387387387387,
                0.7327327327327328,
                0.7207207207207207,
                0.7087087087087087,
                0.6966966966966966,
                0.6786786786786787,
                0.6666666666666666,
                0.6486486486486487,
                0.6306306306306306,
                0.6066066066066066,
                0.5825825825825826,
                0.5525525525525525,
                0.5225225225225225,
                0.48648648648648646,
                0.4444444444444444,
                0.3963963963963964,
                0.3363363363363363,
                0.25225225225225223,
                0.10810810810810811,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ]
        },
        {
            "xlabel": "k",
            "ylabel": "m_\\sigma^2",
            "label": "m_\\sigma^2",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056528,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.655972934873,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.00547947233690029,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199305,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                3.5670037083898736,
                3.560400684976546,
                3.553797661563218,
                3.54719463814989,
                3.540591614736562,
                3.533988591323234,
                3.5273855679099055,
                3.5207825444965772,
                3.51417952108325,
                3.5075764976699215,
                3.500973474256593,
                3.494370450843265,
                3.4877674274299366,
                3.481164404016609,
                3.474561380603281,
                3.4679583571899526,
                3.4613553337766243,
                3.4547523103632964,
                3.448149286949968,
                3.4415462635366403,
                3.4349432401233124,
                3.428340216709984,
                3.4217371932966563,
                3.415134169883328,
                3.40853114647,
                3.401928123056672,
                3.395325099643344,
                3.3887220762300156,
                3.382119052816688,
                3.37551602940336,
                3.3689130059900316,
                3.362309982576704,
                3.355706959163376,
                3.3491039357500476,
                3.34250091233672,
                3.335897888923392,
                3.329294865510064,
                3.322691842096736,
                3.316088818683408,
                3.30948579527008,
                3.3028827718567517,
                3.2962797484434243,
                3.289676725030096,
                3.2830737016167686,
                3.2764706782034403,
                3.2698676547901124,
                3.263264631376785,
                3.2566616079634567,
                3.250058584550129,
                3.243455561136801,
                3.236852537723473,
                3.2302495143101457,
                3.2236464908968165,
                3.217043467483489,
                3.2104404440701613,
                3.203837420656834,
                3.197234397243506,
                3.190631373830178,
                3.1840283504168503,
                3.177425327003523,
                3.170822303590195,
                3.1642192801768676,
                3.1576162567635397,
                3.1510132333502114,
                3.144410209936884,
                3.137807186523556,
                3.1312041631102288,
                3.124601139696901,
                3.117998116283574,
                3.1113950928702456,
                3.1047920694569187,
                3.098189046043591,
                3.091586022630264,
                3.0849829992169355,
                3.0783799758036086,
                3.0717769523902816,
                3.0651739289769537,
                3.0585709055636263,
                3.0519678821502993,
                3.0453648587369715,
                3.0387618353236445,
                3.0321588119103176,
                3.0255557884969924,
                3.018952765083666,
                3.0123497416703344,
                3.005746718257012,
                2.9991436948436787,
                2.992540671430356,
                2.985937648016999,
                2.9793346246036774,
                2.9727316012252487,
                2.9661285770107333,
                2.959525552595348,
                2.952922526685255,
                2.946319509816825,
                2.939716486405845,
                2.933113461629765,
                2.9265104382248275,
                2.919907411140363,
                2.9133044002311066,
                2.9067013690392276,
                2.900098343441823,
                2.893495320936826,
                2.8868922956111316,
                2.8802892765876926,
                2.873686250889334,
                2.867083227968995,
                2.8604802028050345,
                2.853877180699856,
                2.8472741570584,
                2.840671127606341,
                2.8340681088188107,
                2.8274650847618097,
                2.8208620729736524,
                2.8142590410067765,
                2.8076560156559043,
                2.8010529904025483,
                2.7944499705919736,
                2.7878469446452994,
                2.7812439199178094,
                2.774640896741168,
                2.7680378761672735,
                2.761434853031861,
                2.754831827666337,
                2.7482288077543617,
                2.741625781582086,
                2.735022756494099,
                2.728419733164531,
                2.7218167116580028,
                2.7152136872656416,
                2.7086106638984573,
                2.702007638630884,
                2.6954046198091195,
                2.688801593908838,
                2.6821985735524065,
                2.6755955499543846,
                2.6689925240443237,
                2.6623895027353934,
                2.6557864777321485,
                2.6491834555232123,
                2.6425804286616645,
                2.6359774100166815,
                2.629374379501396,
                2.6227713622266253,
                2.6161683345830986,
                2.6095653146496836,
                2.602962292257252,
                2.5963592674699867,
                2.58975624335534,
                2.5831532196298244,
                2.576550197057398,
                2.5699471739724764,
                2.5633441511479984,
                2.556741127907917,
                2.550138103979723,
                2.543535079608623,
                2.5369320597707063,
                2.5303290378316468,
                2.523726009370094,
                2.517122986812969,
                2.5105199648326524,
                2.5039169430829396,
                2.497313916378269,
                2.490710894879201,
                2.4841078683289584,
                2.477504845764778,
                2.470901822420321,
                2.4642988025319776,
                2.457695779479802,
                2.451092754866178,
                2.444489730119382,
                2.437886706116173,
                2.4312836829542177,
                2.424680659494717,
                2.418077636684868,
                2.4114746146984514,
                2.404871591305612,
                2.398268567019196,
                2.3916655443077417,
                2.385062522003541,
                2.3784594985369774,
                2.371856475177949,
                2.365253453023666,
                2.358650430348277,
                2.3520474063886483,
                2.3454443830365523,
                2.338841360384431,
                2.3322383371230524,
                2.3256353137759347,
                2.319032290750313,
                2.312429267327745,
                2.3058262439963273,
                2.2992232210827086,
                2.292620197873204,
                2.28601717473504,
                2.2794141519102338,
                2.272811129090273,
                2.2662081063032535,
                2.259605083124782,
                2.253002059817948,
                2.2463990367558395,
                2.2397960138938457,
                2.2331929912948487,
                2.22658996852829,
                2.219986945732482,
                2.2133839228798435,
                2.20678090001707,
                2.2001778770972136,
                2.1935748541791074,
                2.1869718314689552,
                2.180368808937021,
                2.1737657863642665,
                2.1671627636392925,
                2.160559740671432,
                2.1539567177451477,
                2.147353695064887,
                2.1407506726631675,
                2.1341476504758425,
                2.1275446282935424,
                2.1209416061299495,
                2.1143385839217577,
                2.1077355617305362,
                2.1011325393991998,
                2.0945295168687132,
                2.0879264945145546,
                2.0813234722519045,
                2.074720450172284,
                2.0681174281794146,
                2.0615144063734006,
                2.054911384813011,
                2.0483083632577426,
                2.0417053415932283,
                2.035102319745772,
                2.028499297891364,
                2.021896276270873,
                2.0152932548437095,
                2.008690233599938,
                2.0020872123632234,
                1.9954841912210113,
                1.988881170165156,
                1.9822781492182222,
                1.9756751283581944,
                1.9690721075761881,
                1.962469086925726,
                1.9558660663969012,
                1.9492630460028813,
                1.9426600257313906,
                1.9360570055903763,
                1.9294539855872344,
                1.9228509657295654,
                1.9162479460245416,
                1.9096449264779896,
                1.9030419070949225,
                1.89643888787908,
                1.88983586883683,
                1.8832328499719968,
                1.8766298312835696,
                1.8700268127742041,
                1.863423794478995,
                1.8568207764364912,
                1.8502177586704511,
                1.8436147411510766,
                1.8370117239034804,
                1.8304087069063975,
                1.8238056900962445,
                1.8172026734426185,
                1.810599657119895,
                1.8039966412053816,
                1.7973936257304202,
                1.7907906104833688,
                1.7841875954970676,
                1.7775845808491675,
                1.7709815666657807,
                1.7643785529713871,
                1.7577755396260857,
                1.7511725266629925,
                1.7445695140816084,
                1.7379665019593964,
                1.7313634903186983,
                1.7247604792221467,
                1.7181574687334475,
                1.7115544587876896,
                1.7049514494003009,
                1.6983484405561509,
                1.6917454322225978,
                1.6851424244959026,
                1.6785394174935022,
                1.6719364112626327,
                1.6653334058511986,
                1.6587304013237623,
                1.652127397525807,
                1.6455243943931446,
                1.6389213919746706,
                1.6323183903457963,
                1.6257153895933987,
                1.619112389990034,
                1.6125093918859414,
                1.6059063949746792,
                1.5993033991888432,
                1.5927004043608637,
                1.586097410242182,
                1.5794944163595446,
                1.5728914238627776,
                1.566288433173226,
                1.5596854447125874,
                1.553082458710668,
                1.546479475711399,
                1.5398764935762395,
                1.533273510939693,
                1.5266705290221863,
                1.5200675482088042,
                1.5134645682732146,
                1.5068615913981873,
                1.5002586195661376,
                1.4936556532368304,
                1.4870526869385998,
                1.4804497195053494,
                1.4738467533828064,
                1.4672437913336207,
                1.4606408339986148,
                1.4540378782265706,
                1.447434925303758,
                1.4408319752039598,
                1.4342290284074488,
                1.4276260846836406,
                1.4210231442496346,
                1.4144202074241177,
                1.4078172743770774,
                1.40121434518035,
                1.3946114200206152,
                1.3880084989857275,
                1.3814055820937419,
                1.3748026694830924,
                1.3681997615823678,
                1.3615968586866412,
                1.354993961168612,
                1.3483910695842696,
                1.3417881835410528,
                1.3351853029543963,
                1.3285824278950322,
                1.3219795583220628,
                1.3153766946862482,
                1.3087738387090024,
                1.302170991557238,
                1.2955681527000773,
                1.2889653229296325,
                1.2823625000407841,
                1.275759681684055,
                1.269156869769778,
                1.2625540660290369,
                1.2559512730345455,
                1.2493484959972594,
                1.242745738406447,
                1.2361429909476167,
                1.229540249743269,
                1.2229375123417534,
                1.2163347680989693,
                1.2097320579775128,
                1.203129361604097,
                1.1965266796842684,
                1.1899240119217036,
                1.1833213609809916,
                1.1767187238376926,
                1.1701161020833852,
                1.1635134975239418,
                1.156910910994357,
                1.1503083425788965,
                1.1437057936165416,
                1.1371032646931696,
                1.1305007567089342,
                1.1238982705473883,
                1.117295807130332,
                1.110693367414521,
                1.104090952405041,
                1.0974885631468445,
                1.0908862007284388,
                1.0842838662848615,
                1.0776815609992552,
                1.0710792861059903,
                1.064477042890006,
                1.057874832688685,
                1.0512726569019775,
                1.0446705169757962,
                1.038068414434429,
                1.0314663508694086,
                1.0248643278727925,
                1.0182623472652559,
                1.0116604107624187,
                1.0050585200506044,
                0.9984566774771986,
                0.9918548849522593,
                0.9852531442683835,
                0.978651457862753,
                0.97204982807701,
                0.9654482572025104,
                0.9588467477553517,
                0.9522453023134936,
                0.945643923594505,
                0.9390426144227054,
                0.9324413777224018,
                0.9258402165553496,
                0.9192391341082216,
                0.9126381337033281,
                0.9060372188030269,
                0.899436393013987,
                0.8928356600948776,
                0.8862350239619784,
                0.8796344886968529,
                0.8730340585525456,
                0.8664337379609999,
                0.8598335315390992,
                0.8532334440974669,
                0.8466334806487055,
                0.840033646418427,
                0.8334339468509188,
                0.8268343876155523,
                0.8202349746160034,
                0.8136357140067094,
                0.8070366122160059,
                0.8004376759171735,
                0.7938389120665468,
                0.7872403279267267,
                0.7806419310521213,
                0.7740437293133232,
                0.7674457309140716,
                0.7608479443982946,
                0.7542503786673587,
                0.7476530429940241,
                0.7410559470379514,
                0.7344591008618239,
                0.7278625149474934,
                0.7212662002137847,
                0.7146701680343028,
                0.7080744302557617,
                0.7014789992180464,
                0.6948838877741221,
                0.6882891093110672,
                0.6816946777721069,
                0.6751006076794223,
                0.6685069141576573,
                0.6619136129588159,
                0.6553207204877605,
                0.6487282538288927,
                0.6421362307739078,
                0.6355446698504947,
                0.6289535903524984,
                0.6223630123711028,
                0.615772956827168,
                0.6091834455048525,
                0.6025945010869496,
                0.5960061471909329,
                0.5894184084072189,
                0.5828313103382237,
                0.5762448796394317,
                0.5696591440621418,
                0.5630741324974569,
                0.556489875022334,
                0.5499064029471955,
                0.543323748866321,
                0.5367419467090436,
                0.5301610317930531,
                0.5235810408807571,
                0.5170020122375276,
                0.5104239856909739,
                0.5038470026945993,
                0.49727110639301114,
                0.4906963416888048,
                0.4841227553138259,
                0.47755039590211595,
                0.4709793140659689,
                0.46440956247520293,
                0.4578411959394383,
                0.4512742714937323,
                0.4447088484875163,
                0.43814498867736784,
                0.43158275632313947,
                0.4250222182883064,
                0.4184634441442512,
                0.4119065062786176,
                0.40535148000847593,
                0.3987984436977611,
                0.39224747887971534,
                0.3856986703844526,
                0.3791521064717314,
                0.37260787896935593,
                0.3660660834174203,
                0.35952681921868057,
                0.35299018979537616,
                0.34645630275279393,
                0.3399252700500419,
                0.3333972081782181,
                0.32687223834647766,
                0.3203504866765659,
                0.31383208440606153,
                0.3073171681008905,
                0.3008058798777093,
                0.2942983676366687,
                0.28779478530519087,
                0.28129529309344453,
                0.274800057762187,
                0.26830925290379853,
                0.2618230592372756,
                0.2553416649182034,
                0.24886526586450247,
                0.24239406609916705,
                0.23592827811107756,
                0.22946812323506133,
                0.22301383205264133,
                0.2165656448150088,
                0.21012381188926035,
                0.2036885942303841,
                0.1972602638805204,
                0.19083910449731245,
                0.18442541191382247,
                0.17801949473233517,
                0.17162167495461186,
                0.16523228865156647,
                0.15885168667532523,
                0.15248023541717493,
                0.14611831761505634,
                0.13976633321465093,
                0.133424700288482,
                0.1270938560178683,
                0.12077425774306141,
                0.1144663840872649,
                0.10817073616101108,
                0.10188783885372535,
                0.09561824222092796,
                0.0893625229722983,
                0.08312128607500416,
                0.07689516647841142,
                0.07068483097236522,
                0.06449098019150828,
                0.058314350778939504,
                0.05215571772404329,
                0.04601589689079019,
                0.03989574775455972,
                0.03379617636728673,
                0.027718138572851124,
                0.02166264349689061,
                0.015630757338525064,
                0.009623607491955559,
                0.0036423870319918557,
                0.0049257008603889535,
                0.01784367938219839,
                0.029236170960714118,
                0.03958758607066142,
                0.05050060098723676,
                0.06128284125166568,
                0.06919131500282907,
                0.08028024501012854,
                0.08767331398903772,
                0.09811121533306845,
                0.10425828492230844,
                0.11335147687684252,
                0.12032161487399351,
                0.12762663519426012,
                0.13523213895493355,
                0.14310248254385952,
                0.14851296883642082,
                0.1540910923303532,
                0.1598172941990911,
                0.1656719448566451,
                0.17163552429122678,
                0.17768879511285612,
                0.1810804889594596,
                0.1872657244451252,
                0.19076353425757525,
                0.19702446463924983,
                0.2005858316830054,
                0.20416640696503305,
                0.2077590166413785,
                0.21135687487344615,
                0.21495360237233607,
                0.21854324282286702,
                0.22212027156350597,
                0.2256796016185701,
                0.2292165849608783,
                0.2300980343305222,
                0.233595143913896,
                0.23705942760285645,
                0.23789314435827286,
                0.24130225386928056,
                0.24209591827786173,
                0.24544291020059508,
                0.24619243020623416,
                0.24947227619926599,
                0.2501749565614572,
                0.25085428757219436,
                0.254038722136834,
                0.25466958390374483,
                0.2577815097015478,
                0.25836389865922066,
                0.25892318866374203,
                0.25945952460544963,
                0.2624496555446222,
                0.2629385500130165,
                0.26340366975094476,
                0.2638431747458497,
                0.26671173055430203,
                0.26709546924065397,
                0.26744305662271184,
                0.267746155803818,
                0.2679936451061628,
                0.2681714254270123,
                0.27085269897610814,
                0.27091741073049824,
                0.27088051022536014,
                0.2707230648720425,
                0.270425039449662,
                0.2699659575466803,
                0.2693256512345947,
                0.2684850624518183,
                0.2674270546566682,
                0.2661371904102685,
                0.2646044296182411,
                0.26282170548379696,
                0.2662433160578317,
                0.2644716879305306,
                0.26249213208545646,
                0.2603104279852673,
                0.2579356612639902,
                0.25537994293085237,
                0.2526580264641904,
                0.24978684595567463,
                0.2467850072026198,
                0.23280280398157993,
                0.22898881235039834,
                0.22512538220473574,
                0.2212369824040283,
                0.21734648756363398,
                0.21347486220466214,
                0.209640948387292,
                0.2058613517585577,
                0.2021504167401213,
                0.19852026622044203,
                0.1949808948104722,
                0.19154030906273256,
                0.1882046880521552,
                0.16779247579320597,
                0.16455577198589363,
                0.1614574768391531,
                0.15849566705518797,
                0.15566761857416497,
                0.15296998049979574,
                0.15039892459229248,
                0.13081286797931793,
                0.12855423643401848,
                0.12641379915464437,
                0.12438563165899288,
                0.12246397045074081,
                0.1206432454983152,
                0.1034940141168391,
                0.10198360204487428,
                0.10055513192497491,
                0.09920370784345839,
                0.09792473954110144,
                0.08341674793454561,
                0.08239063473495972,
                0.08141929998751654,
                0.08049936689567776,
                0.07962770251137347,
                0.07880139932504533,
                0.06695365461311428,
                0.06630295204254663,
                0.06568514486904156,
                0.06509828623617414,
                0.06454057358391595,
                0.054839722797869694,
                0.05440458928419679,
                0.0539901111805872,
                0.053595140709374954,
                0.05321861459260838,
                0.04529937227700283,
                0.0450063842823063,
                0.044726293118147784,
                0.04445844614845647,
                0.04420223719821337,
                0.03773022313712956,
                0.03753039153165238,
                0.03733863737056043,
                0.03715460129259184,
                0.03697794781697494,
                0.036808362929731074,
                0.031532050934520835,
                0.03139848112939031,
                0.03126982798536593,
                0.031145912449396712,
                0.03102656616219027,
                0.030911630351322415,
                0.030800954761673438,
                0.026488599867046908,
                0.02639987373285954,
                0.026314153246805225,
                0.02623135613365031,
                0.026151403423028654,
                0.02607421902289765,
                0.02599972949130666,
                0.02592786382401913,
                0.022382003363401976,
                0.0223228790177861,
                0.022265655487867114,
                0.02221029419134235,
                0.022156756857015774,
                0.022105005354609172,
                0.0220550016186029,
                0.022006707590567807,
                0.021960085165432422,
                0.02191509617879036,
                0.01897991931228792,
                0.018941393607448027,
                0.018904087279259862,
                0.018867975792222946,
                0.018833033660932523,
                0.018799234449996552,
                0.018766550706788218,
                0.018734953929053864,
                0.01870441450533962,
                0.018674901630018115,
                0.018646383201429466,
                0.018618825690250324,
                0.018592193990869404,
                0.018566451245410096,
                0.018541558653843184,
                0.018517475277967273,
                0.018494157840470333,
                0.0184715606267459,
                0.01844963529696362,
                0.01842833091476197,
                0.015963847696397998,
                0.01594055460908301,
                0.015917126636591485,
                0.015893436481663966,
                0.01586935145472101,
                0.015844735190134518,
                0.015819449995132552,
                0.0157933592232213,
                0.015766329806748604,
                0.015738234760961096,
                0.015708955619663865,
                0.015678384653487816,
                0.01564642675885434,
                0.015613001676673089,
                0.015578044467503521,
                0.015541506837781379,
                0.015503358371501847,
                0.015463586165826054,
                0.015422194865319186,
                0.015379206465205976,
                0.015334659592099417,
                0.015288608625007064,
                0.015241122875426774,
                0.015192283935310857,
                0.015142186433555927,
                0.01509093473179277,
                0.015038641605360632,
                0.014985427611297846,
                0.014931419020862516,
                0.01487674582408039,
                0.01482154036658248,
                0.014765936122978381,
                0.014710066312739696,
                0.014654062626328004,
                0.014598054094221968,
                0.014542166293535984,
                0.014486519933161747,
                0.014431230632265491,
                0.01437640797480046,
                0.014322155192909119,
                0.014268569024441905,
                0.01421573920715465,
                0.01416374846680499,
                0.014112672582880618,
                0.014062578617180228,
                0.00953122701231895,
                0.009419333257805902,
                0.009310281944256198,
                0.009204137364886752,
                0.009100948039589057,
                0.009000747758597232,
                0.008903557150989831,
                0.008809384762550948,
                0.008718227888740942,
                0.008630073483689429,
                0.008544900839635237,
                0.008462680227263725,
                0.008383375518786302,
                0.008306945213760979,
                0.008233341119786311,
                0.008162511576715431,
                0.008094400095781669,
                0.008028948019626213,
                0.007966093105879271,
                0.007905772370700203,
                0.007847919561351406,
                0.0077924681709743366,
                0.003148608617001775,
                0.003101245189783212,
                0.003056012459582326,
                0.0030128164252587186,
                0.0029715676932649407,
                0.0029321812115773336,
                0.0028945755190558035,
                0.0028586733449062246,
                0.002824401287215248,
                0.00109966016952123,
                0.0010829244218605852,
                0.0010669290114314587,
                0.0010516404312211867,
                0.0010370256962015868,
                0.0005091189257479965,
                0.0005022016386374274,
                0.0004955724216224032,
                0.0004892185742513627,
                0.0002941698356560777,
                0.00029078566576984664,
                0.0002875301186215836,
                0.00019628701044856764,
                0.00019435154290464908,
                0.00014345690502413168,
                0.0001422201700843537,
                0.00011055062876040072,
                8.904695230527042e-05,
                7.363821381143458e-05,
                7.322190682410807e-05,
                6.184742839587442e-05,
                5.308975334464945e-05,
                4.0700175151916266e-05,
                3.610466424161352e-05,
                3.2292218324454695e-05,
                2.6343260061357494e-05,
                2.400605267526829e-05,
                2.0165551275219448e-05,
                1.7189135343648084e-05,
                1.4834364632977997e-05,
                1.2062165240009868e-05,
                1.0658067426665874e-05,
                8.91313746453698e-06,
                7.553370226695544e-06,
                6.131400235539051e-06,
                5.099919516316725e-06,
                4.033929559775172e-06,
                3.235650386057788e-06,
                2.4998944165626802e-06,
                1.8611854047137585e-06,
                1.3338724911582259e-06,
                8.663866374782482e-07,
                4.364833297709788e-07,
                7.689097036663719e-08,
                1.2195512433987817e-07,
                2.676916589473622e-07,
                4.0655001074007855e-07,
                5.38800868355339e-07,
                6.646983928451187e-07,
                7.84468243660476e-07,
                8.983112654838938e-07,
                1.0064190982013637e-06,
                1.1091072347889338e-06,
                1.2065312987211885e-06,
                1.2988965397408377e-06,
                1.3864833608099812e-06,
                1.4697061950984822e-06,
                1.5489030034748135e-06,
                1.6245099099507751e-06,
                1.6970178797822292e-06,
                1.7670160345013962e-06,
                1.834158853640373e-06,
                1.8975122492686447e-06,
                1.957763890622168e-06,
                2.0150188939451533e-06,
                2.0693852796300728e-06,
                2.120974966261894e-06,
                2.1699171689820705e-06,
                2.2163551756094095e-06,
                2.2604182954705166e-06,
                2.3022267198822553e-06,
                2.3418878185205446e-06,
                2.3795165600823593e-06,
                2.4152077537871717e-06,
                2.44906385516213e-06,
                2.4811719907709824e-06,
                2.5116208656508046e-06,
                2.540493510305847e-06,
                2.5678628471468417e-06,
                2.593808899880025e-06,
                2.6184050824860874e-06,
                2.6417208478812624e-06,
                2.663819588983157e-06,
                2.6847562652586154e-06,
                2.704588735912865e-06,
                2.7233805159724474e-06,
                2.7411744799026673e-06,
                2.7580177236694005e-06,
                2.7739683344032535e-06,
                2.7890650036251585e-06,
                2.803349203370196e-06,
                2.8168678779498267e-06,
                2.829658360398299e-06,
                2.841757735335269e-06,
                2.853203553154707e-06,
                2.8640298682963594e-06,
                2.874268117250788e-06,
                2.8839483607928827e-06,
                2.8931004920920237e-06,
                2.9017546173823468e-06,
                2.909934515487454e-06,
                2.9176640684090544e-06,
                2.924965661703867e-06,
                2.9318685735384776e-06,
                2.9383897285042473e-06,
                2.9445484194158075e-06,
                2.9503624842277587e-06,
                2.955854097837069e-06,
                2.9610408374897044e-06,
                2.9659368833543473e-06,
                2.9705569214095924e-06,
                2.97491650457063e-06,
                2.9790330658611773e-06,
                2.98291724954208e-06,
                2.986581141537497e-06,
                2.9900360004037953e-06,
                2.9932996015667903e-06,
                2.9963785283724305e-06,
                2.9992824861363283e-06,
                3.0020203968208614e-06,
                3.004600399035178e-06,
                3.0070331641541106e-06,
                3.0093306725744103e-06,
                3.0114967600957787e-06,
                3.0135381062201006e-06,
                3.0154607693582425e-06,
                3.0172701868300457e-06,
                3.0189784274848192e-06,
                3.020589528253113e-06,
                3.0221072955634456e-06,
                3.0235364009297663e-06,
                3.02488105522313e-06,
                3.026146147800033e-06,
                3.0273410923168397e-06,
                3.028466465145235e-06,
                3.029525911514153e-06,
                3.0305227423949975e-06,
                3.031459934501642e-06,
                3.0323428712783697e-06,
                3.033175536145658e-06,
                3.0339593344913703e-06,
                3.0346968345603645e-06,
                3.0353903588086435e-06,
                3.0360419839033612e-06,
                3.0366591858520153e-06,
                3.037240784080974e-06,
                3.0377885773322367e-06,
                3.0383042677020198e-06,
                3.0387893561395508e-06,
                3.0392451424470637e-06,
                3.0396727252798033e-06,
                3.040076548794511e-06,
                3.040459319002362e-06,
                3.040819853323486e-06,
                3.041159185945652e-06,
                3.041478205998053e-06,
                3.0417776575513037e-06,
                3.042058139617444e-06,
                3.04232067851626e-06,
                3.042571593927283e-06,
                3.0428078187445493e-06,
                3.043030043194097e-06,
                3.0432388650704577e-06,
                3.0434347897366585e-06,
                3.043618230124221e-06,
                3.0437895067331598e-06,
                3.0439517682410554e-06,
                3.0441055032670648e-06,
                3.044250054768926e-06,
                3.04438585800711e-06,
                3.0445132921790185e-06,
                3.0446326804189916e-06,
                3.044744289798305e-06,
                3.044848846951802e-06,
                3.044948441611102e-06,
                3.0450420725633275e-06,
                3.045130049268265e-06,
                3.045212645817134e-06,
                3.0452901009325803e-06,
                3.0453626179686753e-06,
                3.045430364910922e-06,
                3.0454956136780325e-06,
                3.0455576966819835e-06,
                3.0456163302291934e-06,
                3.0456716783575295e-06,
                3.045723877135939e-06,
                3.0457730346644473e-06,
                3.0458192310741557e-06,
                3.045862518527246e-06,
                3.0459029212169788e-06,
                3.0459404353676896e-06,
                3.0459750292347955e-06,
                3.046007343485966e-06,
                3.046037505083279e-06,
                3.0460657818185297e-06
            ]
        },
        {
            "xlabel": "k",
            "ylabel": "| \\partial_t m_\\sigma^2 |",
            "label": "| \\partial_t m_\\sigma^2 |",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056528,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.655972934873,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.00547947233690029,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199305,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484
            ],
            "y": [
                0.3216228122404483,
                0.32162281224048866,
                0.32162281224046924,
                0.32162281224047,
                0.3216228122404908,
                0.3216228122404914,
                0.3216228122404883,
                0.3216228122404489,
                0.3216228122404917,
                0.3216228122404873,
                0.3216228122404935,
                0.32162281224049044,
                0.32162281224044487,
                0.32162281224049155,
                0.3216228122404921,
                0.32162281224048933,
                0.3216228122404675,
                0.32162281224049244,
                0.32162281224046846,
                0.32162281224046796,
                0.32162281224049066,
                0.3216228122404688,
                0.32162281224049183,
                0.3216228122404695,
                0.32162281224048966,
                0.3216228122404689,
                0.32162281224049244,
                0.3216228122404665,
                0.3216228122404694,
                0.32162281224048933,
                0.32162281224044936,
                0.3216228122404895,
                0.321622812240488,
                0.3216228122404492,
                0.32162281224049083,
                0.3216228122404677,
                0.32162281224047023,
                0.32162281224049155,
                0.32162281224046924,
                0.3216228122404894,
                0.32162281224044603,
                0.32162281224049405,
                0.32162281224044353,
                0.32162281224049255,
                0.32162281224046657,
                0.3216228122404508,
                0.3216228122404902,
                0.32162281224046724,
                0.3216228122404678,
                0.321622812240472,
                0.32162281224044764,
                0.3216228122405319,
                0.32162281224044437,
                0.3216228122404744,
                0.3216228122404461,
                0.32162281224046807,
                0.32162281224047,
                0.3216228122404699,
                0.32162281224044503,
                0.32162281224046985,
                0.3216228122404442,
                0.32162281224047184,
                0.32162281224048966,
                0.3216228122404497,
                0.3216228122404671,
                0.3216228122404437,
                0.32162281224047407,
                0.3216228122404242,
                0.3216228122404886,
                0.32162281224042666,
                0.32162281224046985,
                0.3216228122404265,
                0.32162281224049044,
                0.32162281224042477,
                0.3216228122404258,
                0.3216228122404704,
                0.3216228122404439,
                0.3216228122404289,
                0.32162281224046957,
                0.32162281224042544,
                0.3216228122404243,
                0.3216228122403381,
                0.3216228122404023,
                0.3216228122406454,
                0.3216228122402073,
                0.3216228122407303,
                0.32162281224021017,
                0.32162281224189565,
                0.32162281224016676,
                0.3216228105405843,
                0.32162285126504314,
                0.3216228610491095,
                0.3216229338539355,
                0.32162249344885646,
                0.3216228121261046,
                0.3216228786179685,
                0.3216228118317933,
                0.3216229910557245,
                0.3216222031869527,
                0.3216231911213747,
                0.32162291862339715,
                0.321622767997093,
                0.32162290538882243,
                0.3216225984159312,
                0.3216229235407022,
                0.3216227882277665,
                0.32162289751101286,
                0.3216227485225726,
                0.321622823352232,
                0.3216231063775041,
                0.32162258692519674,
                0.3216228435927668,
                0.3216222459968207,
                0.3216232288702475,
                0.32162290661518395,
                0.32162290186533177,
                0.32162263675606423,
                0.32162293563576233,
                0.32162287625122105,
                0.32162280071183863,
                0.32162267393617544,
                0.3216227987036451,
                0.3216229073288529,
                0.32162264169513716,
                0.3216229466244453,
                0.32162289381045844,
                0.32162280816066596,
                0.32162271936327963,
                0.3216228599276294,
                0.3216228099928909,
                0.32162290255783865,
                0.3216225885926781,
                0.32162293337605163,
                0.32162266334388145,
                0.3216228212366228,
                0.3216229338523778,
                0.3216227097385981,
                0.321622889682811,
                0.32162275357645553,
                0.32162298019780033,
                0.3216225799819502,
                0.3216231581655801,
                0.32162251324106683,
                0.3216230182867551,
                0.32162264273942553,
                0.32162276251422783,
                0.32162287916278515,
                0.32162284640060457,
                0.3216228274466339,
                0.3216227712814925,
                0.3216227962443231,
                0.32162278355852325,
                0.3216228038019147,
                0.3216228373187718,
                0.32162285889202813,
                0.32162263808785835,
                0.3216227404311954,
                0.32162305813151904,
                0.32162277053616856,
                0.3216227424407716,
                0.3216227312084126,
                0.3216229725565631,
                0.32162271899990114,
                0.32162296503461696,
                0.32162277087984054,
                0.3216228088858657,
                0.321622640544071,
                0.3216227946493284,
                0.32162287070497714,
                0.32162287719158345,
                0.3216228409726609,
                0.3216227999965013,
                0.32162281448947494,
                0.3216227828459591,
                0.3216227427378997,
                0.32162281124250597,
                0.3216228547672133,
                0.32162277805331385,
                0.32162275821664865,
                0.3216228148334907,
                0.3216228095956164,
                0.3216227509143885,
                0.32162277629664693,
                0.3216228388499203,
                0.32162280925796083,
                0.3216227751632955,
                0.32162280483926886,
                0.32162280901547524,
                0.32162279335590765,
                0.32162281269054327,
                0.32162280825075884,
                0.3216227879004261,
                0.32162280231256396,
                0.3216227988376718,
                0.32162278357450813,
                0.32162278333849675,
                0.3216227817339931,
                0.32162280080099875,
                0.32162280705331864,
                0.3216227951331194,
                0.3216227853858586,
                0.32162277257570465,
                0.32162278073735906,
                0.3216227821620569,
                0.321622784930182,
                0.3216227854238412,
                0.3216227882042525,
                0.3216227881190085,
                0.3216227779898894,
                0.32162276930918016,
                0.3216227712974699,
                0.32162277871184364,
                0.32162279054246656,
                0.3216227885173516,
                0.32162277653393945,
                0.32162276296661596,
                0.32162275252381306,
                0.3216227522790545,
                0.3216227513678569,
                0.3216227535402022,
                0.32162275271360313,
                0.32162275953837877,
                0.3216227692386648,
                0.3216227606500157,
                0.3216227561927749,
                0.321622747277695,
                0.3216227430521885,
                0.3216227339507585,
                0.32162272198677805,
                0.3216227217373342,
                0.3216227270585456,
                0.3216227359693489,
                0.3216227363079393,
                0.32162272491422017,
                0.3216227154975567,
                0.32162270656480785,
                0.32162270622109,
                0.32162270161801904,
                0.32162269741170807,
                0.3216226921063224,
                0.32162268787326814,
                0.3216226840729608,
                0.3216226776656545,
                0.321622671740893,
                0.32162266517476246,
                0.32162265920655314,
                0.32162265285125646,
                0.32162264613572805,
                0.3216226390499552,
                0.32162263161484805,
                0.32162262389594676,
                0.32162261593284647,
                0.32162260778759993,
                0.32162259933219506,
                0.32162259069049476,
                0.32162258209804157,
                0.32162257337622857,
                0.3216225629450053,
                0.32162255063613826,
                0.321622537170026,
                0.3216225251553383,
                0.321622511917442,
                0.32162249971534146,
                0.3216224906102779,
                0.3216224829861095,
                0.32162246686836177,
                0.32162244698509096,
                0.3216224255752131,
                0.3216224144740726,
                0.32162240177334817,
                0.32162238529036846,
                0.32162236266465866,
                0.32162233884657104,
                0.32162232184284945,
                0.3216223032260865,
                0.3216222846336429,
                0.3216222622681003,
                0.32162223881431734,
                0.3216222123098044,
                0.3216221827022745,
                0.3216221562564675,
                0.3216221290592043,
                0.3216221025988893,
                0.3216220777285221,
                0.3216220481694375,
                0.3216220128901808,
                0.32162197531013687,
                0.321621935396739,
                0.32162189233860405,
                0.32162185680673294,
                0.3216218244013804,
                0.3216217896143903,
                0.3216217511542375,
                0.3216217084624484,
                0.3216216524948734,
                0.3216215794676998,
                0.32162152136682903,
                0.32162146654909635,
                0.32162141989344,
                0.32162138534464674,
                0.32162137384731393,
                0.3216213063437573,
                0.3216212183171488,
                0.32162110975033953,
                0.32162098999001815,
                0.32162084373566363,
                0.321620801646274,
                0.3216208260680247,
                0.3216207910447524,
                0.32162073726457985,
                0.32162069450869685,
                0.3216205454335591,
                0.32162029979810497,
                0.3216200317682397,
                0.3216200302545399,
                0.3216200855395717,
                0.3216200216970813,
                0.32161982329029254,
                0.321619593670066,
                0.3216195175406731,
                0.32161937875911767,
                0.32161924125455726,
                0.3216190803566651,
                0.32161893069018244,
                0.32161877044912807,
                0.32161859468534026,
                0.32161841064173013,
                0.3216182230990826,
                0.32161802646356913,
                0.3216178255487982,
                0.3216176237546065,
                0.3216174152175001,
                0.3216171858045318,
                0.32161694201899454,
                0.3216166800798716,
                0.32161639105938095,
                0.3216161211599329,
                0.32161585537952314,
                0.3216155861538619,
                0.3216153189202679,
                0.32161502973086475,
                0.3216146566941018,
                0.3216142268188914,
                0.3216138228018706,
                0.3216133802023378,
                0.3216130450106742,
                0.32161282425831955,
                0.32161251045669204,
                0.3216121123366933,
                0.32161158890390823,
                0.3216108116536954,
                0.3216098644467594,
                0.3216093709339683,
                0.32160906628801994,
                0.3216088810580972,
                0.3216092142854441,
                0.3216075522896246,
                0.3216068826443367,
                0.32160617863299373,
                0.32160548905509784,
                0.3216046696892943,
                0.3216039976391565,
                0.3216032480657485,
                0.3216024105311603,
                0.321601532325308,
                0.3216006500149994,
                0.32159970248504927,
                0.3215987264179163,
                0.3215977065057354,
                0.3215966435570972,
                0.321595535709034,
                0.3215943812589182,
                0.3215931778526545,
                0.32159192354843236,
                0.32159061622472745,
                0.3215892536151474,
                0.32158783337656127,
                0.3215863530137443,
                0.3215848100635772,
                0.32158320197162477,
                0.3215815256903135,
                0.3215797789808739,
                0.3215779580257913,
                0.3215760595496688,
                0.3215740835269676,
                0.32157201882201314,
                0.32156987055198394,
                0.3215676401437671,
                0.3215652953981555,
                0.3215628576165959,
                0.32156033252052796,
                0.3215576887131419,
                0.3215549308481216,
                0.32155206137476905,
                0.32154906934625127,
                0.32154595174947076,
                0.3215427017841436,
                0.32153931425074594,
                0.32153578427893986,
                0.3215321051739129,
                0.3215282708510722,
                0.321524274703789,
                0.3215201099105044,
                0.32151576944212673,
                0.32151124589488467,
                0.32150653159190345,
                0.3215016184823809,
                0.3214964982138513,
                0.3214911620723194,
                0.32148560104976326,
                0.32147980570933965,
                0.3214737662129614,
                0.3214674721853459,
                0.32146091297506635,
                0.3214540776187358,
                0.32144695470364637,
                0.3214395320157233,
                0.3214317962137007,
                0.3214237353667953,
                0.321415335687807,
                0.3214065822590756,
                0.32139746086704585,
                0.3213879561109643,
                0.32137805176368617,
                0.3213677312552601,
                0.32135697717531386,
                0.32134577143395476,
                0.3213340951858088,
                0.32132192880026705,
                0.32130925186037246,
                0.321296043081773,
                0.32128228031293443,
                0.32126794050937607,
                0.3212529996496077,
                0.32123743274220323,
                0.321221213771482,
                0.32120431564828195,
                0.3211867101727015,
                0.3211683679996085,
                0.3211492585714094,
                0.3211293500882975,
                0.3211086094510872,
                0.32108700220852326,
                0.3210644925116383,
                0.32104104304209574,
                0.3210166149627787,
                0.320991167861552,
                0.32096465968841953,
                0.3209370466723992,
                0.3209082832865973,
                0.3208783221406057,
                0.3208471139414293,
                0.32081460739586676,
                0.3207807491284498,
                0.3207454836212157,
                0.3207087531129876,
                0.3206704975237391,
                0.3206306543186943,
                0.3205891584696247,
                0.32054594235178063,
                0.3205009355953295,
                0.32045406499319307,
                0.32040525445126233,
                0.32035442477490256,
                0.32030149359298493,
                0.32024637527683103,
                0.3201889807264383,
                0.3201292172889671,
                0.3200669886067626,
                0.32000219446118766,
                0.3199347306257723,
                0.3198644887031043,
                0.3197913559635768,
                0.319715215159026,
                0.3196359443587879,
                0.31955341674462273,
                0.3194675004185503,
                0.3193780582050566,
                0.31928494741633345,
                0.31918801964442856,
                0.31908712051748805,
                0.31898208944999773,
                0.3188727593895153,
                0.31875895654208425,
                0.3186405000880356,
                0.3185172018831311,
                0.3183888661448053,
                0.31825528912332735,
                0.31811625875108157,
                0.31797155428190405,
                0.31782094590680976,
                0.31766419434120413,
                0.3175010504010548,
                0.3173312545509002,
                0.3171545364235557,
                0.3169706143140844,
                0.31677919464366305,
                0.3165799713897164,
                0.3163726254833563,
                0.31615682416715285,
                0.3159322203148058,
                0.3156984517019738,
                0.31545514023748167,
                0.3152018911361354,
                0.31493829203792373,
                0.3146639120708853,
                0.31437830084302076,
                0.31408098736020273,
                0.3137714788926042,
                0.3134492597209016,
                0.31311378980736126,
                0.3127645033793467,
                0.31240080739140363,
                0.31202207987492825,
                0.31162766816271154,
                0.31121688696850996,
                0.3107890163229986,
                0.31034329933816185,
                0.3098789397944778,
                0.3093950995300595,
                0.3088908956152492,
                0.30836539729077583,
                0.30781762264706375,
                0.30724653502512506,
                0.30665103910289015,
                0.306029976648047,
                0.305382121860064,
                0.30470617645697445,
                0.30400076406137116,
                0.3032644242877997,
                0.3024956062369422,
                0.3016926613823869,
                0.3008538358091762,
                0.299977261730569,
                0.29906094821010965,
                0.2981027710052529,
                0.2971004614456524,
                0.296051594244627,
                0.29495357413204787,
                0.2938036211490938,
                0.29259875458017975,
                0.2913357752269878,
                0.06250818399992954,
                0.6292142736099354,
                0.5549102207501111,
                0.5042010348789541,
                0.5315556719679041,
                0.5251858457897165,
                0.3852092305541702,
                0.5401242174132723,
                0.360104680423399,
                0.5084136423595731,
                0.2994140236332897,
                0.44291497782007166,
                0.3395043821627344,
                0.35581596971707696,
                0.3704520421775303,
                0.38335197074414845,
                0.2635362178922123,
                0.27170156045818006,
                0.27891422356050827,
                0.285170760619632,
                0.2904765088214327,
                0.2948452342264958,
                0.16520403532137062,
                0.30127302399898587,
                0.1703727759455981,
                0.3049600024939445,
                0.17346854801713668,
                0.17440415088034655,
                0.1749903271668319,
                0.1752459760031303,
                0.17519089978094515,
                0.17484570088024254,
                0.1742314044664895,
                0.17336932952428366,
                0.17228085653984912,
                0.04293400270855538,
                0.1703386688963535,
                0.1687397715709058,
                0.04060902267100917,
                0.16605232475063647,
                0.03865813629372052,
                0.16302667541096316,
                0.0365079323446844,
                0.15975610352452746,
                0.03422644749948012,
                0.033089137572103994,
                0.15510876396529635,
                0.030728277473514115,
                0.1515769767759562,
                0.02836724370936846,
                0.02724213028672227,
                0.02612407424293754,
                0.1456445421172998,
                0.02381327521819915,
                0.022655245752890813,
                0.021407592190229134,
                0.1397228100571223,
                0.018691303626284995,
                0.016930430852494426,
                0.014763481046937362,
                0.0120548119303802,
                0.008659397850568235,
                0.13060058783155845,
                0.003152007062393589,
                0.0017973651602772537,
                0.007668913789704652,
                0.014516346295500618,
                0.02236115237569285,
                0.031188306310199674,
                0.04094374823942742,
                0.0515338839722506,
                0.06282724448593835,
                0.07465835051088382,
                0.08683366901464352,
                0.16666123173084332,
                0.08629320008115712,
                0.09642102988681539,
                0.10626735122020729,
                0.11567112571047553,
                0.12448499212332882,
                0.1325802399737811,
                0.13985065504006902,
                0.14621481118804205,
                0.6810509731332249,
                0.18577349155029813,
                0.18818156328728117,
                0.18939779563625148,
                0.18949984170114834,
                0.18858073914757026,
                0.1867438696857155,
                0.1840981654577253,
                0.18075376717007138,
                0.17681888218642222,
                0.1723971755333107,
                0.16758548238809862,
                0.16247281628971752,
                0.9942465291764963,
                0.15765471598905229,
                0.15091304935164981,
                0.1442650635037113,
                0.13774976229571656,
                0.1313976779386218,
                0.1252320610781952,
                0.9540057961707767,
                0.11001436522971647,
                0.10425730973891979,
                0.09878882639269818,
                0.09360107382383696,
                0.0886846286707944,
                0.8353118987189507,
                0.07356977975373732,
                0.06957851705268189,
                0.06582572655270907,
                0.062296520309191035,
                0.706661292619909,
                0.04998034873869023,
                0.04731217709587449,
                0.04480848386408031,
                0.04245739157064786,
                0.0402479194627241,
                0.5770848798244828,
                0.03169469159470776,
                0.03009240890528668,
                0.0285849545087859,
                0.02716529995627566,
                0.47251307706040946,
                0.021194664263202812,
                0.020188571954166727,
                0.019238386077325417,
                0.018339990785436137,
                0.38573375027228723,
                0.014270981171563701,
                0.01364279698274826,
                0.013046401663264082,
                0.012479532168859898,
                0.31524155419231503,
                0.009733480998775391,
                0.009340041476261288,
                0.008964105871635784,
                0.008604511004047447,
                0.008260211260006584,
                0.2570008003806712,
                0.0065059736528848295,
                0.0062664908776756565,
                0.006035729492986849,
                0.005813168622772971,
                0.005598341305870011,
                0.00539083267786481,
                0.2100479767782278,
                0.004321709467055016,
                0.004175309107001241,
                0.004032916243265866,
                0.003894369900988564,
                0.0037595298815871134,
                0.0036282671032807985,
                0.0035004628288761237,
                0.17271324691263737,
                0.0028798532306388695,
                0.0027872675086569984,
                0.0026965610695297666,
                0.002607718759745064,
                0.002520733715419706,
                0.002435602782265692,
                0.0023523256149168854,
                0.0022709044852463056,
                0.002191342283364262,
                0.14296781627673566,
                0.0018765260636730173,
                0.001817132158281397,
                0.0017589333382577173,
                0.0017019758719342415,
                0.001646306031687636,
                0.0015919733654118971,
                0.0015390289987687383,
                0.0014875269591431697,
                0.0014375254128351704,
                0.0013890874875359307,
                0.001342282722471293,
                0.0012971878961304166,
                0.0012538883585814758,
                0.0012124787090023459,
                0.0011730630943728088,
                0.001135755449067515,
                0.0011006744898376549,
                0.0010679480871813316,
                0.0010377027140187523,
                0.12004107418577546,
                0.0011345693902717184,
                0.0011411394335824583,
                0.0011539099247810363,
                0.001173143515233561,
                0.0011990192594476246,
                0.0012316018004973142,
                0.001270840175832886,
                0.0013165600657449646,
                0.001368465181868765,
                0.0014261405987132654,
                0.0014890633424990839,
                0.001556618430968576,
                0.0016280828126103435,
                0.0017027102915462293,
                0.0017796900735074438,
                0.0018581513708883916,
                0.0019372411451148335,
                0.0020161046899270637,
                0.0020938968821801783,
                0.0021698076332928393,
                0.002243069669076315,
                0.0023129556515782295,
                0.002378867419312652,
                0.002440169963371724,
                0.002496389217688388,
                0.0025471153638504645,
                0.0025919693676194396,
                0.002630672898401971,
                0.0026630448209150224,
                0.002688970397357903,
                0.0027083946369714103,
                0.0027213299671236028,
                0.002727850863470295,
                0.002728086889567138,
                0.0027222062533170735,
                0.0027104460781382156,
                0.002693054276495529,
                0.002670324814055661,
                0.0026425670774605243,
                0.0026100973933896004,
                0.0025732567253634207,
                0.0025323866167078954,
                0.0024878254092309243,
                0.0024399977277559147,
                0.22071495967500768,
                0.005450167558998874,
                0.005311716761684893,
                0.005170134343606886,
                0.00502618859846106,
                0.004880596984530872,
                0.004734000560857695,
                0.004586987885577492,
                0.004440106944137926,
                0.004293861446382824,
                0.004148624590876391,
                0.004004835803199858,
                0.00386280674288315,
                0.0037227991033657866,
                0.003585138839393656,
                0.0034499948593521242,
                0.003317602357665777,
                0.003188066963022432,
                0.0030615632956293957,
                0.0029381274713556923,
                0.0028179187129965394,
                0.0027009493983799256,
                0.22619504368012994,
                0.0023069975230790435,
                0.0022032146460602507,
                0.002104010415706213,
                0.0020091604034624764,
                0.0019184531405804963,
                0.001831713720810304,
                0.0017487380390366553,
                0.0016693376482037508,
                0.08400940810535754,
                0.000815171761574968,
                0.0007791111076136652,
                0.0007446825271687509,
                0.0007118605952032818,
                0.02571350266172835,
                0.00033693009918542614,
                0.0003228986610922539,
                0.0003094858418790193,
                0.009500515128319474,
                0.00016483755512850987,
                0.0001585725452816536,
                0.0044443072833775235,
                9.427355856693599e-05,
                0.0024789972015023783,
                6.023940010943463e-05,
                0.0015425731979710673,
                0.0010474100214531014,
                0.0007505352468480159,
                2.0277653983332246e-05,
                0.0005540328287300728,
                0.0004265724808696269,
                0.0006034767304893675,
                0.0002238400578241096,
                0.0001856982022684199,
                0.0002897643347162464,
                0.00011384166998195156,
                0.00018706474040421106,
                0.0001449765058195997,
                0.00011469715170456985,
                0.00013502944167334655,
                6.839138060253678e-05,
                8.499277474162059e-05,
                6.623210848295089e-05,
                6.926190607686997e-05,
                5.024179211881571e-05,
                5.192268241106222e-05,
                3.88829141943897e-05,
                3.5837507944327654e-05,
                3.111050434556021e-05,
                2.5684576832810582e-05,
                2.277049550357513e-05,
                2.093990921449746e-05,
                1.7515174284913874e-05,
                2.195003565012117e-06,
                7.0985957753879704e-06,
                6.763570384515694e-06,
                6.4417298084355725e-06,
                6.1322690146443085e-06,
                5.833799735300437e-06,
                5.545113282332832e-06,
                5.265761304683226e-06,
                5.00177649020043e-06,
                4.7453718486807145e-06,
                4.498964597042836e-06,
                4.266215329572331e-06,
                4.053652445402892e-06,
                3.857551099856928e-06,
                3.6826926641691728e-06,
                3.53174836847795e-06,
                3.4094992495376506e-06,
                3.2704203758602826e-06,
                3.085843558546095e-06,
                2.9347620205484455e-06,
                2.788800528316522e-06,
                2.6481005383139178e-06,
                2.5128519253228704e-06,
                2.38389717721332e-06,
                2.261921751811305e-06,
                2.146244778901232e-06,
                2.0364221346704564e-06,
                1.9318292972951657e-06,
                1.8328364030562606e-06,
                1.7384615157339238e-06,
                1.649077074864704e-06,
                1.5639364309193742e-06,
                1.48311646883447e-06,
                1.406340791103449e-06,
                1.3331170485009651e-06,
                1.2637911338830022e-06,
                1.1980410979876482e-06,
                1.1356740036388179e-06,
                1.0763946779016897e-06,
                1.0197923407463895e-06,
                9.660082338374298e-07,
                9.153178432729424e-07,
                8.667158000062677e-07,
                8.204077266444252e-07,
                7.769289854129261e-07,
                7.353348468844369e-07,
                6.957607454988489e-07,
                6.584732271717085e-07,
                6.230041418127606e-07,
                5.893413895407282e-07,
                5.575076574844711e-07,
                5.273326632511203e-07,
                4.986888906822196e-07,
                4.715093308464343e-07,
                4.457858199445816e-07,
                4.2152873602369195e-07,
                3.9842988093836453e-07,
                3.764942803305252e-07,
                3.5564904473510904e-07,
                3.362299022617739e-07,
                3.1763512982759215e-07,
                2.999800798370093e-07,
                2.831938883623579e-07,
                2.674878009972385e-07,
                2.5263787344337165e-07,
                2.3847863944663204e-07,
                2.250347362068461e-07,
                2.1234839083242412e-07,
                2.0051118043196783e-07,
                1.8919243511826288e-07,
                1.784623760280502e-07,
                1.682807033865553e-07,
                1.5896484358289478e-07,
                1.4996964813326796e-07,
                1.4144718323535195e-07,
                1.333592929937967e-07,
                1.2566782151343114e-07,
                1.1849613579929259e-07,
                1.1190799623569664e-07,
                1.0550669240023831e-07,
                9.943073652221117e-08,
                9.364987624185662e-08,
                8.813385919906234e-08,
                8.320569669083555e-08,
                7.847416667575403e-08,
                7.392804176500506e-08,
                6.960945889972788e-08,
                6.549598089414954e-08,
                6.162065569944798e-08,
                5.820385479640972e-08,
                5.481512804527844e-08,
                5.160395462199239e-08,
                4.8554053371710145e-08,
                4.5649143139513265e-08,
                4.30064519517774e-08,
                4.055778686632882e-08,
                3.817757599776937e-08,
                3.5922460268527546e-08,
                3.378046769276139e-08,
                3.173962628491726e-08,
                3.006292936138156e-08,
                2.8328728566090116e-08,
                2.6682141644677814e-08,
                2.5118461134055727e-08,
                2.362788948304189e-08,
                2.2200629140147427e-08,
                2.0826882554118985e-08,
                1.9669603804060927e-08,
                1.864413057242444e-08,
                1.756105574837118e-08,
                1.65283545724829e-08,
                1.5538961471379763e-08,
                1.4585810871401852e-08,
                1.3661837199162056e-08,
                1.2787853938131883e-08,
                1.2221692257635458e-08,
                1.1506136703498112e-08,
                1.082420096646214e-08,
                1.0171382854241102e-08,
                9.543180174642175e-09,
                8.935090735444085e-09,
                8.342612344326137e-09,
                7.903501051112182e-09,
                7.488189623136688e-09,
                7.040874707238229e-09,
                6.6147606394953e-09,
                6.207116676574707e-09,
                5.81521207559229e-09,
                5.436316093438997e-09,
                5.092813343604431e-09,
                4.8510981111470096e-09,
                4.5606153851695194e-09,
                4.285205955279334e-09,
                4.023147074566826e-09,
                3.772715995817646e-09,
                3.5321899718142338e-09,
                3.2998462555880054e-09,
                3.178164101462713e-09,
                3.023964792060017e-09,
                2.8559472176385804e-09,
                2.69591966791706e-09,
                2.5425198211033932e-09,
                2.394385355305123e-09,
                2.250153948545739e-09,
                2.1084632790334863e-09,
                1.967951024937466e-09,
                1.827254864198455e-09,
                1.6850124751085202e-09,
                1.5739759934641448e-09,
                1.469123633573363e-09,
                1.3773149878420921e-09
            ]
        }
    ],
    "scatters": []
}

==> anc/k_N=2,T=0.0125,mu=0.6.json <==
{
    "plot_name": "k_N=2, T=0.0125, mu=0.6",
    "title": "$T=0.0125, \\mu=0.6, N=2, \\Lambda=10^{5}, k_\\mathrm{IR}=10^{-4},$\n$n_\\mathrm{cells}=1000, \\sigma_\\mathrm{max}=6.0$",
    "graphs": [
        {
            "xlabel": "k",
            "ylabel": "\\sigma_\\mathrm{min}",
            "label": "\\sigma_\\mathrm{min}",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056528,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.655972934873,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.00547947233690029,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199305,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.13213213213213212,
                0.25225225225225223,
                0.32432432432432434,
                0.3783783783783784,
                0.4264264264264264,
                0.46846846846846846,
                0.4984984984984985,
                0.5345345345345345,
                0.5585585585585585,
                0.5885885885885885,
                0.6066066066066066,
                0.6306306306306306,
                0.6486486486486487,
                0.6666666666666666,
                0.6846846846846847,
                0.7027027027027027,
                0.7147147147147147,
                0.7267267267267267,
                0.7387387387387387,
                0.7507507507507507,
                0.7627627627627628,
                0.7747747747747747,
                0.7807807807807807,
                0.7927927927927928,
                0.7987987987987988,
                0.8108108108108109,
                0.8168168168168168,
                0.8228228228228228,
                0.8288288288288288,
                0.8348348348348348,
                0.8408408408408409,
                0.8468468468468469,
                0.8528528528528528,
                0.8588588588588588,
                0.8648648648648649,
                0.8648648648648649,
                0.8708708708708709,
                0.8768768768768769,
                0.8768768768768769,
                0.8828828828828829,
                0.8828828828828829,
                0.8888888888888888,
                0.8888888888888888,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.9009009009009009,
                0.9009009009009009,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.8888888888888888,
                0.8888888888888888,
                0.8888888888888888,
                0.8888888888888888,
                0.8888888888888888,
                0.8888888888888888,
                0.8888888888888888,
                0.8888888888888888,
                0.8888888888888888,
                0.8888888888888888,
                0.8888888888888888,
                0.8888888888888888,
                0.8828828828828829,
                0.8828828828828829,
                0.8828828828828829,
                0.8828828828828829,
                0.8828828828828829,
                0.8828828828828829,
                0.8828828828828829,
                0.8828828828828829,
                0.8828828828828829,
                0.8828828828828829,
                0.8828828828828829,
                0.8828828828828829,
                0.8828828828828829,
                0.8828828828828829,
                0.8828828828828829,
                0.8828828828828829,
                0.8828828828828829,
                0.8828828828828829,
                0.8828828828828829,
                0.8828828828828829,
                0.8828828828828829,
                0.8828828828828829,
                0.8828828828828829,
                0.8828828828828829,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8708708708708709,
                0.8708708708708709,
                0.8708708708708709,
                0.8708708708708709,
                0.8708708708708709,
                0.8708708708708709,
                0.8708708708708709,
                0.8708708708708709,
                0.8708708708708709,
                0.8708708708708709,
                0.8708708708708709,
                0.8708708708708709,
                0.8708708708708709,
                0.8708708708708709,
                0.8648648648648649,
                0.8648648648648649,
                0.8648648648648649,
                0.8648648648648649,
                0.8648648648648649,
                0.8648648648648649,
                0.8648648648648649,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8588588588588588,
                0.8528528528528528,
                0.8528528528528528,
                0.8528528528528528,
                0.8468468468468469,
                0.8468468468468469,
                0.8408408408408409,
                0.8408408408408409,
                0.8348348348348348,
                0.8348348348348348,
                0.8288288288288288,
                0.8228228228228228,
                0.8168168168168168,
                0.8108108108108109,
                0.8048048048048048,
                0.7987987987987988,
                0.7927927927927928,
                0.7867867867867868,
                0.7747747747747747,
                0.7627627627627628,
                0.7567567567567568,
                0.7447447447447447,
                0.7267267267267267,
                0.7147147147147147,
                0.6966966966966966,
                0.6786786786786787,
                0.6606606606606606,
                0.6366366366366366,
                0.6126126126126126,
                0.5885885885885885,
                0.5585585585585585,
                0.5225225225225225,
                0.4804804804804805,
                0.43243243243243246,
                0.37237237237237236,
                0.29429429429429427,
                0.18018018018018017,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ]
        },
        {
            "xlabel": "k",
            "ylabel": "m_\\sigma^2",
            "label": "m_\\sigma^2",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056528,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.655972934873,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.00547947233690029,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199305,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                3.5670037083898736,
                3.560400684976546,
                3.553797661563218,
                3.54719463814989,
                3.540591614736562,
                3.533988591323234,
                3.5273855679099055,
                3.5207825444965772,
                3.51417952108325,
                3.5075764976699215,
                3.500973474256593,
                3.494370450843265,
                3.4877674274299366,
                3.481164404016609,
                3.474561380603281,
                3.4679583571899526,
                3.4613553337766243,
                3.4547523103632964,
                3.448149286949968,
                3.4415462635366403,
                3.4349432401233124,
                3.428340216709984,
                3.4217371932966563,
                3.415134169883328,
                3.40853114647,
                3.401928123056672,
                3.395325099643344,
                3.3887220762300156,
                3.382119052816688,
                3.37551602940336,
                3.3689130059900316,
                3.362309982576704,
                3.355706959163376,
                3.3491039357500476,
                3.34250091233672,
                3.335897888923392,
                3.329294865510064,
                3.322691842096736,
                3.316088818683408,
                3.30948579527008,
                3.3028827718567517,
                3.2962797484434243,
                3.289676725030096,
                3.2830737016167686,
                3.2764706782034403,
                3.2698676547901124,
                3.263264631376785,
                3.2566616079634567,
                3.250058584550129,
                3.243455561136801,
                3.236852537723473,
                3.2302495143101457,
                3.2236464908968165,
                3.217043467483489,
                3.2104404440701613,
                3.203837420656834,
                3.197234397243506,
                3.190631373830178,
                3.1840283504168503,
                3.177425327003523,
                3.170822303590195,
                3.1642192801768676,
                3.1576162567635397,
                3.1510132333502114,
                3.144410209936884,
                3.137807186523556,
                3.1312041631102288,
                3.124601139696901,
                3.117998116283574,
                3.1113950928702456,
                3.1047920694569187,
                3.098189046043591,
                3.091586022630264,
                3.0849829992169355,
                3.0783799758036086,
                3.0717769523902816,
                3.0651739289769537,
                3.0585709055636263,
                3.0519678821502993,
                3.0453648587369715,
                3.0387618353236445,
                3.0321588119103176,
                3.0255557884969924,
                3.018952765083666,
                3.0123497416703344,
                3.005746718257012,
                2.9991436948436787,
                2.992540671430356,
                2.985937648016999,
                2.9793346246036774,
                2.9727316012252487,
                2.9661285770107333,
                2.959525552595348,
                2.952922526685255,
                2.946319509816825,
                2.939716486405845,
                2.933113461629765,
                2.9265104382248275,
                2.919907411140363,
                2.9133044002311066,
                2.9067013690392276,
                2.900098343441823,
                2.893495320936826,
                2.8868922956111316,
                2.8802892765876926,
                2.873686250889334,
                2.867083227968995,
                2.8604802028050345,
                2.853877180699856,
                2.8472741570584,
                2.840671127606341,
                2.8340681088188107,
                2.8274650847618097,
                2.8208620729736524,
                2.8142590410067765,
                2.8076560156559043,
                2.8010529904025483,
                2.7944499705919736,
                2.7878469446452994,
                2.7812439199178094,
                2.774640896741168,
                2.7680378761672735,
                2.761434853031861,
                2.754831827666337,
                2.7482288077543617,
                2.741625781582086,
                2.735022756494099,
                2.728419733164531,
                2.7218167116580028,
                2.7152136872656416,
                2.7086106638984573,
                2.702007638630884,
                2.6954046198091195,
                2.688801593908838,
                2.6821985735524065,
                2.6755955499543846,
                2.6689925240443237,
                2.6623895027353934,
                2.6557864777321485,
                2.6491834555232123,
                2.6425804286616645,
                2.6359774100166815,
                2.629374379501396,
                2.6227713622266253,
                2.6161683345830986,
                2.6095653146496836,
                2.602962292257252,
                2.5963592674699867,
                2.58975624335534,
                2.5831532196298244,
                2.576550197057398,
                2.5699471739724764,
                2.5633441511479984,
                2.556741127907917,
                2.550138103979723,
                2.543535079608623,
                2.5369320597707063,
                2.5303290378316468,
                2.523726009370094,
                2.517122986812969,
                2.5105199648326524,
                2.5039169430829396,
                2.497313916378269,
                2.490710894879201,
                2.4841078683289584,
                2.477504845764778,
                2.470901822420321,
                2.4642988025319776,
                2.457695779479802,
                2.451092754866178,
                2.444489730119382,
                2.437886706116173,
                2.4312836829542177,
                2.424680659494717,
                2.418077636684868,
                2.4114746146984514,
                2.404871591305612,
                2.398268567019196,
                2.3916655443077417,
                2.385062522003541,
                2.3784594985369774,
                2.371856475177949,
                2.365253453023666,
                2.358650430348277,
                2.3520474063886483,
                2.3454443830365523,
                2.338841360384431,
                2.3322383371230524,
                2.3256353137759347,
                2.319032290750313,
                2.312429267327745,
                2.3058262439963273,
                2.2992232210827086,
                2.292620197873204,
                2.28601717473504,
                2.2794141519102338,
                2.272811129090273,
                2.2662081063032535,
                2.259605083124782,
                2.253002059817948,
                2.2463990367558395,
                2.2397960138938457,
                2.2331929912948487,
                2.22658996852829,
                2.219986945732482,
                2.2133839228798435,
                2.20678090001707,
                2.2001778770972136,
                2.1935748541791074,
                2.1869718314689552,
                2.180368808937021,
                2.1737657863642665,
                2.1671627636392925,
                2.160559740671432,
                2.1539567177451477,
                2.147353695064887,
                2.1407506726631675,
                2.1341476504758425,
                2.1275446282935424,
                2.1209416061299495,
                2.1143385839217577,
                2.1077355617305362,
                2.1011325393991998,
                2.0945295168687132,
                2.0879264945145546,
                2.0813234722519045,
                2.074720450172284,
                2.0681174281794146,
                2.0615144063734006,
                2.054911384813011,
                2.0483083632577426,
                2.0417053415932283,
                2.035102319745772,
                2.028499297891364,
                2.021896276270873,
                2.0152932548437095,
                2.008690233599938,
                2.0020872123632234,
                1.9954841912210113,
                1.988881170165156,
                1.9822781492182222,
                1.9756751283581944,
                1.9690721075761881,
                1.962469086925726,
                1.9558660663969012,
                1.9492630460028813,
                1.9426600257313906,
                1.9360570055903763,
                1.9294539855872344,
                1.9228509657295654,
                1.9162479460245416,
                1.9096449264779896,
                1.9030419070949225,
                1.89643888787908,
                1.88983586883683,
                1.8832328499719968,
                1.8766298312835696,
                1.8700268127742041,
                1.863423794478995,
                1.8568207764364912,
                1.8502177586704511,
                1.8436147411510766,
                1.8370117239034804,
                1.8304087069063975,
                1.8238056900962445,
                1.8172026734426185,
                1.810599657119895,
                1.8039966412053816,
                1.7973936257304202,
                1.7907906104833688,
                1.7841875954970676,
                1.7775845808491675,
                1.7709815666657807,
                1.7643785529713871,
                1.7577755396260857,
                1.7511725266629925,
                1.7445695140816084,
                1.7379665019593964,
                1.7313634903186983,
                1.7247604792221467,
                1.7181574687334475,
                1.7115544587876896,
                1.7049514494003009,
                1.6983484405561509,
                1.6917454322225978,
                1.6851424244959026,
                1.6785394174935022,
                1.6719364112626327,
                1.6653334058511986,
                1.6587304013237623,
                1.652127397525807,
                1.6455243943931446,
                1.6389213919746706,
                1.6323183903457963,
                1.6257153895933987,
                1.619112389990034,
                1.6125093918859414,
                1.6059063949746792,
                1.5993033991888432,
                1.5927004043608637,
                1.586097410242182,
                1.5794944163595446,
                1.5728914238627776,
                1.566288433173226,
                1.5596854447125874,
                1.553082458710668,
                1.546479475711399,
                1.5398764935762395,
                1.533273510939693,
                1.5266705290221863,
                1.5200675482088042,
                1.5134645682732146,
                1.5068615913981873,
                1.5002586195661376,
                1.4936556532368304,
                1.4870526869385998,
                1.4804497195053494,
                1.4738467533828064,
                1.4672437913336207,
                1.4606408339986148,
                1.4540378782265706,
                1.447434925303758,
                1.4408319752039598,
                1.4342290284074488,
                1.4276260846836406,
                1.4210231442496346,
                1.4144202074241177,
                1.4078172743770774,
                1.40121434518035,
                1.3946114200206152,
                1.3880084989857275,
                1.3814055820937419,
                1.3748026694830924,
                1.3681997615823678,
                1.3615968586866412,
                1.354993961168612,
                1.3483910695842696,
                1.3417881835410528,
                1.3351853029543963,
                1.3285824278950322,
                1.3219795583220628,
                1.3153766946862482,
                1.3087738387090024,
                1.302170991557238,
                1.2955681527000773,
                1.2889653229296325,
                1.2823625000407841,
                1.275759681684055,
                1.269156869769778,
                1.2625540660290369,
                1.2559512730345455,
                1.2493484959972594,
                1.242745738406447,
                1.2361429909476167,
                1.229540249743269,
                1.2229375123417534,
                1.2163347680989693,
                1.2097320579775128,
                1.203129361604097,
                1.1965266796842684,
                1.1899240119217036,
                1.1833213609809916,
                1.1767187238376926,
                1.1701161020833852,
                1.1635134975239418,
                1.156910910994357,
                1.1503083425788965,
                1.1437057936165416,
                1.1371032646931696,
                1.1305007567089342,
                1.1238982705473883,
                1.117295807130332,
                1.110693367414521,
                1.104090952405041,
                1.0974885631468445,
                1.0908862007284388,
                1.0842838662848615,
                1.0776815609992552,
                1.0710792861059903,
                1.064477042890006,
                1.057874832688685,
                1.0512726569019775,
                1.0446705169757962,
                1.038068414434429,
                1.0314663508694086,
                1.0248643278727925,
                1.0182623472652559,
                1.0116604107624187,
                1.0050585200506044,
                0.9984566774771986,
                0.9918548849522593,
                0.9852531442683835,
                0.978651457862753,
                0.97204982807701,
                0.9654482572025104,
                0.9588467477553517,
                0.9522453023134936,
                0.945643923594505,
                0.9390426144227054,
                0.9324413777224018,
                0.9258402165553496,
                0.9192391341082216,
                0.9126381337033281,
                0.9060372188030269,
                0.899436393013987,
                0.8928356600948776,
                0.8862350239619784,
                0.8796344886968529,
                0.8730340585525456,
                0.8664337379609999,
                0.8598335315390992,
                0.8532334440974669,
                0.8466334806487055,
                0.840033646418427,
                0.8334339468509188,
                0.8268343876155523,
                0.8202349746160034,
                0.8136357140067094,
                0.8070366122160059,
                0.8004376759171735,
                0.7938389120665468,
                0.7872403279267267,
                0.7806419310521213,
                0.7740437293133232,
                0.7674457309140716,
                0.7608479443982946,
                0.7542503786673587,
                0.7476530429940241,
                0.7410559470379514,
                0.7344591008618239,
                0.7278625149474934,
                0.7212662002137847,
                0.7146701680343028,
                0.7080744302557617,
                0.7014789992180464,
                0.6948838877741221,
                0.6882891093110672,
                0.6816946777721069,
                0.6751006076794223,
                0.6685069141576573,
                0.6619136129588159,
                0.6553207204877605,
                0.6487282538288927,
                0.6421362307739078,
                0.6355446698504947,
                0.6289535903524984,
                0.6223630123711028,
                0.615772956827168,
                0.6091834455048525,
                0.6025945010869496,
                0.5960061471909329,
                0.5894184084072189,
                0.5828313103382237,
                0.5762448796394317,
                0.5696591440621418,
                0.5630741324974569,
                0.556489875022334,
                0.5499064029471955,
                0.543323748866321,
                0.5367419467090436,
                0.5301610317930531,
                0.5235810408807571,
                0.5170020122375276,
                0.5104239856909739,
                0.5038470026945993,
                0.49727110639301114,
                0.4906963416888048,
                0.4841227553138259,
                0.47755039590211595,
                0.4709793140659689,
                0.46440956247520293,
                0.4578411959394383,
                0.4512742714937323,
                0.4447088484875163,
                0.43814498867736784,
                0.43158275632313947,
                0.4250222182883064,
                0.4184634441442512,
                0.4119065062786176,
                0.40535148000847593,
                0.3987984436977611,
                0.39224747887971534,
                0.3856986703844526,
                0.3791521064717314,
                0.37260787896935593,
                0.3660660834174203,
                0.35952681921868057,
                0.35299018979537616,
                0.34645630275279393,
                0.3399252700500419,
                0.3333972081782181,
                0.32687223834647766,
                0.3203504866765659,
                0.31383208440606153,
                0.3073171681008905,
                0.3008058798777093,
                0.2942983676366687,
                0.28779478530519087,
                0.28129529309344453,
                0.274800057762187,
                0.26830925290379853,
                0.2618230592372756,
                0.2553416649182034,
                0.24886526586450247,
                0.24239406609916705,
                0.23592827811107756,
                0.22946812323506133,
                0.22301383205264133,
                0.2165656448150088,
                0.21012381188926035,
                0.2036885942303841,
                0.1972602638805204,
                0.19083910449731245,
                0.18442541191382247,
                0.17801949473233517,
                0.17162167495461186,
                0.16523228865156647,
                0.15885168667532523,
                0.15248023541717493,
                0.14611831761505634,
                0.13976633321465093,
                0.133424700288482,
                0.1270938560178683,
                0.12077425774306141,
                0.1144663840872649,
                0.10817073616101108,
                0.10188783885372535,
                0.09561824222092796,
                0.0893625229722983,
                0.08312128607500416,
                0.07689516647841142,
                0.07068483097236522,
                0.06449098019150828,
                0.058314350778939504,
                0.05215571772404329,
                0.04601589689079019,
                0.03989574775455972,
                0.03379617636728673,
                0.027718138572851124,
                0.02166264349689061,
                0.015630757338525064,
                0.009623607491955559,
                0.0036423870319918557,
                0.0049257008603889535,
                0.01784367938219839,
                0.029236170960714118,
                0.03958758607066142,
                0.05050060098723676,
                0.06128284125166568,
                0.06919131500282907,
                0.08028024501012854,
                0.08767331398903772,
                0.09811121533306845,
                0.10425828492230844,
                0.11335147687684252,
                0.12032161487399351,
                0.12762663519426012,
                0.13523213895493355,
                0.14310248254385954,
                0.1485129688364208,
                0.15409109233035315,
                0.15981729419909094,
                0.16567194485664488,
                0.1716355242912268,
                0.17768879511285599,
                0.1810804889594591,
                0.18726572445023168,
                0.1907635343325116,
                0.19702446481775518,
                0.2005858319586686,
                0.20416640728898108,
                0.2077590169626078,
                0.2113568749437907,
                0.21495360250900888,
                0.21854324296796424,
                0.2221202717110656,
                0.2256796017679259,
                0.22921658511163287,
                0.23009803447812394,
                0.2335951440577229,
                0.2370594277468442,
                0.2378931444855459,
                0.24130225397514266,
                0.24209591831016028,
                0.2454429101352726,
                0.24619242982913703,
                0.24947227542391454,
                0.25017495453376265,
                0.25085428265927207,
                0.2540387137858462,
                0.25466956476890973,
                0.2577814789116522,
                0.25836383402735746,
                0.2589230656347074,
                0.2594593252757829,
                0.2624494558530859,
                0.26293843308644466,
                0.2634040314910321,
                0.263844932774309,
                0.26671497717331233,
                0.26710317197156425,
                0.2674589668104761,
                0.26777602254968336,
                0.26804577055501383,
                0.26825720745801096,
                0.2709501840504462,
                0.27106519429735604,
                0.27109635039625013,
                0.2710281601771226,
                0.27084395955236423,
                0.27052639654122607,
                0.27005799701053473,
                0.26942178605783856,
                0.2686019359837444,
                0.26758440855042254,
                0.2663575575483139,
                0.2694306938886767,
                0.268167503482223,
                0.2667186677789135,
                0.2650836630245973,
                0.2632648235326482,
                0.26126730441089413,
                0.25909894478811674,
                0.2567700371695779,
                0.25429302964892875,
                0.2516821612891808,
                0.2489530662263797,
                0.24612235640457247,
                0.24320721209992513,
                0.24022498715776952,
                0.2250051138368794,
                0.22140695889774892,
                0.21781655991780993,
                0.21425082532028955,
                0.21072488742056245,
                0.207252048924118,
                0.20384378486112126,
                0.20050980301903865,
                0.19725811564062615,
                0.19409515978194616,
                0.19102592901425267,
                0.18805410962263808,
                0.1851822237213622,
                0.1648442488660414,
                0.16207194530988966,
                0.1594191364384117,
                0.1568830911306143,
                0.15446067415010753,
                0.15214844675361655,
                0.14994274565403512,
                0.14783977040143675,
                0.12841614315434646,
                0.12656168517520353,
                0.12480049654972818,
                0.12312793875916281,
                0.12153955041502633,
                0.12003105675542314,
                0.1185983726040045,
                0.11723760368866692,
                0.1003694992536873,
                0.09922926464622586,
                0.09814689233336187,
                0.09711918574908043,
                0.09614314616092691,
                0.09521596096341944,
                0.09433499214628907,
                0.0801575849388558,
                0.07943750624334742,
                0.07875259940507762,
                0.07810096659144715,
                0.07748083484138314,
                0.07689054614212273,
                0.07632855005132651,
                0.07579339455903367,
                0.06417292121356058,
                0.06373847367490822,
                0.0633239442683039,
                0.06292835342442811,
                0.06255078031390414,
                0.06219036112605344,
                0.06184628438008482,
                0.06151778637331403,
                0.06120414754970681,
                0.060904688969728005,
                0.05149991610274626,
                0.051253899944988336,
                0.05101839615541454,
                0.05079295493414102,
                0.05057715142653787,
                0.050370580820293095,
                0.05017285897739962,
                0.04998362050321406,
                0.04980251690438002,
                0.04962921563404996,
                0.049463398886065456,
                0.049304762524645475,
                0.041666108430917455,
                0.04153116810146014,
                0.041401597479185606,
                0.04127718504012193,
                0.041157725696624965,
                0.04104302007731429,
                0.04093287379880777,
                0.04082709673267338,
                0.040725502221330964,
                0.0406279064456856,
                0.04053412741440551,
                0.04044398427943065,
                0.04035729641397635,
                0.04027388268242533,
                0.040193560440631396,
                0.040116144875416086,
                0.04004144834254686,
                0.039969279839432624,
                0.03989944505528424,
                0.03983174607362049,
                0.03976598216447132,
                0.03970195057115238,
                0.039639447787292274,
                0.03957827125904002,
                0.03318487737667902,
                0.03310221066353453,
                0.03301704891533265,
                0.03292899012691545,
                0.032837661563783295,
                0.032742727303304534,
                0.03264389488516772,
                0.03254092078695379,
                0.03243361485190103,
                0.03232184331484472,
                0.03220553037563608,
                0.03208465858344124,
                0.031959267995913136,
                0.03182945420054978,
                0.03169536525875119,
                0.0315571979397054,
                0.03141519322390589,
                0.03126963131073253,
                0.031120826244124433,
                0.030969120356497536,
                0.03081487863670223,
                0.030658483177075816,
                0.030500327771362374,
                0.030340812769362225,
                0.0301803401279691,
                0.030019309087187782,
                0.029858112724380922,
                0.029697133969065304,
                0.029536742248402605,
                0.029377290998766625,
                0.029219115550183635,
                0.02906253148044238,
                0.028907833192631762,
                0.02875529300031669,
                0.02860516060643396,
                0.0284576627116613,
                0.0283130029798687,
                0.028171362286065982,
                0.016828481556983008,
                0.016566342548293148,
                0.016312719844266813,
                0.016067603712596464,
                0.015830950011217523,
                0.015602684608764768,
                0.015382706289613584,
                0.015170891404431862,
                0.014967097271098182,
                0.014771165713284101,
                0.01458292515404209,
                0.014402194613219786,
                0.01422878372229508,
                0.014062496787937726,
                0.005621779604053965,
                0.005516234224161358,
                0.005415882083544164,
                0.005320451044308327,
                0.0052296850046298264,
                0.005143342699802724,
                0.005061197937859939,
                0.0022775983291829717,
                0.002241081241317648,
                0.0022062966354861276,
                0.0021731522988175074,
                0.0012318198860127173,
                0.00121548248932285,
                0.001199845303059412,
                0.0007918013642220672,
                0.000782950711145598,
                0.0005660331523089157,
                0.0005605385382843683,
                0.00042976027827017606,
                0.00042614127847523137,
                0.0003402426296295053,
                0.0002795775568994291,
                0.00023480615013721633,
                0.00020063292523971998,
                0.00017384962322597715,
                0.00015240559305175009,
                0.0001349329049141413,
                0.00012048608936827874,
                9.811594473063081e-05,
                8.156170608089636e-05,
                7.495972196759137e-05,
                6.386269605553634e-05,
                5.1192316065269606e-05,
                4.482897081294774e-05,
                3.711461912988967e-05,
                3.117997688838484e-05,
                2.653027535919845e-05,
                2.1601094859520702e-05,
                1.791868450203764e-05,
                1.5171682027218821e-05,
                1.2321497960919848e-05,
                9.592871199224277e-06,
                7.20558595660868e-06,
                5.224100105923751e-06,
                3.454077849091905e-06,
                1.9244875142433083e-06,
                6.601095265852011e-07,
                2.3151011939027424e-07,
                7.372296799397197e-07,
                1.219063122388014e-06,
                1.6780827582875232e-06,
                2.11530908716904e-06,
                2.5317116700703957e-06,
                2.928235509990703e-06,
                3.3057895874649273e-06,
                3.6652222754277572e-06,
                4.0073655224969864e-06,
                4.3330114935302985e-06,
                4.642898053843361e-06,
                4.9377752233451625e-06,
                5.218339051628095e-06,
                5.485225118041981e-06,
                5.739062168658552e-06,
                5.9804578620236225e-06,
                6.2099617622359485e-06,
                6.42814879325626e-06,
                6.6355263966366595e-06,
                6.832613945621783e-06,
                7.01989107030505e-06,
                7.197821971967613e-06,
                7.366849971350369e-06,
                7.527394840388957e-06,
                7.679863722355831e-06,
                7.82463682399058e-06,
                7.96207886253267e-06,
                8.092547688974796e-06,
                8.216369412158804e-06,
                8.33386647692599e-06,
                8.445347788515951e-06,
                8.551097353053565e-06,
                8.651402718585014e-06,
                8.746526079989027e-06,
                8.836719336427173e-06,
                8.922231202376526e-06,
                9.00328834445609e-06,
                9.080110092612003e-06,
                9.152906071629355e-06,
                9.221877208502967e-06,
                9.287216786138428e-06,
                9.349105859396124e-06,
                9.407711051327245e-06,
                9.463202753575423e-06,
                9.515740636820795e-06,
                9.565461785067205e-06,
                9.61251115226864e-06,
                9.65702146238475e-06,
                9.699119510972033e-06,
                9.738925808804749e-06,
                9.776553843375802e-06,
                9.81211396907365e-06,
                9.845726004214723e-06,
                9.877492576362205e-06,
                9.907519581613875e-06,
                9.935918090230561e-06,
                9.962797527882888e-06,
                9.98826799765748e-06,
                1.0012434867367602e-05,
                1.0035386715024144e-05,
                1.0057235254713022e-05,
                1.0078083840979853e-05,
                1.0097296094559165e-05,
                1.0115152769791506e-05,
                1.0132035532756093e-05,
                1.0148017595261626e-05,
                1.0163128513518545e-05,
                1.0177407641534092e-05,
                1.0190892272088102e-05,
                1.0203623531253973e-05,
                1.021564026101912e-05,
                1.022698074588419e-05,
                1.0237681139386056e-05,
                1.0247772321508242e-05,
                1.0257289486240757e-05,
                1.0266268765266552e-05,
                1.0274729461375907e-05,
                1.0282708144885957e-05,
                1.0290233352038269e-05,
                1.0297321487787463e-05,
                1.0304004891110503e-05,
                1.0310303489134939e-05,
                1.0316238615718527e-05,
                1.032183297744994e-05,
                1.0327102889056636e-05,
                1.0332066640224277e-05,
                1.0336745120551552e-05,
                1.0341154603537976e-05,
                1.0345311085503277e-05,
                1.0349231084656346e-05,
                1.0352924893982677e-05,
                1.0356402967398055e-05,
                1.0359674743683888e-05,
                1.03627638201055e-05,
                1.0365672707775835e-05,
                1.036840985969088e-05,
                1.0370982648014598e-05,
                1.0373406387956807e-05,
                1.0375689148790439e-05,
                1.0377836514517397e-05,
                1.037985541785791e-05,
                1.038175425273046e-05,
                1.0383542182149676e-05,
                1.0385224003054432e-05,
                1.0386805751074435e-05,
                1.0388293380262075e-05,
                1.0389694727307983e-05,
                1.0391013389673113e-05,
                1.0392254106810681e-05,
                1.0393421221958086e-05,
                1.0394518682136938e-05,
                1.0395550459701105e-05,
                1.0396524005470542e-05,
                1.0397440288453671e-05,
                1.0398302378346462e-05,
                1.0399113014995428e-05,
                1.0399874608397622e-05,
                1.0400589633389591e-05,
                1.040126581341286e-05,
                1.0401902089535135e-05,
                1.0402500496076886e-05,
                1.0403062826302536e-05,
                1.0403590632420461e-05,
                1.0404085430471381e-05,
                1.0404553840028739e-05,
                1.0404994393965405e-05,
                1.0405408523361343e-05,
                1.040579749781177e-05,
                1.0406162425427215e-05,
                1.040650429292712e-05,
                1.0406827788648276e-05,
                1.040713192614271e-05,
                1.0407417738990288e-05,
                1.040768615338316e-05,
                1.0407937988125753e-05,
                1.0408173954634767e-05,
                1.0408398619737344e-05,
                1.040861028652865e-05,
                1.0408809587116345e-05,
                1.0408997131364581e-05,
                1.0409173443306751e-05,
                1.0409338961145488e-05,
                1.0409494037252642e-05,
                1.0409638938169306e-05,
                1.0409776098638666e-05,
                1.040990720609572e-05,
                1.0410030757138144e-05,
                1.0410147073491612e-05,
                1.0410256418113322e-05,
                1.0410358995191986e-05,
                1.041045495014787e-05,
                1.0410544369632744e-05,
                1.041062728493658e-05,
                1.0410708237684677e-05,
                1.041078449383211e-05,
                1.041085625125346e-05,
                1.0410923673380746e-05,
                1.0410986889203439e-05,
                1.0411045993268465e-05,
                1.0411101045680186e-05,
                1.0411152072100424e-05,
                1.041120044090504e-05,
                1.0411246944445304e-05,
                1.041129066066747e-05,
                1.0411331710621965e-05,
                1.0411370196728521e-05,
                1.0411406202776138e-05,
                1.0411439793923099e-05,
                1.041147101669696e-05,
                1.041149992526787e-05,
                1.0411528006809398e-05,
                1.041155439053971e-05,
                1.0411579163462828e-05,
                1.0411602402018795e-05,
                1.041162417208366e-05,
                1.0411644528969513e-05,
                1.0411663517424456e-05,
                1.0411681171632603e-05,
                1.0411697570928112e-05,
                1.0411712925441635e-05
            ]
        },
        {
            "xlabel": "k",
            "ylabel": "| \\partial_t m_\\sigma^2 |",
            "label": "| \\partial_t m_\\sigma^2 |",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056528,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.655972934873,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.00547947233690029,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199305,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484
            ],
            "y": [
                0.3216228122404483,
                0.32162281224048866,
                0.32162281224046924,
                0.32162281224047,
                0.3216228122404908,
                0.3216228122404914,
                0.3216228122404883,
                0.3216228122404489,
                0.3216228122404917,
                0.3216228122404873,
                0.3216228122404935,
                0.32162281224049044,
                0.32162281224044487,
                0.32162281224049155,
                0.3216228122404921,
                0.32162281224048933,
                0.3216228122404675,
                0.32162281224049244,
                0.32162281224046846,
                0.32162281224046796,
                0.32162281224049066,
                0.3216228122404688,
                0.32162281224049183,
                0.3216228122404695,
                0.32162281224048966,
                0.3216228122404689,
                0.32162281224049244,
                0.3216228122404665,
                0.3216228122404694,
                0.32162281224048933,
                0.32162281224044936,
                0.3216228122404895,
                0.321622812240488,
                0.3216228122404492,
                0.32162281224049083,
                0.3216228122404677,
                0.32162281224047023,
                0.32162281224049155,
                0.32162281224046924,
                0.3216228122404894,
                0.32162281224044603,
                0.32162281224049405,
                0.32162281224044353,
                0.32162281224049255,
                0.32162281224046657,
                0.3216228122404508,
                0.3216228122404902,
                0.32162281224046724,
                0.3216228122404678,
                0.321622812240472,
                0.32162281224044764,
                0.3216228122405319,
                0.32162281224044437,
                0.3216228122404744,
                0.3216228122404461,
                0.32162281224046807,
                0.32162281224047,
                0.3216228122404699,
                0.32162281224044503,
                0.32162281224046985,
                0.3216228122404442,
                0.32162281224047184,
                0.32162281224048966,
                0.3216228122404497,
                0.3216228122404671,
                0.3216228122404437,
                0.32162281224047407,
                0.3216228122404242,
                0.3216228122404886,
                0.32162281224042666,
                0.32162281224046985,
                0.3216228122404265,
                0.32162281224049044,
                0.32162281224042477,
                0.3216228122404258,
                0.3216228122404704,
                0.3216228122404439,
                0.3216228122404289,
                0.32162281224046957,
                0.32162281224042544,
                0.3216228122404243,
                0.3216228122403381,
                0.3216228122404023,
                0.3216228122406454,
                0.3216228122402073,
                0.3216228122407303,
                0.32162281224021017,
                0.32162281224189565,
                0.32162281224016676,
                0.3216228105405843,
                0.32162285126504314,
                0.3216228610491095,
                0.3216229338539355,
                0.32162249344885646,
                0.3216228121261046,
                0.3216228786179685,
                0.3216228118317933,
                0.3216229910557245,
                0.3216222031869527,
                0.3216231911213747,
                0.32162291862339715,
                0.321622767997093,
                0.32162290538882243,
                0.3216225984159312,
                0.3216229235407022,
                0.3216227882277665,
                0.32162289751101286,
                0.3216227485225726,
                0.321622823352232,
                0.3216231063775041,
                0.32162258692519674,
                0.3216228435927668,
                0.3216222459968207,
                0.3216232288702475,
                0.32162290661518395,
                0.32162290186533177,
                0.32162263675606423,
                0.32162293563576233,
                0.32162287625122105,
                0.32162280071183863,
                0.32162267393617544,
                0.3216227987036451,
                0.3216229073288529,
                0.32162264169513716,
                0.3216229466244453,
                0.32162289381045844,
                0.32162280816066596,
                0.32162271936327963,
                0.3216228599276294,
                0.3216228099928909,
                0.32162290255783865,
                0.3216225885926781,
                0.32162293337605163,
                0.32162266334388145,
                0.3216228212366228,
                0.3216229338523778,
                0.3216227097385981,
                0.321622889682811,
                0.32162275357645553,
                0.32162298019780033,
                0.3216225799819502,
                0.3216231581655801,
                0.32162251324106683,
                0.3216230182867551,
                0.32162264273942553,
                0.32162276251422783,
                0.32162287916278515,
                0.32162284640060457,
                0.3216228274466339,
                0.3216227712814925,
                0.3216227962443231,
                0.32162278355852325,
                0.3216228038019147,
                0.3216228373187718,
                0.32162285889202813,
                0.32162263808785835,
                0.3216227404311954,
                0.32162305813151904,
                0.32162277053616856,
                0.3216227424407716,
                0.3216227312084126,
                0.3216229725565631,
                0.32162271899990114,
                0.32162296503461696,
                0.32162277087984054,
                0.3216228088858657,
                0.321622640544071,
                0.3216227946493284,
                0.32162287070497714,
                0.32162287719158345,
                0.3216228409726609,
                0.3216227999965013,
                0.32162281448947494,
                0.3216227828459591,
                0.3216227427378997,
                0.32162281124250597,
                0.3216228547672133,
                0.32162277805331385,
                0.32162275821664865,
                0.3216228148334907,
                0.3216228095956164,
                0.3216227509143885,
                0.32162277629664693,
                0.3216228388499203,
                0.32162280925796083,
                0.3216227751632955,
                0.32162280483926886,
                0.32162280901547524,
                0.32162279335590765,
                0.32162281269054327,
                0.32162280825075884,
                0.3216227879004261,
                0.32162280231256396,
                0.3216227988376718,
                0.32162278357450813,
                0.32162278333849675,
                0.3216227817339931,
                0.32162280080099875,
                0.32162280705331864,
                0.3216227951331194,
                0.3216227853858586,
                0.32162277257570465,
                0.32162278073735906,
                0.3216227821620569,
                0.321622784930182,
                0.3216227854238412,
                0.3216227882042525,
                0.3216227881190085,
                0.3216227779898894,
                0.32162276930918016,
                0.3216227712974699,
                0.32162277871184364,
                0.32162279054246656,
                0.3216227885173516,
                0.32162277653393945,
                0.32162276296661596,
                0.32162275252381306,
                0.3216227522790545,
                0.3216227513678569,
                0.3216227535402022,
                0.32162275271360313,
                0.32162275953837877,
                0.3216227692386648,
                0.3216227606500157,
                0.3216227561927749,
                0.321622747277695,
                0.3216227430521885,
                0.3216227339507585,
                0.32162272198677805,
                0.3216227217373342,
                0.3216227270585456,
                0.3216227359693489,
                0.3216227363079393,
                0.32162272491422017,
                0.3216227154975567,
                0.32162270656480785,
                0.32162270622109,
                0.32162270161801904,
                0.32162269741170807,
                0.3216226921063224,
                0.32162268787326814,
                0.3216226840729608,
                0.3216226776656545,
                0.321622671740893,
                0.32162266517476246,
                0.32162265920655314,
                0.32162265285125646,
                0.32162264613572805,
                0.3216226390499552,
                0.32162263161484805,
                0.32162262389594676,
                0.32162261593284647,
                0.32162260778759993,
                0.32162259933219506,
                0.32162259069049476,
                0.32162258209804157,
                0.32162257337622857,
                0.3216225629450053,
                0.32162255063613826,
                0.321622537170026,
                0.3216225251553383,
                0.321622511917442,
                0.32162249971534146,
                0.3216224906102779,
                0.3216224829861095,
                0.32162246686836177,
                0.32162244698509096,
                0.3216224255752131,
                0.3216224144740726,
                0.32162240177334817,
                0.32162238529036846,
                0.32162236266465866,
                0.32162233884657104,
                0.32162232184284945,
                0.3216223032260865,
                0.3216222846336429,
                0.3216222622681003,
                0.32162223881431734,
                0.3216222123098044,
                0.3216221827022745,
                0.3216221562564675,
                0.3216221290592043,
                0.3216221025988893,
                0.3216220777285221,
                0.3216220481694375,
                0.3216220128901808,
                0.32162197531013687,
                0.321621935396739,
                0.32162189233860405,
                0.32162185680673294,
                0.3216218244013804,
                0.3216217896143903,
                0.3216217511542375,
                0.3216217084624484,
                0.3216216524948734,
                0.3216215794676998,
                0.32162152136682903,
                0.32162146654909635,
                0.32162141989344,
                0.32162138534464674,
                0.32162137384731393,
                0.3216213063437573,
                0.3216212183171488,
                0.32162110975033953,
                0.32162098999001815,
                0.32162084373566363,
                0.321620801646274,
                0.3216208260680247,
                0.3216207910447524,
                0.32162073726457985,
                0.32162069450869685,
                0.3216205454335591,
                0.32162029979810497,
                0.3216200317682397,
                0.3216200302545399,
                0.3216200855395717,
                0.3216200216970813,
                0.32161982329029254,
                0.321619593670066,
                0.3216195175406731,
                0.32161937875911767,
                0.32161924125455726,
                0.3216190803566651,
                0.32161893069018244,
                0.32161877044912807,
                0.32161859468534026,
                0.32161841064173013,
                0.3216182230990826,
                0.32161802646356913,
                0.3216178255487982,
                0.3216176237546065,
                0.3216174152175001,
                0.3216171858045318,
                0.32161694201899454,
                0.3216166800798716,
                0.32161639105938095,
                0.3216161211599329,
                0.32161585537952314,
                0.3216155861538619,
                0.3216153189202679,
                0.32161502973086475,
                0.3216146566941018,
                0.3216142268188914,
                0.3216138228018706,
                0.3216133802023378,
                0.3216130450106742,
                0.32161282425831955,
                0.32161251045669204,
                0.3216121123366933,
                0.32161158890390823,
                0.3216108116536954,
                0.3216098644467594,
                0.3216093709339683,
                0.32160906628801994,
                0.3216088810580972,
                0.3216092142854441,
                0.3216075522896246,
                0.3216068826443367,
                0.32160617863299373,
                0.32160548905509784,
                0.3216046696892943,
                0.3216039976391565,
                0.3216032480657485,
                0.3216024105311603,
                0.321601532325308,
                0.3216006500149994,
                0.32159970248504927,
                0.3215987264179163,
                0.3215977065057354,
                0.3215966435570972,
                0.321595535709034,
                0.3215943812589182,
                0.3215931778526545,
                0.32159192354843236,
                0.32159061622472745,
                0.3215892536151474,
                0.32158783337656127,
                0.3215863530137443,
                0.3215848100635772,
                0.32158320197162477,
                0.3215815256903135,
                0.3215797789808739,
                0.3215779580257913,
                0.3215760595496688,
                0.3215740835269676,
                0.32157201882201314,
                0.32156987055198394,
                0.3215676401437671,
                0.3215652953981555,
                0.3215628576165959,
                0.32156033252052796,
                0.3215576887131419,
                0.3215549308481216,
                0.32155206137476905,
                0.32154906934625127,
                0.32154595174947076,
                0.3215427017841436,
                0.32153931425074594,
                0.32153578427893986,
                0.3215321051739129,
                0.3215282708510722,
                0.321524274703789,
                0.3215201099105044,
                0.32151576944212673,
                0.32151124589488467,
                0.32150653159190345,
                0.3215016184823809,
                0.3214964982138513,
                0.3214911620723194,
                0.32148560104976326,
                0.32147980570933965,
                0.3214737662129614,
                0.3214674721853459,
                0.32146091297506635,
                0.3214540776187358,
                0.32144695470364637,
                0.3214395320157233,
                0.3214317962137007,
                0.3214237353667953,
                0.321415335687807,
                0.3214065822590756,
                0.32139746086704585,
                0.3213879561109643,
                0.32137805176368617,
                0.3213677312552601,
                0.32135697717531386,
                0.32134577143395476,
                0.3213340951858088,
                0.32132192880026705,
                0.32130925186037246,
                0.321296043081773,
                0.32128228031293443,
                0.32126794050937607,
                0.3212529996496077,
                0.32123743274220323,
                0.321221213771482,
                0.32120431564828195,
                0.3211867101727015,
                0.3211683679996085,
                0.3211492585714094,
                0.3211293500882975,
                0.3211086094510872,
                0.32108700220852326,
                0.3210644925116383,
                0.32104104304209574,
                0.3210166149627787,
                0.320991167861552,
                0.32096465968841953,
                0.3209370466723992,
                0.3209082832865973,
                0.3208783221406057,
                0.3208471139414293,
                0.32081460739586676,
                0.3207807491284498,
                0.3207454836212157,
                0.3207087531129876,
                0.3206704975237391,
                0.3206306543186943,
                0.3205891584696247,
                0.32054594235178063,
                0.3205009355953295,
                0.32045406499319307,
                0.32040525445126233,
                0.32035442477490256,
                0.32030149359298493,
                0.32024637527683103,
                0.3201889807264383,
                0.3201292172889671,
                0.3200669886067626,
                0.32000219446118766,
                0.3199347306257723,
                0.3198644887031043,
                0.3197913559635768,
                0.319715215159026,
                0.3196359443587879,
                0.31955341674462273,
                0.3194675004185503,
                0.3193780582050566,
                0.31928494741633345,
                0.31918801964442856,
                0.31908712051748805,
                0.31898208944999773,
                0.3188727593895153,
                0.31875895654208425,
                0.3186405000880356,
                0.3185172018831311,
                0.3183888661448053,
                0.31825528912332735,
                0.31811625875108157,
                0.31797155428190405,
                0.31782094590680976,
                0.31766419434120413,
                0.3175010504010548,
                0.3173312545509002,
                0.3171545364235557,
                0.3169706143140844,
                0.31677919464366305,
                0.3165799713897164,
                0.3163726254833563,
                0.31615682416715285,
                0.3159322203148058,
                0.3156984517019738,
                0.31545514023748167,
                0.3152018911361354,
                0.31493829203792373,
                0.3146639120708853,
                0.31437830084302076,
                0.31408098736020273,
                0.3137714788926042,
                0.3134492597209016,
                0.31311378980736126,
                0.3127645033793467,
                0.31240080739140363,
                0.31202207987492825,
                0.31162766816271154,
                0.31121688696850996,
                0.3107890163229986,
                0.31034329933816185,
                0.3098789397944778,
                0.3093950995300595,
                0.3088908956152492,
                0.30836539729077583,
                0.30781762264706375,
                0.30724653502512506,
                0.30665103910289015,
                0.306029976648047,
                0.305382121860064,
                0.30470617645697445,
                0.30400076406137116,
                0.3032644242877997,
                0.3024956062369422,
                0.3016926613823869,
                0.3008538358091762,
                0.299977261730569,
                0.29906094821010965,
                0.2981027710052529,
                0.2971004614456524,
                0.296051594244627,
                0.29495357413204787,
                0.2938036211490938,
                0.29259875458017975,
                0.2913357752269878,
                0.06250818399992954,
                0.6292142736099354,
                0.5549102207501111,
                0.5042010348789541,
                0.5315556719679041,
                0.5251858457897165,
                0.3852092305541702,
                0.5401242174132723,
                0.360104680423399,
                0.5084136423595731,
                0.2994140236332897,
                0.44291497782007166,
                0.3395043821627344,
                0.35581596971707696,
                0.3704520421775303,
                0.3833519707441498,
                0.2635362178922096,
                0.2717015604581787,
                0.2789142235605029,
                0.28517076061962926,
                0.2904765088214449,
                0.2948452342264877,
                0.16520403532135305,
                0.3012730242477383,
                0.1703727793469002,
                0.3049600075386271,
                0.17346855274954243,
                0.1744041532322237,
                0.17499032703440634,
                0.1752459637829325,
                0.1751909030116891,
                0.1748457012905817,
                0.17423140458643005,
                0.17336932961177245,
                0.172280856607981,
                0.042934002554985584,
                0.17033866871248693,
                0.1687397715787402,
                0.04060902185686333,
                0.16605232370774267,
                0.038658132710556806,
                0.16302667065599777,
                0.03650791715863443,
                0.15975608412619038,
                0.03422638649983037,
                0.033088997037231366,
                0.1551085965025713,
                0.030727752209391432,
                0.1515764090764205,
                0.028365595320726557,
                0.0272392858529944,
                0.026120357759997458,
                0.14564452449120524,
                0.02381730656852931,
                0.022678560847722427,
                0.021475603185311838,
                0.1397953169451515,
                0.018908353779103704,
                0.017330203076441352,
                0.015443282886896606,
                0.01313899809828403,
                0.010298756659880177,
                0.1311706245367108,
                0.005601966967579834,
                0.001517564230430205,
                0.003321437570374072,
                0.008972120685148521,
                0.015467991299206556,
                0.02281499926366766,
                0.030988827840792328,
                0.039933598586593996,
                0.04956214966257018,
                0.05975796916027615,
                0.1496876037408556,
                0.06152800398962559,
                0.07057049236448669,
                0.07963849197449867,
                0.08859279087727012,
                0.09729599264269338,
                0.1056173628611797,
                0.11343740145019977,
                0.12065111311341362,
                0.12717126256994757,
                0.1329298980218617,
                0.13787939199015278,
                0.14199206191742034,
                0.14525945352454725,
                0.741335923408621,
                0.17526042813422,
                0.17488264764630754,
                0.17368128464345395,
                0.1717428505261034,
                0.16915646269387635,
                0.16601114431710173,
                0.1623929749885298,
                0.15838454200555685,
                0.15406257021711578,
                0.14949736948200337,
                0.14475261563855144,
                0.1398850136041877,
                0.9906305428269341,
                0.1350345152970519,
                0.12921411846867212,
                0.12352675021820012,
                0.11799209436650514,
                0.11262493425327923,
                0.10743620705287947,
                0.10243259374903367,
                0.9460941190229061,
                0.09032771097400999,
                0.08578470848187594,
                0.08146764089167408,
                0.07736788046821567,
                0.0734763369260802,
                0.06978377585358242,
                0.06628089860727794,
                0.8216186504191191,
                0.05553902176469948,
                0.05272064104027,
                0.05005795998352189,
                0.04754134243509619,
                0.04516172244492779,
                0.04291059575674607,
                0.6905590501359585,
                0.03507389275894199,
                0.033360727299927805,
                0.031740002260928823,
                0.030205635347683293,
                0.028752027610062802,
                0.027373939463125774,
                0.02606657642160364,
                0.5660148515288961,
                0.021161251506436194,
                0.02019107084178364,
                0.019268603447186953,
                0.018390988193074324,
                0.017555447788960867,
                0.01675943332892228,
                0.01600061761703748,
                0.015276850339913025,
                0.014586153132203246,
                0.4580915905668347,
                0.011983057390799821,
                0.011471016586602309,
                0.010980884822332521,
                0.01051144705417607,
                0.010061727052574788,
                0.009630717804878258,
                0.009217506351530994,
                0.008821269457609752,
                0.008441230393928023,
                0.00807667116486347,
                0.007726925907987657,
                0.37206674239531107,
                0.006572729722132774,
                0.006311179790089303,
                0.006059932855696375,
                0.005818675415620043,
                0.005587129039708864,
                0.005365050770467656,
                0.005152233356013749,
                0.004948507736651725,
                0.004753735654260146,
                0.004567828081392162,
                0.004390729331092211,
                0.004222428625387062,
                0.004062950748706802,
                0.0039123691791068125,
                0.003770789566712083,
                0.0036383498076839917,
                0.003515213482347202,
                0.00340154172779015,
                0.0032975101715618338,
                0.0032032558542489822,
                0.00311887749389267,
                0.0030444116065634014,
                0.0029798117965000154,
                0.31141208980956037,
                0.004026564665292925,
                0.0041480938711678395,
                0.004289204111568683,
                0.004448469659088951,
                0.004624097465945759,
                0.004813970551357937,
                0.00501570522809943,
                0.0052267021395228175,
                0.005444214540256044,
                0.0056654190461794245,
                0.005887473554581636,
                0.006107576918154071,
                0.006323024366095896,
                0.006531259977749627,
                0.0067299112739076525,
                0.006916824791907128,
                0.007090090241906581,
                0.0072480591090328195,
                0.007389353506382115,
                0.007512869874918861,
                0.0076177751308827675,
                0.007703499317285544,
                0.0077697230990088125,
                0.00781636819708072,
                0.007843566946856012,
                0.007851619520874927,
                0.007841020204634298,
                0.007812426676468288,
                0.007766617822324596,
                0.007704475573716274,
                0.007626962030846489,
                0.007535108579807152,
                0.007429991166327138,
                0.007312711118287508,
                0.0071843888392975775,
                0.00704614641577311,
                0.006899093857000878,
                0.5524937548505667,
                0.012768375923457986,
                0.012353560211876922,
                0.011939218545583358,
                0.011527026969339127,
                0.011118446214483388,
                0.0107147955123901,
                0.01031716757342316,
                0.00992648945460136,
                0.009543515854211267,
                0.009168899495181274,
                0.008803098392728147,
                0.008446569839470291,
                0.008099573198378463,
                0.41113396516624606,
                0.005140948286134371,
                0.004887993826359168,
                0.004648294772377642,
                0.004421070032616373,
                0.004205596914554046,
                0.0040011412489519066,
                0.1355847281242504,
                0.0017786895121969478,
                0.0016943030563286788,
                0.001614408143349832,
                0.04585081089494154,
                0.000795768716718036,
                0.0007616625758776258,
                0.01987517397888443,
                0.0004311012932156216,
                0.010565710725268879,
                0.00026763394647121486,
                0.006370001911666631,
                0.00017627574804571564,
                0.004183987134387369,
                0.002954899608085024,
                0.002180744312031285,
                0.0016645236593699996,
                0.0013045722202589386,
                0.0010445047455811013,
                0.0008510669650020125,
                0.0007036815035974066,
                0.001089614314264748,
                0.0008063307451372297,
                0.0003215721895824391,
                0.0005405185561112796,
                0.000617154141298277,
                0.00030994846863298116,
                0.0003757538520776751,
                0.00028906702397896443,
                0.00022647959703992206,
                0.00024009257503876874,
                0.000179364376113909,
                0.0001338021396985456,
                0.00013882795159498275,
                0.00013290708781672997,
                0.00011628088305735686,
                9.651503740327863e-05,
                8.621498067406451e-05,
                7.450392256323748e-05,
                6.158584918913339e-05,
                2.0876398285732345e-05,
                2.463279880859068e-05,
                2.3469343827998958e-05,
                2.2358119444742466e-05,
                2.1296601977301175e-05,
                2.0282310292373376e-05,
                1.931404820678655e-05,
                1.8390061123368125e-05,
                1.7507396941894007e-05,
                1.666525565991085e-05,
                1.5861699473472354e-05,
                1.509408353789173e-05,
                1.4362999884150995e-05,
                1.3665819703617607e-05,
                1.2999597586549564e-05,
                1.2364000694795655e-05,
                1.1758001888362215e-05,
                1.1178771478751952e-05,
                1.0627544704675384e-05,
                1.0101034604884796e-05,
                9.599822353231238e-06,
                9.121972123764133e-06,
                8.666732403476533e-06,
                8.233086134320022e-06,
                7.819886291292526e-06,
                7.426517752210986e-06,
                7.05166848122408e-06,
                6.6945840093105716e-06,
                6.354929892468804e-06,
                6.031160020804564e-06,
                5.723095926655576e-06,
                5.43007811746447e-06,
                5.15089379679324e-06,
                4.885715486017417e-06,
                4.633308272506948e-06,
                4.393170668183498e-06,
                4.165147552111801e-06,
                3.948165008045755e-06,
                3.7418656782681794e-06,
                3.5457768397580178e-06,
                3.3594748369266417e-06,
                3.182587338295221e-06,
                3.0145187351476946e-06,
                2.854566076917677e-06,
                2.7029129257734844e-06,
                2.5590370805642927e-06,
                2.421838380060413e-06,
                2.291700157069813e-06,
                2.168026707938548e-06,
                2.0505292695388924e-06,
                1.938901720081406e-06,
                1.8328019666560099e-06,
                1.7320774007075612e-06,
                1.6371889951770781e-06,
                1.5472994157025347e-06,
                1.462567867426958e-06,
                1.383246375637402e-06,
                1.3092548349493981e-06,
                1.240626241223752e-06,
                1.1771299467952224e-06,
                1.117948146982625e-06,
                1.0642077633559156e-06,
                1.015501615947813e-06,
                9.357984424503059e-07,
                8.697703682072038e-07,
                8.22332644179277e-07,
                7.784609513964388e-07,
                7.360288948114562e-07,
                6.955137095883618e-07,
                6.568149966044698e-07,
                6.201194695182961e-07,
                5.853158741190864e-07,
                5.523770561091858e-07,
                5.211992196185667e-07,
                4.915254982160241e-07,
                4.63566020324746e-07,
                4.373664594826352e-07,
                4.1210710698221256e-07,
                3.8862903670756014e-07,
                3.6654092156233914e-07,
                3.452518657735495e-07,
                3.2553799033252094e-07,
                3.067947337127829e-07,
                2.890906155147418e-07,
                2.724924992868556e-07,
                2.5668904759339014e-07,
                2.417764575204534e-07,
                2.278813667134094e-07,
                2.1477893229297526e-07,
                2.0245565327069819e-07,
                1.909369500410248e-07,
                1.7991960183218424e-07,
                1.694114473038134e-07,
                1.5936304086809223e-07,
                1.5046401985174097e-07,
                1.416873111696713e-07,
                1.3332233453383743e-07,
                1.2531644432807884e-07,
                1.1805653373565952e-07,
                1.1118966464713985e-07,
                1.0459478344706121e-07,
                9.833758406895705e-08,
                9.248923916543993e-08,
                8.708721019144885e-08,
                8.191883251247016e-08,
                7.704444079698609e-08,
                7.246006154300525e-08,
                6.825739507753924e-08,
                6.422995523728509e-08,
                6.043336665660824e-08,
                5.6848330290480466e-08,
                5.345554709558124e-08,
                5.0256250965921026e-08,
                4.741987247525371e-08,
                4.4630692850062664e-08,
                4.199103325361538e-08,
                3.948482724132947e-08,
                3.709600836838908e-08,
                3.482773486385961e-08,
                3.2935657963238864e-08,
                3.0992002147742754e-08,
                2.9147434860316653e-08,
                2.739021464260868e-08,
                2.5708600036494256e-08,
                2.410082937263999e-08,
                2.281548764668695e-08,
                2.145868448204152e-08,
                2.0171586955818448e-08,
                1.894632940164597e-08,
                1.777504615644109e-08,
                1.665182445222451e-08,
                1.5756964207682723e-08,
                1.4814055644569726e-08,
                1.392149111980331e-08,
                1.3074039947735172e-08,
                1.2266471442294397e-08,
                1.1493554917662361e-08,
                1.094308130988153e-08,
                1.0309954155294709e-08,
                9.70761596362964e-09,
                9.134983288967462e-09,
                8.58787545077424e-09,
                8.0621117688395e-09,
                7.553511561635088e-09,
                7.057894148866109e-09,
                6.6808692204119315e-09,
                6.386036578095527e-09,
                6.017975589676446e-09,
                5.665585349315122e-09,
                5.326003337642929e-09,
                4.996367034626776e-09,
                4.673813922546067e-09,
                4.355481480789043e-09,
                4.038673124143955e-09,
                3.943080142526026e-09,
                3.7143161629007106e-09,
                3.4951903407005807e-09,
                3.2840250332857925e-09,
                3.0791425987602777e-09,
                2.878865395225886e-09,
                2.681515779962532e-09,
                2.4854161114031826e-09,
                2.3559678637475638e-09,
                2.2651137914832262e-09,
                2.1293479415829766e-09,
                1.999478266346467e-09,
                1.8745972939805646e-09,
                1.7537975511230417e-09,
                1.6361715649912265e-09,
                1.5208118624710595e-09,
                1.4080907021112245e-09,
                1.3678074107444043e-09,
                1.2851097155458035e-09,
                1.206649848402001e-09,
                1.1319132546720642e-09,
                1.0603853789735567e-09,
                9.915516675735926e-10,
                9.248975653368521e-10,
                8.599085171274164e-10,
                7.987837101760604e-10,
                7.478940344258746e-10
            ]
        }
    ],
    "scatters": []
}

==> anc/k_N=2,T=0.1,mu=0.1.json <==
{
    "plot_name": "k_N=2, T=0.1, mu=0.1",
    "title": "$T=0.1, \\mu=0.1, N=2, \\Lambda=10^{5}, k_\\mathrm{IR}=10^{-4},$\n$n_\\mathrm{cells}=1000, \\sigma_\\mathrm{max}=6.0$",
    "graphs": [
        {
            "xlabel": "k",
            "ylabel": "\\sigma_\\mathrm{min}",
            "label": "\\sigma_\\mathrm{min}",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056528,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.655972934873,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.00547947233690029,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199305,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.13213213213213212,
                0.25225225225225223,
                0.32432432432432434,
                0.3783783783783784,
                0.4264264264264264,
                0.46846846846846846,
                0.4984984984984985,
                0.5345345345345345,
                0.5585585585585585,
                0.5885885885885885,
                0.6066066066066066,
                0.6306306306306306,
                0.6486486486486487,
                0.6666666666666666,
                0.6846846846846847,
                0.7027027027027027,
                0.7147147147147147,
                0.7267267267267267,
                0.7387387387387387,
                0.7507507507507507,
                0.7627627627627628,
                0.7747747747747747,
                0.7807807807807807,
                0.7927927927927928,
                0.7987987987987988,
                0.8108108108108109,
                0.8168168168168168,
                0.8228228228228228,
                0.8288288288288288,
                0.8348348348348348,
                0.8408408408408409,
                0.8468468468468469,
                0.8528528528528528,
                0.8588588588588588,
                0.8588588588588588,
                0.8648648648648649,
                0.8708708708708709,
                0.8768768768768769,
                0.8768768768768769,
                0.8828828828828829,
                0.8828828828828829,
                0.8888888888888888,
                0.8888888888888888,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9069069069069069,
                0.9069069069069069,
                0.9009009009009009,
                0.9009009009009009,
                0.8948948948948949,
                0.8888888888888888,
                0.8888888888888888,
                0.8828828828828829,
                0.8768768768768769,
                0.8708708708708709,
                0.8648648648648649,
                0.8588588588588588,
                0.8528528528528528,
                0.8408408408408409,
                0.8348348348348348,
                0.8228228228228228,
                0.8108108108108109,
                0.7987987987987988,
                0.7867867867867868,
                0.7747747747747747,
                0.7567567567567568,
                0.7387387387387387,
                0.7207207207207207,
                0.6966966966966966,
                0.6726726726726726,
                0.6486486486486487,
                0.6186186186186187,
                0.5825825825825826,
                0.5465465465465466,
                0.5045045045045045,
                0.45045045045045046,
                0.39039039039039036,
                0.3123123123123123,
                0.2042042042042042,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ]
        },
        {
            "xlabel": "k",
            "ylabel": "m_\\sigma^2",
            "label": "m_\\sigma^2",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056528,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.655972934873,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.00547947233690029,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199305,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                3.5670037083898736,
                3.560400684976546,
                3.553797661563218,
                3.54719463814989,
                3.540591614736562,
                3.533988591323234,
                3.5273855679099055,
                3.5207825444965772,
                3.51417952108325,
                3.5075764976699215,
                3.500973474256593,
                3.494370450843265,
                3.4877674274299366,
                3.481164404016609,
                3.474561380603281,
                3.4679583571899526,
                3.4613553337766243,
                3.4547523103632964,
                3.448149286949968,
                3.4415462635366403,
                3.4349432401233124,
                3.428340216709984,
                3.4217371932966563,
                3.415134169883328,
                3.40853114647,
                3.401928123056672,
                3.395325099643344,
                3.3887220762300156,
                3.382119052816688,
                3.37551602940336,
                3.3689130059900316,
                3.362309982576704,
                3.355706959163376,
                3.3491039357500476,
                3.34250091233672,
                3.335897888923392,
                3.329294865510064,
                3.322691842096736,
                3.316088818683408,
                3.30948579527008,
                3.3028827718567517,
                3.2962797484434243,
                3.289676725030096,
                3.2830737016167686,
                3.2764706782034403,
                3.2698676547901124,
                3.263264631376785,
                3.2566616079634567,
                3.250058584550129,
                3.243455561136801,
                3.236852537723473,
                3.2302495143101457,
                3.2236464908968165,
                3.217043467483489,
                3.2104404440701613,
                3.203837420656834,
                3.197234397243506,
                3.190631373830178,
                3.1840283504168503,
                3.177425327003523,
                3.170822303590195,
                3.1642192801768676,
                3.1576162567635397,
                3.1510132333502114,
                3.144410209936884,
                3.137807186523556,
                3.1312041631102288,
                3.124601139696901,
                3.117998116283574,
                3.1113950928702456,
                3.1047920694569187,
                3.098189046043591,
                3.091586022630264,
                3.0849829992169355,
                3.0783799758036086,
                3.0717769523902816,
                3.0651739289769537,
                3.0585709055636263,
                3.0519678821502993,
                3.0453648587369715,
                3.0387618353236445,
                3.0321588119103176,
                3.0255557884969924,
                3.018952765083666,
                3.0123497416703344,
                3.005746718257012,
                2.9991436948436787,
                2.992540671430356,
                2.985937648016999,
                2.9793346246036774,
                2.9727316012252487,
                2.9661285770107333,
                2.959525552595348,
                2.952922526685255,
                2.946319509816825,
                2.939716486405845,
                2.933113461629765,
                2.9265104382248275,
                2.919907411140363,
                2.9133044002311066,
                2.9067013690392276,
                2.900098343441823,
                2.893495320936826,
                2.8868922956111316,
                2.8802892765876926,
                2.873686250889334,
                2.867083227968995,
                2.8604802028050345,
                2.853877180699856,
                2.8472741570584,
                2.840671127606341,
                2.8340681088188107,
                2.8274650847618097,
                2.8208620729736524,
                2.8142590410067765,
                2.8076560156559043,
                2.8010529904025483,
                2.7944499705919736,
                2.7878469446452994,
                2.7812439199178094,
                2.774640896741168,
                2.7680378761672735,
                2.761434853031861,
                2.754831827666337,
                2.7482288077543617,
                2.741625781582086,
                2.735022756494099,
                2.728419733164531,
                2.7218167116580028,
                2.7152136872656416,
                2.7086106638984573,
                2.702007638630884,
                2.6954046198091195,
                2.688801593908838,
                2.6821985735524065,
                2.6755955499543846,
                2.6689925240443237,
                2.6623895027353934,
                2.6557864777321485,
                2.6491834555232123,
                2.6425804286616645,
                2.6359774100166815,
                2.629374379501396,
                2.6227713622266253,
                2.6161683345830986,
                2.6095653146496836,
                2.602962292257252,
                2.5963592674699867,
                2.58975624335534,
                2.5831532196298244,
                2.576550197057398,
                2.5699471739724764,
                2.5633441511479984,
                2.556741127907917,
                2.550138103979723,
                2.543535079608623,
                2.5369320597707063,
                2.5303290378316468,
                2.523726009370094,
                2.517122986812969,
                2.5105199648326524,
                2.5039169430829396,
                2.497313916378269,
                2.490710894879201,
                2.4841078683289584,
                2.477504845764778,
                2.470901822420321,
                2.4642988025319776,
                2.457695779479802,
                2.451092754866178,
                2.444489730119382,
                2.437886706116173,
                2.4312836829542177,
                2.424680659494717,
                2.418077636684868,
                2.4114746146984514,
                2.404871591305612,
                2.398268567019196,
                2.3916655443077417,
                2.385062522003541,
                2.3784594985369774,
                2.371856475177949,
                2.365253453023666,
                2.358650430348277,
                2.3520474063886483,
                2.3454443830365523,
                2.338841360384431,
                2.3322383371230524,
                2.3256353137759347,
                2.319032290750313,
                2.312429267327745,
                2.3058262439963273,
                2.2992232210827086,
                2.292620197873204,
                2.28601717473504,
                2.2794141519102338,
                2.272811129090273,
                2.2662081063032535,
                2.259605083124782,
                2.253002059817948,
                2.2463990367558395,
                2.2397960138938457,
                2.2331929912948487,
                2.22658996852829,
                2.219986945732482,
                2.2133839228798435,
                2.20678090001707,
                2.2001778770972136,
                2.1935748541791074,
                2.1869718314689552,
                2.180368808937021,
                2.1737657863642665,
                2.1671627636392925,
                2.160559740671432,
                2.1539567177451477,
                2.147353695064887,
                2.1407506726631675,
                2.1341476504758425,
                2.1275446282935424,
                2.1209416061299495,
                2.1143385839217577,
                2.1077355617305362,
                2.1011325393991998,
                2.0945295168687132,
                2.0879264945145546,
                2.0813234722519045,
                2.074720450172284,
                2.0681174281794146,
                2.0615144063734006,
                2.054911384813011,
                2.0483083632577426,
                2.0417053415932283,
                2.035102319745772,
                2.028499297891364,
                2.021896276270873,
                2.0152932548437095,
                2.008690233599938,
                2.0020872123632234,
                1.9954841912210113,
                1.988881170165156,
                1.9822781492182222,
                1.9756751283581944,
                1.9690721075761881,
                1.962469086925726,
                1.9558660663969012,
                1.9492630460028813,
                1.9426600257313906,
                1.9360570055903763,
                1.9294539855872344,
                1.9228509657295654,
                1.9162479460245416,
                1.9096449264779896,
                1.9030419070949225,
                1.89643888787908,
                1.88983586883683,
                1.8832328499719968,
                1.8766298312835696,
                1.8700268127742041,
                1.863423794478995,
                1.8568207764364912,
                1.8502177586704511,
                1.8436147411510766,
                1.8370117239034804,
                1.8304087069063975,
                1.8238056900962445,
                1.8172026734426185,
                1.810599657119895,
                1.8039966412053816,
                1.7973936257304202,
                1.7907906104833688,
                1.7841875954970676,
                1.7775845808491675,
                1.7709815666657807,
                1.7643785529713871,
                1.7577755396260857,
                1.7511725266629925,
                1.7445695140816084,
                1.7379665019593964,
                1.7313634903186983,
                1.7247604792221467,
                1.7181574687334475,
                1.7115544587876896,
                1.7049514494003009,
                1.6983484405561509,
                1.6917454322225978,
                1.6851424244959026,
                1.6785394174935022,
                1.6719364112626327,
                1.6653334058511986,
                1.6587304013237623,
                1.652127397525807,
                1.6455243943931446,
                1.6389213919746706,
                1.6323183903457963,
                1.6257153895933987,
                1.619112389990034,
                1.6125093918859414,
                1.6059063949746792,
                1.5993033991888432,
                1.5927004043608637,
                1.586097410242182,
                1.5794944163595446,
                1.5728914238627776,
                1.566288433173226,
                1.5596854447125874,
                1.553082458710668,
                1.546479475711399,
                1.5398764935762395,
                1.533273510939693,
                1.5266705290221863,
                1.5200675482088042,
                1.5134645682732146,
                1.5068615913981873,
                1.5002586195661376,
                1.4936556532368304,
                1.4870526869385998,
                1.4804497195053494,
                1.4738467533828064,
                1.4672437913336207,
                1.4606408339986148,
                1.4540378782265706,
                1.447434925303758,
                1.4408319752039598,
                1.4342290284074488,
                1.4276260846836406,
                1.4210231442496346,
                1.4144202074241177,
                1.4078172743770774,
                1.40121434518035,
                1.3946114200206152,
                1.3880084989857275,
                1.3814055820937419,
                1.3748026694830924,
                1.3681997615823678,
                1.3615968586866412,
                1.354993961168612,
                1.3483910695842696,
                1.3417881835410528,
                1.3351853029543963,
                1.3285824278950322,
                1.3219795583220628,
                1.3153766946862482,
                1.3087738387090024,
                1.302170991557238,
                1.2955681527000773,
                1.2889653229296325,
                1.2823625000407841,
                1.275759681684055,
                1.269156869769778,
                1.2625540660290369,
                1.2559512730345455,
                1.2493484959972594,
                1.242745738406447,
                1.2361429909476167,
                1.229540249743269,
                1.2229375123417534,
                1.2163347680989693,
                1.2097320579775128,
                1.203129361604097,
                1.1965266796842684,
                1.1899240119217036,
                1.1833213609809916,
                1.1767187238376926,
                1.1701161020833852,
                1.1635134975239418,
                1.156910910994357,
                1.1503083425788965,
                1.1437057936165416,
                1.1371032646931696,
                1.1305007567089342,
                1.1238982705473883,
                1.117295807130332,
                1.110693367414521,
                1.104090952405041,
                1.0974885631468445,
                1.0908862007284388,
                1.0842838662848615,
                1.0776815609992552,
                1.0710792861059903,
                1.064477042890006,
                1.057874832688685,
                1.0512726569019775,
                1.0446705169757962,
                1.038068414434429,
                1.0314663508694086,
                1.0248643278727925,
                1.0182623472652559,
                1.0116604107624187,
                1.0050585200506044,
                0.9984566774771986,
                0.9918548849522593,
                0.9852531442683835,
                0.978651457862753,
                0.97204982807701,
                0.9654482572025104,
                0.9588467477553517,
                0.9522453023134936,
                0.945643923594505,
                0.9390426144227054,
                0.9324413777224018,
                0.9258402165553496,
                0.9192391341082216,
                0.9126381337033281,
                0.9060372188030269,
                0.899436393013987,
                0.8928356600948776,
                0.8862350239619784,
                0.8796344886968529,
                0.8730340585525456,
                0.8664337379609999,
                0.8598335315390992,
                0.8532334440974669,
                0.8466334806487055,
                0.840033646418427,
                0.8334339468509188,
                0.8268343876155523,
                0.8202349746160034,
                0.8136357140067094,
                0.8070366122160059,
                0.8004376759171735,
                0.7938389120665468,
                0.7872403279267267,
                0.7806419310521213,
                0.7740437293133232,
                0.7674457309140716,
                0.7608479443982946,
                0.7542503786673587,
                0.7476530429940241,
                0.7410559470379514,
                0.7344591008618239,
                0.7278625149474934,
                0.7212662002137847,
                0.7146701680343028,
                0.7080744302557617,
                0.7014789992180464,
                0.6948838877741221,
                0.6882891093110672,
                0.6816946777721069,
                0.6751006076794223,
                0.6685069141576573,
                0.6619136129588159,
                0.6553207204877605,
                0.6487282538288927,
                0.6421362307739078,
                0.6355446698504947,
                0.6289535903524984,
                0.6223630123711028,
                0.615772956827168,
                0.6091834455048525,
                0.6025945010869496,
                0.5960061471909329,
                0.5894184084072189,
                0.5828313103382237,
                0.5762448796394317,
                0.5696591440621418,
                0.5630741324974569,
                0.556489875022334,
                0.5499064029471955,
                0.543323748866321,
                0.5367419467090436,
                0.5301610317930531,
                0.5235810408807571,
                0.5170020122375276,
                0.5104239856909739,
                0.5038470026945993,
                0.49727110639301114,
                0.4906963416888048,
                0.4841227553138259,
                0.47755039590211595,
                0.4709793140659689,
                0.46440956247520293,
                0.4578411959394383,
                0.4512742714937323,
                0.4447088484875163,
                0.43814498867736784,
                0.43158275632313947,
                0.4250222182883064,
                0.4184634441442512,
                0.4119065062786176,
                0.40535148000847593,
                0.3987984436977611,
                0.39224747887971534,
                0.3856986703844526,
                0.3791521064717314,
                0.37260787896935593,
                0.3660660834174203,
                0.35952681921868057,
                0.35299018979537616,
                0.34645630275279393,
                0.33992527005004186,
                0.33339720817821816,
                0.32687223834647766,
                0.32035048667656535,
                0.313832084406062,
                0.3073171681008938,
                0.3008058798777112,
                0.2942983676366691,
                0.287794785305196,
                0.28129529309345264,
                0.27480005776219796,
                0.26830925290382346,
                0.26182305923732496,
                0.2553416649182937,
                0.24886526586467544,
                0.242394066099484,
                0.23592827811164455,
                0.2294681232360714,
                0.22301383205442785,
                0.21656564481811688,
                0.2101238118946152,
                0.20368859423952398,
                0.19726026389593013,
                0.19083910452301586,
                0.18442541195626375,
                0.17801949480168777,
                0.17162167506681075,
                0.16523228883130234,
                0.15885168696048532,
                0.15248023586534337,
                0.1461183183129338,
                0.13976633429156063,
                0.1334247019356011,
                0.1270938585153332,
                0.12077426149777196,
                0.11446638968528765,
                0.10817074443944914,
                0.10188785099855735,
                0.09561825989912531,
                0.08936254850853882,
                0.08312132268649858,
                0.07689521858438987,
                0.07068490459885206,
                0.064491083496814,
                0.0583144947309142,
                0.05215591696668729,
                0.04601617084550886,
                0.03989612201000531,
                0.03379668442183903,
                0.02771882400496528,
                0.02166356265132516,
                0.015631982630635047,
                0.009625231447747195,
                0.0036445271990020135,
                0.0049279426658208605,
                0.01784507138804357,
                0.029236671014083518,
                0.0395871006473761,
                0.0504989255294707,
                0.06127981425370833,
                0.06918687680888348,
                0.08027408079146686,
                0.08766531672258232,
                0.09810114348428844,
                0.10424588542942931,
                0.11333657317311707,
                0.12030387497488433,
                0.12760581516857902,
                0.13520803034270512,
                0.14307492249602083,
                0.14848124368624221,
                0.15405488162224285,
                0.15977630419814784,
                0.16562591693539158,
                0.17158424288219898,
                0.177632094909109,
                0.18101656251725773,
                0.18719598911017865,
                0.19068577958235164,
                0.19694072705762797,
                0.20049344951441686,
                0.20406496830551046,
                0.2076481476916822,
                0.2112362459184831,
                0.21482293436721564,
                0.2184023116588161,
                0.2219689129799708,
                0.2255177148486708,
                0.22639272687954246,
                0.22990815218864216,
                0.23339431881208006,
                0.23684782923977268,
                0.23766223911078116,
                0.2410605876832477,
                0.24183364363711216,
                0.2451701669495947,
                0.24589797085621143,
                0.24916793341926358,
                0.24984801261652476,
                0.2505038179331201,
                0.25367953160359147,
                0.2542863235342061,
                0.2548688720740849,
                0.25794891186125046,
                0.25848323901646675,
                0.25899416199864644,
                0.2619803892035615,
                0.26244543580459534,
                0.2628885019925284,
                0.263310107643845,
                0.26371080328212143,
                0.26656614525794126,
                0.26692699591658375,
                0.2672688922301704,
                0.26759246314697316,
                0.26789834460520373,
                0.2681871757420238,
                0.27091364867917733,
                0.2711712368458337,
                0.2714138521089655,
                0.2716421151640258,
                0.271856634322989,
                0.27205800287153226,
                0.2722467964676669,
                0.27242357051849914,
                0.2725888575234039,
                0.2751846225040933,
                0.2753306473621683,
                0.27546684764343066,
                0.2755936598034183,
                0.2757114880594332,
                0.27582070142012727,
                0.2759216303346973,
                0.27601456287249715,
                0.27609974033247087,
                0.2761773521712168,
                0.27624753012417885,
                0.27631034138324573,
                0.27636578068088596,
                0.2764137611233761,
                0.2764541035804891,
                0.27648652447556354,
                0.27651062175471214,
                0.2765258588991599,
                0.2765315466889748,
                0.27652682266013123,
                0.2765106280236407,
                0.276481681949263,
                0.276438453142329,
                0.27637912867797,
                0.2763015803748276,
                0.27620332843902107,
                0.2760815033979864,
                0.2759328062715902,
                0.2757534680094544,
                0.2755392094403538,
                0.2752852022254103,
                0.27830468193270685,
                0.27811822882961285,
                0.2779018776267965,
                0.27765237181408026,
                0.2773662040150057,
                0.27703962617924904,
                0.2766686656392498,
                0.2762491482220513,
                0.27577672897782846,
                0.275246931405133,
                0.2746551941581301,
                0.2739969272218277,
                0.27326757574219646,
                0.2724626920279999,
                0.27157801358674116,
                0.2596141094705601,
                0.2574316493496398,
                0.25505695116524835,
                0.2524868627121949,
                0.2497204463294,
                0.2467591961806284,
                0.24360719077121454,
                0.24027117146082336,
                0.236760544690069,
                0.23308728827072783,
                0.2292657736151005,
                0.22531250509779138,
                0.22124578453470511,
                0.2170853187388296,
                0.21285178776420025,
                0.20856639185934922,
                0.20425039915693255,
                0.19992471721316138,
                0.19560949961915322,
                0.19132380293501386,
                0.18708530996050482,
                0.12803865552672705,
                0.1238234771124778,
                0.11983294540293282,
                0.11606166536176481,
                0.11250264229597531,
                0.10914773526801927,
                0.07010495573771114,
                0.06810388832753508,
                0.06623677063135405,
                0.04524732306742093,
                0.044186138470781615,
                0.043192428958785584,
                0.03155286747441948,
                0.030955759376020558,
                0.023774280831762036,
                0.023394479210471733,
                0.018656999792416654,
                0.01528834667642404,
                0.015105526420618888,
                0.012662992081222013,
                0.010797327959667268,
                0.009336005290970197,
                0.0081674792079687,
                0.007216834848361273,
                0.006432100440807628,
                0.005237172905166183,
                0.0047590998739452306,
                0.0039939503534098175,
                0.003402566409110416,
                0.002935534929455749,
                0.002560196847543641,
                0.0022541570769468184,
                0.001882653481616713,
                0.0015942480822582138,
                0.0013663170972211414,
                0.0011232188411875502,
                0.0009363468927153784,
                0.0007903818127478334,
                0.0006439204856267639,
                0.0005076811797384884,
                0.0004060740021556715,
                0.00031465039303692167,
                0.00022504714532605176,
                0.00015488015766888192,
                9.085052396359963e-05,
                3.665898767472508e-05,
                7.901453076195642e-06,
                3.0292168479057935e-05,
                5.1628622665355116e-05,
                7.195785572432358e-05,
                9.132491567657018e-05,
                0.00010977292556583542,
                0.00012734317677455084,
                0.0001440751904751291,
                0.00016000681746444165,
                0.0001751742626686125,
                0.00018961219864326964,
                0.0002033538045634371,
                0.00021643082700459158,
                0.00022887364315250886,
                0.00024071132791035797,
                0.0002519716890807313,
                0.000262681325761748,
                0.0002728656919217579,
                0.0002825491208465391,
                0.00029175488899591684,
                0.0003005052606257292,
                0.00030882150788344106,
                0.00031672397738152964,
                0.00032423213478917535,
                0.0003313645666548376,
                0.0003381390261298974,
                0.0003445724981517996,
                0.0003506812092947549,
                0.00035648065502381156,
                0.0003619856339589203,
                0.0003672102768849375,
                0.0003721680748117728,
                0.00037687194082725495,
                0.00038133421574412503,
                0.0003855666678252794,
                0.0003895804895274239,
                0.0003933862415101449,
                0.0003969942906188672,
                0.00040041437620882324,
                0.0004036557419270228,
                0.0004067272509736812,
                0.0004096373564010446,
                0.0004123941043468476,
                0.00041500522006345745,
                0.0004174780773927238,
                0.00041981959303387736,
                0.00042203639209202083,
                0.00042413479070513413,
                0.00042612078521293503,
                0.0004280001378397823,
                0.0004297783144687072,
                0.00043146052171641296,
                0.0004330517137957795,
                0.0004345565978700184,
                0.0004359796502773149,
                0.00043732514566520225,
                0.0004385971122768875,
                0.0004397994203622537,
                0.00044093570833000836,
                0.00044200947137610546,
                0.0004430239991615842,
                0.00044398244308587777,
                0.0004448877775542541,
                0.0004457428419526449,
                0.00044655032164529995,
                0.00044731277286665035,
                0.0004480326107611377,
                0.0004487121396015333,
                0.0004493535475328384,
                0.00044995889118984645,
                0.0004505301459163561,
                0.00045106914618332897,
                0.00045157764803881525,
                0.00045205730532113064,
                0.00045250967755629056,
                0.0004529362729073765,
                0.00045333852223827814,
                0.0004537183254892112,
                0.0004540763007480239,
                0.0004544136589889477,
                0.00045473168434505496,
                0.00045503144461977795,
                0.0004553139660425006,
                0.00045558020150936586,
                0.0004558310785370725,
                0.00045606747089447093,
                0.0004562901849219013,
                0.0004565000044580527,
                0.0004566976638083232,
                0.0004568838379456594,
                0.0004570592178387784,
                0.0004572244311630554,
                0.0004573800378939184,
                0.0004575265691438735,
                0.00045766457413668854,
                0.0004577944894073632,
                0.00045791681382741133,
                0.0004580319653009092,
                0.0004581403520642768,
                0.0004582423797353043,
                0.0004583384069130835,
                0.0004584287919145023,
                0.0004585138578953448,
                0.00045859391288549916,
                0.0004586692561767644,
                0.0004587401542515422,
                0.00045880686777172364,
                0.00045886964589643626,
                0.00045892870831454406,
                0.0004589842802993462,
                0.000459036563784811,
                0.0004590857435818693,
                0.0004591320153609064,
                0.0004591755398288922,
                0.0004592164784208061,
                0.0004592549900939157,
                0.0004592912117760895,
                0.00045932527650325027,
                0.00045935731060645893,
                0.0004593874342243863,
                0.000459415762738934,
                0.00045944240391389214,
                0.000459467448078335,
                0.0004594909982274032,
                0.00045951314830332447,
                0.00045953397518748044,
                0.0004595535568544972,
                0.0004595719718161996,
                0.00045958929077960715,
                0.0004596055744666436,
                0.00045962088625527446,
                0.0004596352832956393,
                0.000459648819940216,
                0.0004596615471427804,
                0.0004596735122226936,
                0.0004596847600094876,
                0.00045969533297114814,
                0.000459705271060719,
                0.0004597146123066226,
                0.00045972339297553405,
                0.0004597316478272317,
                0.00045973940514354005,
                0.00045974669066467804,
                0.00045975353699990556,
                0.00045975997178971615,
                0.0004597660218154518,
                0.00045977171320854765,
                0.0004597770550448453,
                0.0004597820729009756,
                0.00045978678908096816,
                0.00045979122310440466,
                0.0004597953938715585,
                0.0004597993172066148,
                0.0004598029989609786,
                0.0004598064597400203,
                0.00045980971325740094,
                0.00045981277257398675,
                0.00045981565018171465,
                0.0004598183547732933,
                0.00045982089555718657,
                0.00045982328385090084,
                0.0004598255288829109,
                0.0004598276394210536,
                0.0004598296238339382,
                0.00045983148750836333,
                0.0004598332387492493,
                0.0004598348844505689,
                0.0004598364311584515,
                0.00045983788518856887,
                0.00045983925075946346,
                0.0004598405298902607,
                0.00045984173055889843,
                0.0004598428577246594,
                0.0004598439162507922,
                0.0004598449109493173,
                0.00045984584662583347,
                0.0004598467281243255,
                0.0004598475540186124,
                0.00045984832390067907,
                0.0004598490461236395,
                0.0004598497240282048,
                0.0004598503609461831,
                0.00045985096023036314,
                0.0004598515252843955,
                0.0004598520595926758,
                0.00045985255829416336,
                0.00045985302320442387,
                0.0004598534598677247,
                0.0004598538703074667,
                0.0004598542565116708,
                0.000459854620448381,
                0.0004598549640810651,
                0.0004598552893840171,
                0.00045985559273480184,
                0.00045985587708031203,
                0.00045985614457790273,
                0.0004598563963055028,
                0.0004598566332909487,
                0.00045985685651992917,
                0.00045985706694392896,
                0.00045985726548817293,
                0.00045985745125860593,
                0.00045985762591449855,
                0.00045985779014409657,
                0.00045985794455945787,
                0.00045985808975022266,
                0.000459858226289634,
                0.00045985835474055784,
                0.0004598584755589464,
                0.0004598585884188154,
                0.00045985869431263397,
                0.0004598587936799669,
                0.0004598588869613106,
                0.0004598589746030584,
                0.00045985905706246534,
                0.0004598591348126138,
                0.00045985920723734785,
                0.0004598592722240527,
                0.00045985933245386957,
                0.00045985938824580987,
                0.00045985943993591833,
                0.0004598594878813411,
                0.0004598595324643955,
                0.00045985957409663727,
                0.00045985961322292927,
                0.00045985965032551036,
                0.00045985968592806317,
                0.00045985972059978336,
                0.00045985975485659196,
                0.0004598597869989017,
                0.00045985981627439754,
                0.0004598598427759973,
                0.0004598598666065685,
                0.0004598598878811895,
                0.00045985990672940815,
                0.0004598599232975027,
                0.00045985993775074133,
                0.00045985995027564194,
                0.0004598599610822323,
                0.00045985997040630985,
                0.0004598599785117015,
                0.00045985998569252366,
                0.00045985999227544206,
                0.00045985999862193196,
                0.00045986000513053747,
                0.0004598600122391321,
                0.0004598600204271782,
                0.00045986003018580647,
                0.00045986004011942236,
                0.0004598600492565139,
                0.0004598600576258426,
                0.0004598600652576496,
                0.0004598600721842479,
                0.0004598600784406123,
                0.0004598600840649717,
                0.00045986008909939917,
                0.00045986009359040385,
                0.0004598600975895217,
                0.0004598601011539066,
                0.00045986010434692187,
                0.0004598601072387307,
                0.0004598601099068881,
                0.00045986011243693154,
                0.00045986011492297194,
                0.00045986011746828513,
                0.0004598601201859033,
                0.00045986012319844546,
                0.0004598601261680244,
                0.00045986012896017997,
                0.0004598601314870428,
                0.0004598601338155,
                0.0004598601361439571
            ]
        },
        {
            "xlabel": "k",
            "ylabel": "| \\partial_t m_\\sigma^2 |",
            "label": "| \\partial_t m_\\sigma^2 |",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056528,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.655972934873,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.00547947233690029,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199305,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484
            ],
            "y": [
                0.3216228122404483,
                0.32162281224048866,
                0.32162281224046924,
                0.32162281224047,
                0.3216228122404908,
                0.3216228122404914,
                0.3216228122404883,
                0.3216228122404489,
                0.3216228122404917,
                0.3216228122404873,
                0.3216228122404935,
                0.32162281224049044,
                0.32162281224044487,
                0.32162281224049155,
                0.3216228122404921,
                0.32162281224048933,
                0.3216228122404675,
                0.32162281224049244,
                0.32162281224046846,
                0.32162281224046796,
                0.32162281224049066,
                0.3216228122404688,
                0.32162281224049183,
                0.3216228122404695,
                0.32162281224048966,
                0.3216228122404689,
                0.32162281224049244,
                0.3216228122404665,
                0.3216228122404694,
                0.32162281224048933,
                0.32162281224044936,
                0.3216228122404895,
                0.321622812240488,
                0.3216228122404492,
                0.32162281224049083,
                0.3216228122404677,
                0.32162281224047023,
                0.32162281224049155,
                0.32162281224046924,
                0.3216228122404894,
                0.32162281224044603,
                0.32162281224049405,
                0.32162281224044353,
                0.32162281224049255,
                0.32162281224046657,
                0.3216228122404508,
                0.3216228122404902,
                0.32162281224046724,
                0.3216228122404678,
                0.321622812240472,
                0.32162281224044764,
                0.3216228122405319,
                0.32162281224044437,
                0.3216228122404744,
                0.3216228122404461,
                0.32162281224046807,
                0.32162281224047,
                0.3216228122404699,
                0.32162281224044503,
                0.32162281224046985,
                0.3216228122404442,
                0.32162281224047184,
                0.32162281224048966,
                0.3216228122404497,
                0.3216228122404671,
                0.3216228122404437,
                0.32162281224047407,
                0.3216228122404242,
                0.3216228122404886,
                0.32162281224042666,
                0.32162281224046985,
                0.3216228122404265,
                0.32162281224049044,
                0.32162281224042477,
                0.3216228122404258,
                0.3216228122404704,
                0.3216228122404439,
                0.3216228122404289,
                0.32162281224046957,
                0.32162281224042544,
                0.3216228122404243,
                0.3216228122403381,
                0.3216228122404023,
                0.3216228122406454,
                0.3216228122402073,
                0.3216228122407303,
                0.32162281224021017,
                0.32162281224189565,
                0.32162281224016676,
                0.3216228105405843,
                0.32162285126504314,
                0.3216228610491095,
                0.3216229338539355,
                0.32162249344885646,
                0.3216228121261046,
                0.3216228786179685,
                0.3216228118317933,
                0.3216229910557245,
                0.3216222031869527,
                0.3216231911213747,
                0.32162291862339715,
                0.321622767997093,
                0.32162290538882243,
                0.3216225984159312,
                0.3216229235407022,
                0.3216227882277665,
                0.32162289751101286,
                0.3216227485225726,
                0.321622823352232,
                0.3216231063775041,
                0.32162258692519674,
                0.3216228435927668,
                0.3216222459968207,
                0.3216232288702475,
                0.32162290661518395,
                0.32162290186533177,
                0.32162263675606423,
                0.32162293563576233,
                0.32162287625122105,
                0.32162280071183863,
                0.32162267393617544,
                0.3216227987036451,
                0.3216229073288529,
                0.32162264169513716,
                0.3216229466244453,
                0.32162289381045844,
                0.32162280816066596,
                0.32162271936327963,
                0.3216228599276294,
                0.3216228099928909,
                0.32162290255783865,
                0.3216225885926781,
                0.32162293337605163,
                0.32162266334388145,
                0.3216228212366228,
                0.3216229338523778,
                0.3216227097385981,
                0.321622889682811,
                0.32162275357645553,
                0.32162298019780033,
                0.3216225799819502,
                0.3216231581655801,
                0.32162251324106683,
                0.3216230182867551,
                0.32162264273942553,
                0.32162276251422783,
                0.32162287916278515,
                0.32162284640060457,
                0.3216228274466339,
                0.3216227712814925,
                0.3216227962443231,
                0.32162278355852325,
                0.3216228038019147,
                0.3216228373187718,
                0.32162285889202813,
                0.32162263808785835,
                0.3216227404311954,
                0.32162305813151904,
                0.32162277053616856,
                0.3216227424407716,
                0.3216227312084126,
                0.3216229725565631,
                0.32162271899990114,
                0.32162296503461696,
                0.32162277087984054,
                0.3216228088858657,
                0.321622640544071,
                0.3216227946493284,
                0.32162287070497714,
                0.32162287719158345,
                0.3216228409726609,
                0.3216227999965013,
                0.32162281448947494,
                0.3216227828459591,
                0.3216227427378997,
                0.32162281124250597,
                0.3216228547672133,
                0.32162277805331385,
                0.32162275821664865,
                0.3216228148334907,
                0.3216228095956164,
                0.3216227509143885,
                0.32162277629664693,
                0.3216228388499203,
                0.32162280925796083,
                0.3216227751632955,
                0.32162280483926886,
                0.32162280901547524,
                0.32162279335590765,
                0.32162281269054327,
                0.32162280825075884,
                0.3216227879004261,
                0.32162280231256396,
                0.3216227988376718,
                0.32162278357450813,
                0.32162278333849675,
                0.3216227817339931,
                0.32162280080099875,
                0.32162280705331864,
                0.3216227951331194,
                0.3216227853858586,
                0.32162277257570465,
                0.32162278073735906,
                0.3216227821620569,
                0.321622784930182,
                0.3216227854238412,
                0.3216227882042525,
                0.3216227881190085,
                0.3216227779898894,
                0.32162276930918016,
                0.3216227712974699,
                0.32162277871184364,
                0.32162279054246656,
                0.3216227885173516,
                0.32162277653393945,
                0.32162276296661596,
                0.32162275252381306,
                0.3216227522790545,
                0.3216227513678569,
                0.3216227535402022,
                0.32162275271360313,
                0.32162275953837877,
                0.3216227692386648,
                0.3216227606500157,
                0.3216227561927749,
                0.321622747277695,
                0.3216227430521885,
                0.3216227339507585,
                0.32162272198677805,
                0.3216227217373342,
                0.3216227270585456,
                0.3216227359693489,
                0.3216227363079393,
                0.32162272491422017,
                0.3216227154975567,
                0.32162270656480785,
                0.32162270622109,
                0.32162270161801904,
                0.32162269741170807,
                0.3216226921063224,
                0.32162268787326814,
                0.3216226840729608,
                0.3216226776656545,
                0.321622671740893,
                0.32162266517476246,
                0.32162265920655314,
                0.32162265285125646,
                0.32162264613572805,
                0.3216226390499552,
                0.32162263161484805,
                0.32162262389594676,
                0.32162261593284647,
                0.32162260778759993,
                0.32162259933219506,
                0.32162259069049476,
                0.32162258209804157,
                0.32162257337622857,
                0.3216225629450053,
                0.32162255063613826,
                0.321622537170026,
                0.3216225251553383,
                0.321622511917442,
                0.32162249971534146,
                0.3216224906102779,
                0.3216224829861095,
                0.32162246686836177,
                0.32162244698509096,
                0.3216224255752131,
                0.3216224144740726,
                0.32162240177334817,
                0.32162238529036846,
                0.32162236266465866,
                0.32162233884657104,
                0.32162232184284945,
                0.3216223032260865,
                0.3216222846336429,
                0.3216222622681003,
                0.32162223881431734,
                0.3216222123098044,
                0.3216221827022745,
                0.3216221562564675,
                0.3216221290592043,
                0.3216221025988893,
                0.3216220777285221,
                0.3216220481694375,
                0.3216220128901808,
                0.32162197531013687,
                0.321621935396739,
                0.32162189233860405,
                0.32162185680673294,
                0.3216218244013804,
                0.3216217896143903,
                0.3216217511542375,
                0.3216217084624484,
                0.3216216524948734,
                0.3216215794676998,
                0.32162152136682903,
                0.32162146654909635,
                0.32162141989344,
                0.32162138534464674,
                0.32162137384731393,
                0.3216213063437573,
                0.3216212183171488,
                0.32162110975033953,
                0.32162098999001815,
                0.32162084373566363,
                0.321620801646274,
                0.3216208260680247,
                0.3216207910447524,
                0.32162073726457985,
                0.32162069450869685,
                0.3216205454335591,
                0.32162029979810497,
                0.3216200317682397,
                0.3216200302545399,
                0.3216200855395717,
                0.3216200216970813,
                0.32161982329029254,
                0.321619593670066,
                0.3216195175406731,
                0.32161937875911767,
                0.32161924125455726,
                0.3216190803566651,
                0.32161893069018244,
                0.32161877044912807,
                0.32161859468534026,
                0.32161841064173013,
                0.3216182230990826,
                0.32161802646356913,
                0.3216178255487982,
                0.3216176237546065,
                0.3216174152175001,
                0.3216171858045318,
                0.32161694201899454,
                0.3216166800798716,
                0.32161639105938095,
                0.3216161211599329,
                0.32161585537952314,
                0.3216155861538619,
                0.3216153189202679,
                0.32161502973086475,
                0.3216146566941018,
                0.3216142268188914,
                0.3216138228018706,
                0.3216133802023378,
                0.3216130450106742,
                0.32161282425831955,
                0.32161251045669204,
                0.3216121123366933,
                0.32161158890390823,
                0.3216108116536954,
                0.3216098644467594,
                0.3216093709339683,
                0.32160906628801994,
                0.3216088810580972,
                0.3216092142854441,
                0.3216075522896246,
                0.3216068826443367,
                0.32160617863299373,
                0.32160548905509784,
                0.3216046696892943,
                0.3216039976391565,
                0.3216032480657485,
                0.3216024105311603,
                0.321601532325308,
                0.3216006500149994,
                0.32159970248504927,
                0.3215987264179163,
                0.3215977065057354,
                0.3215966435570972,
                0.321595535709034,
                0.3215943812589182,
                0.3215931778526545,
                0.32159192354843236,
                0.32159061622472745,
                0.3215892536151474,
                0.32158783337656127,
                0.3215863530137443,
                0.3215848100635772,
                0.32158320197162477,
                0.3215815256903135,
                0.3215797789808739,
                0.3215779580257913,
                0.3215760595496688,
                0.3215740835269676,
                0.32157201882201314,
                0.32156987055198394,
                0.3215676401437671,
                0.3215652953981555,
                0.3215628576165959,
                0.32156033252052796,
                0.3215576887131419,
                0.3215549308481216,
                0.32155206137476905,
                0.32154906934625127,
                0.32154595174947076,
                0.3215427017841436,
                0.32153931425074594,
                0.32153578427893986,
                0.3215321051739129,
                0.3215282708510722,
                0.321524274703789,
                0.3215201099105044,
                0.32151576944212673,
                0.32151124589488467,
                0.32150653159190345,
                0.3215016184823809,
                0.3214964982138513,
                0.3214911620723194,
                0.32148560104976326,
                0.32147980570933965,
                0.3214737662129614,
                0.3214674721853459,
                0.32146091297506635,
                0.3214540776187358,
                0.32144695470364637,
                0.3214395320157233,
                0.3214317962137007,
                0.3214237353667953,
                0.321415335687807,
                0.3214065822590756,
                0.32139746086704585,
                0.3213879561109643,
                0.32137805176368617,
                0.3213677312552601,
                0.32135697717531386,
                0.32134577143395476,
                0.3213340951858088,
                0.32132192880026705,
                0.32130925186037246,
                0.321296043081773,
                0.32128228031293443,
                0.32126794050937607,
                0.3212529996496077,
                0.32123743274220323,
                0.321221213771482,
                0.32120431564828195,
                0.3211867101727015,
                0.3211683679996085,
                0.3211492585714094,
                0.3211293500882975,
                0.3211086094510872,
                0.32108700220852326,
                0.3210644925116383,
                0.32104104304209574,
                0.3210166149627787,
                0.320991167861552,
                0.32096465968841953,
                0.3209370466723992,
                0.3209082832865973,
                0.3208783221406057,
                0.3208471139414293,
                0.32081460739586676,
                0.3207807491284498,
                0.3207454836212157,
                0.3207087531129876,
                0.3206704975237391,
                0.3206306543186943,
                0.3205891584696247,
                0.32054594235178063,
                0.3205009355953295,
                0.32045406499319307,
                0.32040525445126233,
                0.32035442477490256,
                0.32030149359298493,
                0.32024637527683103,
                0.3201889807264383,
                0.3201292172889671,
                0.3200669886067626,
                0.32000219446118766,
                0.3199347306257723,
                0.3198644887031043,
                0.3197913559635768,
                0.319715215159026,
                0.3196359443587879,
                0.31955341674462273,
                0.3194675004185503,
                0.3193780582050566,
                0.31928494741633345,
                0.31918801964442856,
                0.31908712051748805,
                0.31898208944999773,
                0.3188727593895153,
                0.31875895654208425,
                0.3186405000880356,
                0.3185172018831311,
                0.3183888661448053,
                0.31825528912332735,
                0.31811625875108424,
                0.3179715542818986,
                0.3178209459068124,
                0.3176641943412311,
                0.3175010504010061,
                0.3173312545507596,
                0.317154536423626,
                0.3169706143141574,
                0.31677919464343324,
                0.3165799713895704,
                0.31637262548321843,
                0.31615682416647145,
                0.31593222031361606,
                0.31569845169998106,
                0.3154551402334529,
                0.31520189112912295,
                0.31493829202574425,
                0.3146639120493031,
                0.3143783008052019,
                0.3140809872958319,
                0.3137714787831668,
                0.31344925953653885,
                0.313113789501967,
                0.31276450287795776,
                0.31240080657612895,
                0.3120220785641198,
                0.311627666075737,
                0.31121688367889083,
                0.31078901118795155,
                0.310343291398283,
                0.30987892763154773,
                0.3093950810679989,
                0.3088908678412521,
                0.30836535587177905,
                0.3078175614086199,
                0.3072464452403068,
                0.306650908544106,
                0.30602978832212197,
                0.3053818523386019,
                0.3047057937041374,
                0.30400022460329557,
                0.30326366957602363,
                0.30249455800706393,
                0.3016912157741264,
                0.3008518559743084,
                0.29997456860963934,
                0.29905730910328565,
                0.2980978855157063,
                0.2970939443030827,
                0.29604295446452883,
                0.29494218988800347,
                0.2937887096678008,
                0.2925793363036714,
                0.2913106313961366,
                0.06251313464647255,
                0.6291728812180242,
                0.554866775157738,
                0.5041530338719532,
                0.5314977072731883,
                0.5251200144076402,
                0.38514049343271095,
                0.5400401454831225,
                0.36001539556864626,
                0.5083125927403762,
                0.2993006477758686,
                0.4427930016760513,
                0.33936623557771134,
                0.35566594163022835,
                0.3702918603354497,
                0.38318385678214173,
                0.2633333423541476,
                0.2714830760357916,
                0.27868143177631777,
                0.2849253715006478,
                0.2902206197527035,
                0.29458129331829525,
                0.16485205669154368,
                0.30099008203382843,
                0.16998216658216417,
                0.3046685845993338,
                0.17304748387775076,
                0.17396302355110516,
                0.1745309926686694,
                0.17477058160500789,
                0.17470191354816467,
                0.17434579866408006,
                0.17372350137891762,
                0.17285651824159468,
                0.04262045013275736,
                0.1712307988870482,
                0.16980565464992312,
                0.16821502307781883,
                0.039668614910778076,
                0.16552817647804835,
                0.037654331105245555,
                0.16251676598639286,
                0.03545017555642834,
                0.15927469730412397,
                0.03312558055267476,
                0.03194323827171368,
                0.1546839830229806,
                0.029555873870623636,
                0.028375016705865116,
                0.15002385970057186,
                0.026026229434571366,
                0.024886249234742076,
                0.14545439740455995,
                0.02265168337060186,
                0.021581052262221075,
                0.02053574351398307,
                0.019517249897195454,
                0.1390791851983801,
                0.017576464047842685,
                0.016653227921082998,
                0.01576062686848331,
                0.01489900135894781,
                0.014068507208253691,
                0.13280217843464323,
                0.012546711615874185,
                0.011817405200080271,
                0.011118331876713749,
                0.010448888466145067,
                0.00980834306123056,
                0.009195837046293493,
                0.00861038403181138,
                0.008050868218485123,
                0.12643560089754868,
                0.00711263955482693,
                0.006634099978978128,
                0.006176819461096546,
                0.005739227727770853,
                0.005319609821428626,
                0.004916087572076744,
                0.004526596724691331,
                0.004148859166689123,
                0.003780349739520465,
                0.0034182569371745473,
                0.0030594369453054537,
                0.0027003603803221134,
                0.002337051359696586,
                0.001965017189425655,
                0.0015791704491227476,
                0.0011737403007645213,
                0.0007421771726449586,
                0.000277043233254997,
                0.00023009996279901306,
                0.0007888150935206455,
                0.001409917436592286,
                0.002105606717649989,
                0.002889600697658726,
                0.003777255020902374,
                0.004785696176449502,
                0.00593390479576122,
                0.007242801512272977,
                0.008735282703075496,
                0.010436195546672454,
                0.012372289129643272,
                0.14707407412846574,
                0.009081835337281024,
                0.010538124420541308,
                0.012153032956717774,
                0.013938780245006992,
                0.015907089128211576,
                0.018068900356157165,
                0.020434028937546485,
                0.023010793143150486,
                0.025805600644177275,
                0.02882258407631174,
                0.032063139868801126,
                0.035525555386834703,
                0.0392046109005082,
                0.04309128567253263,
                0.5827428204260126,
                0.10630417579259359,
                0.11566778738732632,
                0.12518493790425222,
                0.13474776040726102,
                0.1442378045598159,
                0.1535291911772703,
                0.16249221684280077,
                0.1709970696844155,
                0.1789185022855286,
                0.1861399261556662,
                0.19255744807936562,
                0.19808351753771827,
                0.20264969934816832,
                0.2062085884807039,
                0.2087348470853589,
                0.2102251686339123,
                0.2106971162339691,
                0.21018741433099372,
                0.20874949756810274,
                0.20645027963575938,
                2.8760690162103177,
                0.2053146643323731,
                0.19437247915371697,
                0.18369307764964557,
                0.17335437656292615,
                0.16341220765000514,
                1.901711952872374,
                0.09746882415175982,
                0.09094434573979648,
                1.022362746626093,
                0.05168862094120259,
                0.04840201643889179,
                0.5669446045415082,
                0.029084189741172134,
                0.34979844547981537,
                0.018499535422867263,
                0.23075511897938839,
                0.1640817578264752,
                0.008904885099739836,
                0.11897197905509006,
                0.0908735444220068,
                0.07117871267098957,
                0.05691705472870399,
                0.04630438107493732,
                0.03822317008748416,
                0.058203027670754186,
                0.023286180153058233,
                0.03726922126041782,
                0.028805375261206478,
                0.022748363664464494,
                0.01828212348934862,
                0.014906712503563001,
                0.018095351721204984,
                0.014047770210807466,
                0.011102157271833763,
                0.011840931019336675,
                0.009102236632261531,
                0.007109727857894724,
                0.007133899270759585,
                0.006636000806696271,
                0.0049491246891597675,
                0.00445309919855756,
                0.004364432277565351,
                0.0034177228345414227,
                0.0031187820442151117,
                0.002639583901168671,
                0.0014007339625681779,
                0.0010906162836571702,
                0.0010392648895936566,
                0.0009902047437724182,
                0.0009433388156853029,
                0.0008985733427583592,
                0.0008558191076700589,
                0.0008149898862941637,
                0.0007760043172838996,
                0.0007387822328816889,
                0.0007032489937479917,
                0.0006693318596786428,
                0.0006369610510189432,
                0.0006060698669652576,
                0.0005765948753946478,
                0.0005484743578447242,
                0.0005216494402352038,
                0.0004960643451085487,
                0.00047166448579186767,
                0.00044839838596668903,
                0.00042621674278013746,
                0.0004050712322045591,
                0.00038491677289675616,
                0.00036571045550392277,
                0.00034740945944815353,
                0.0003299731912778098,
                0.0003133642325087046,
                0.00029754564446892725,
                0.0002824818159890534,
                0.0002681388048481796,
                0.00025448408185651915,
                0.00024148648458981862,
                0.00022911786337877015,
                0.0002173503436103367,
                0.0002061560372883455,
                0.00019550689780531484,
                0.00018537215132416503,
                0.00017574235746412083,
                0.00016658695217170979,
                0.00015788179028458272,
                0.0001496083408419115,
                0.00014174662618577616,
                0.0001342768261547731,
                0.00012718331093090383,
                0.00012044896386445289,
                0.00011405151826251058,
                0.0001079767710368858,
                0.00010220967288844272,
                9.67346469503283e-05,
                9.154028983422355e-05,
                8.661216722338721e-05,
                8.193765066565434e-05,
                7.750444597055758e-05,
                7.330051974005497e-05,
                6.931462885266144e-05,
                6.553694927620761e-05,
                6.195547904622539e-05,
                5.8562522558145646e-05,
                5.534678719548291e-05,
                5.2301297291868186e-05,
                4.9416041567140906e-05,
                4.668428551742972e-05,
                4.409740803730723e-05,
                4.164883254874748e-05,
                3.9331056899573276e-05,
                3.7137791380826376e-05,
                3.506216372260065e-05,
                3.3098773541433626e-05,
                3.124196443758349e-05,
                2.9485330757100643e-05,
                2.7824912944399223e-05,
                2.6253849306708255e-05,
                2.476831998822073e-05,
                2.336334651464439e-05,
                2.2034335083223067e-05,
                2.0778783886796118e-05,
                1.9592927804146047e-05,
                1.8499614800183185e-05,
                1.743640787634622e-05,
                1.643218558931884e-05,
                1.5490511390363062e-05,
                1.4600848205351444e-05,
                1.3761171028233182e-05,
                1.2967907912992454e-05,
                1.2219822667093211e-05,
                1.151429731797971e-05,
                1.0848047529707285e-05,
                1.0219977282499655e-05,
                9.627673888190722e-06,
                9.06824735706023e-06,
                8.542476817740397e-06,
                8.047279351808161e-06,
                7.579357402046835e-06,
                7.137305101258888e-06,
                6.722004620309503e-06,
                6.327967067786436e-06,
                5.958228756565512e-06,
                5.6088458910001585e-06,
                5.279347574866132e-06,
                4.969606258850376e-06,
                4.6773317366272855e-06,
                4.4025102624966e-06,
                4.1434291947727175e-06,
                3.899351775030852e-06,
                3.6698523847832423e-06,
                3.453332930252552e-06,
                3.24950990358518e-06,
                3.0578230233893416e-06,
                2.8768368398042943e-06,
                2.70682336182124e-06,
                2.546645767601865e-06,
                2.395470021107497e-06,
                2.2538250691719406e-06,
                2.1200078992000065e-06,
                1.9940539713884494e-06,
                1.8758426003141233e-06,
                1.764300768843971e-06,
                1.6592389064576445e-06,
                1.5603304299626096e-06,
                1.467273717838882e-06,
                1.3798370753978315e-06,
                1.2976494364896982e-06,
                1.2198615837195096e-06,
                1.1470904611229701e-06,
                1.0788951156466835e-06,
                1.0144445405010132e-06,
                9.53791985892166e-07,
                8.96963617918678e-07,
                8.435792768784256e-07,
                7.931526045688995e-07,
                7.458129725763008e-07,
                7.012570333662176e-07,
                6.593485172668227e-07,
                6.199218788863349e-07,
                5.828000916357074e-07,
                5.478618798886932e-07,
                5.149922164607293e-07,
                4.840686025164544e-07,
                4.5499729279977614e-07,
                4.276924753809001e-07,
                4.020807517156576e-07,
                3.77846590926109e-07,
                3.5486619543196077e-07,
                3.3347414533981277e-07,
                3.1342841990832256e-07,
                2.946871712284424e-07,
                2.772187433650563e-07,
                2.601923853705874e-07,
                2.444118245589043e-07,
                2.2971765769789172e-07,
                2.1597425874784646e-07,
                2.031514621790039e-07,
                1.9109943660387356e-07,
                1.7933242369985952e-07,
                1.6856906575395433e-07,
                1.5847367851553217e-07,
                1.4901446538534468e-07,
                1.4016371471623563e-07,
                1.3173637211809043e-07,
                1.2375755921200213e-07,
                1.1633000411440215e-07,
                1.0935195340823837e-07,
                1.0280097014689034e-07,
                9.665760858983269e-08,
                9.077662946029814e-08,
                8.530016984657807e-08,
                8.01595047265561e-08,
                7.533769120222414e-08,
                7.082350404726305e-08,
                6.651479541100976e-08,
                6.23044351763024e-08,
                5.848266766165005e-08,
                5.490245895055094e-08,
                5.1559131377956514e-08,
                4.845018970069532e-08,
                4.557532112911397e-08,
                4.293639538260274e-08,
                4.022800261821199e-08,
                3.749973608750086e-08,
                3.517833650651987e-08,
                3.3019657675492656e-08,
                3.102326593643044e-08,
                2.9190183232312802e-08,
                2.7522886953990135e-08,
                2.6025310066875014e-08,
                2.4290959588358e-08,
                2.2645042439972546e-08,
                2.126917777321419e-08,
                1.9991869755402838e-08,
                1.881139509018526e-08,
                1.772678073112439e-08,
                1.673780377874943e-08,
                1.5844991559740542e-08,
                1.4775736262343573e-08,
                1.3850019439724348e-08,
                1.3029383966022332e-08,
                1.2261252700313064e-08,
                1.1543185717647082e-08,
                1.0873130077805895e-08,
                1.0249419748706377e-08,
                9.670775659222516e-09,
                9.048583558216497e-09,
                8.507211899813017e-09,
                7.999363603897405e-09,
                7.521327677721116e-09,
                7.072012192137071e-09,
                6.650618468021357e-09,
                6.256641052496333e-09,
                5.884872347678833e-09,
                5.497225466437081e-09,
                5.157920181841064e-09,
                4.840025404112492e-09,
                4.543586507404019e-09,
                4.268890724060309e-09,
                4.016467107643441e-09,
                3.787086585747356e-09,
                3.5276940863813512e-09,
                3.1653994649711573e-09,
                2.9336989834468934e-09,
                2.717537045508008e-09,
                2.517743313773288e-09,
                2.335345603685451e-09,
                2.1715699680022817e-09,
                2.0278405568533966e-09,
                1.905779712795616e-09,
                1.8072079602544412e-09,
                1.7341439579918398e-09,
                1.6888045756824588e-09,
                1.6685948890652797e-09,
                1.565600999482044e-09,
                1.4259630332320912e-09,
                1.2908509488180576e-09,
                1.1607493788650278e-09,
                1.0362530934141993e-09,
                9.180668784617321e-10,
                8.070056442178874e-10,
                7.039943617367018e-10,
                6.100680708360023e-10,
                5.263719012221507e-10,
                4.541610487250451e-10,
                3.948007885014579e-10,
                3.4976647503412067e-10,
                3.206435289298223e-10,
                3.0912747124537955e-10,
                3.1702386539741175e-10,
                3.462483858146024e-10,
                3.988267572063971e-10,
                4.753273262456824e-10,
                4.838506964777533e-10,
                4.450532565261784e-10,
                4.0765674624756977e-10,
                3.717332298551291e-10,
                3.37383634741869e-10,
                3.0473759833272223e-10,
                2.7395363971594546e-10,
                2.452189880119187e-10,
                2.1874972495896397e-10,
                1.947906951370573e-10,
                1.736155455749266e-10,
                1.5552671518843562e-10,
                1.4085542685877809e-10,
                1.2996172175902436e-10,
                1.2323440918469398e-10,
                1.2109109031837247e-10,
                1.2397817407243816e-10,
                1.3237087708908064e-10,
                1.4673615656248355e-10,
                1.4464348754714827e-10,
                1.3600147488446308e-10,
                1.2307948644164975e-10,
                1.1341546213137017e-10,
                1.1341545685039318e-10
            ]
        }
    ],
    "scatters": []
}

==> anc/mu_k_restored.json <==
{
    "plot_name": "mu-k_restored",
    "title": "$N=2, \\Lambda=10^{5}, k_\\mathrm{IR}=10^{-4},$\n$n_\\mathrm{cells}=1000, \\sigma_\\mathrm{max}=6.0$",
    "graphs": [
        {
            "xlabel": "\\mu",
            "ylabel": "k_\\mathrm{res}",
            "label": "T=0.4",
            "x": [
                0.0,
                0.0125,
                0.025,
                0.0375,
                0.05,
                0.0625,
                0.075,
                0.0875,
                0.1,
                0.1125,
                0.125,
                0.1375,
                0.15,
                0.1625,
                0.175,
                0.1875,
                0.2,
                0.2125,
                0.225,
                0.2375,
                0.25,
                0.2625,
                0.275,
                0.2875,
                0.3,
                0.3125,
                0.325,
                0.3375,
                0.35,
                0.3625,
                0.375
            ],
            "y": [
                0.31296480106707536,
                0.31296480106707536,
                0.31296480106707536,
                0.3195247505759217,
                0.3195247505759217,
                0.3195247505759217,
                0.3195247505759217,
                0.32622220097116716,
                0.32622220097116716,
                0.32622220097116716,
                0.3330600343624594,
                0.3330600343624594,
                0.34004119327037097,
                0.3471686818926567,
                0.3471686818926567,
                0.35444556739704375,
                0.3618749812411286,
                0.3694601205199306,
                0.37720424934170055,
                0.3851107002325575,
                0.3931828755705777,
                0.409838367175727,
                0.4184288507901587,
                0.43615377892080104,
                0.4452958509942658,
                0.4641588833612782,
                0.4838209664925959,
                0.5148867450137503,
                0.5366976945540485,
                0.5831305113526234,
                0.6604193962330308
            ]
        },
        {
            "xlabel": "\\mu",
            "ylabel": "k_\\mathrm{res}",
            "label": "T=0.3",
            "x": [
                0.0,
                0.0125,
                0.025,
                0.0375,
                0.05,
                0.0625,
                0.075,
                0.0875,
                0.1,
                0.1125,
                0.125,
                0.1375,
                0.15,
                0.1625,
                0.175,
                0.1875,
                0.2,
                0.2125,
                0.225,
                0.2375,
                0.25,
                0.2625,
                0.275,
                0.2875,
                0.3,
                0.3125,
                0.325,
                0.3375,
                0.35,
                0.3625,
                0.375,
                0.3875,
                0.4,
                0.4125,
                0.425,
                0.4375,
                0.45,
                0.4625,
                0.475,
                0.4875,
                0.5,
                0.5125,
                0.525,
                0.5375,
                0.55,
                0.5625,
                0.575
            ],
            "y": [
                0.130953502048267,
                0.130953502048267,
                0.130953502048267,
                0.130953502048267,
                0.130953502048267,
                0.1336983741824948,
                0.1336983741824948,
                0.1336983741824948,
                0.1336983741824948,
                0.1365007806546017,
                0.1365007806546017,
                0.13936192742241443,
                0.13936192742241443,
                0.14228304572143557,
                0.14228304572143557,
                0.14526539259467827,
                0.1483102514336105,
                0.1483102514336105,
                0.15141893253043542,
                0.15459277364194784,
                0.157833140565212,
                0.16114142772530207,
                0.16451905877536652,
                0.17148819698705428,
                0.1750827031735726,
                0.17875255259042383,
                0.18632463119315637,
                0.1902301188668947,
                0.19828839491270733,
                0.20668802496290853,
                0.2154434690031887,
                0.22456979955397777,
                0.2340827276178297,
                0.24399862972595543,
                0.2543345761304654,
                0.2706652070033244,
                0.28804441533963027,
                0.30653952950565316,
                0.32622220097116716,
                0.35444556739704375,
                0.3851107002325575,
                0.4184288507901587,
                0.45462954695324065,
                0.5043159487171364,
                0.559432570616939,
                0.6335804992658254,
                0.7479522515621828
            ]
        },
        {
            "xlabel": "\\mu",
            "ylabel": "k_\\mathrm{res}",
            "label": "T=0.2",
            "x": [
                0.0,
                0.0125,
                0.025,
                0.0375,
                0.05,
                0.0625,
                0.075,
                0.0875,
                0.1,
                0.1125,
                0.125,
                0.1375,
                0.15,
                0.1625,
                0.175,
                0.1875,
                0.2,
                0.2125,
                0.225,
                0.2375,
                0.25,
                0.2625,
                0.275,
                0.2875,
                0.3,
                0.3125,
                0.325,
                0.3375,
                0.35,
                0.3625,
                0.375,
                0.3875,
                0.4,
                0.4125,
                0.425,
                0.4375,
                0.45,
                0.4625,
                0.475,
                0.4875,
                0.5,
                0.5125,
                0.525,
                0.5375,
                0.55,
                0.5625,
                0.575,
                0.5875,
                0.6,
                0.6125,
                0.625,
                0.6375,
                0.65,
                0.6625,
                0.675,
                0.6875,
                0.7,
                0.7125,
                0.725
            ],
            "y": [
                0.0595353313081438,
                0.0595353313081438,
                0.0595353313081438,
                0.0595353313081438,
                0.0595353313081438,
                0.0595353313081438,
                0.0595353313081438,
                0.0595353313081438,
                0.06078323128297237,
                0.06078323128297237,
                0.06078323128297237,
                0.06078323128297237,
                0.06078323128297237,
                0.06205728806776515,
                0.06205728806776515,
                0.06205728806776515,
                0.06335804992658257,
                0.06335804992658257,
                0.06335804992658257,
                0.06468607661546338,
                0.06468607661546338,
                0.06604193962330313,
                0.06604193962330313,
                0.06742622241778358,
                0.06883952069645508,
                0.07028244264308364,
                0.07028244264308364,
                0.07175560918936937,
                0.07325965428215234,
                0.0763629826128225,
                0.07796360130405246,
                0.0812661920009196,
                0.08296958520834916,
                0.08648423275731731,
                0.09014776314524928,
                0.09593608287093162,
                0.10209606623060481,
                0.10865157746525389,
                0.11562801312073778,
                0.1256316602474123,
                0.13936192742241443,
                0.15459277364194784,
                0.1750827031735726,
                0.20244465099768083,
                0.23898925662310513,
                0.28804441533963027,
                0.3471686818926567,
                0.4014242490499326,
                0.45462954695324065,
                0.5043159487171364,
                0.5479472336900293,
                0.5953533130814376,
                0.6468607661546335,
                0.6883952069645503,
                0.7325965428215242,
                0.7796360130405241,
                0.8296958520834925,
                0.8829699955494101,
                0.9396648314954699
            ]
        },
        {
            "xlabel": "\\mu",
            "ylabel": "k_\\mathrm{res}",
            "label": "T=0.1",
            "x": [
                0.0,
                0.0125,
                0.025,
                0.0375,
                0.05,
                0.0625,
                0.075,
                0.0875,
                0.1,
                0.1125,
                0.125,
                0.1375,
                0.15,
                0.1625,
                0.175,
                0.1875,
                0.2,
                0.2125,
                0.225,
                0.2375,
                0.25,
                0.2625,
                0.275,
                0.2875,
                0.3,
                0.3125,
                0.325,
                0.3375,
                0.35,
                0.3625,
                0.375,
                0.3875,
                0.4,
                0.4125,
                0.425,
                0.4375,
                0.45,
                0.4625,
                0.475,
                0.4875,
                0.5,
                0.5125,
                0.525,
                0.5375,
                0.55,
                0.5625,
                0.575,
                0.5875,
                0.6,
                0.6125,
                0.625,
                0.6375,
                0.65,
                0.6625,
                0.675,
                0.6875,
                0.7,
                0.7125,
                0.725,
                0.7375,
                0.75,
                0.7625,
                0.775,
                0.7875,
                0.8
            ],
            "y": [
                0.027066520700332462,
                0.027066520700332462,
                0.027066520700332462,
                0.027066520700332462,
                0.027066520700332462,
                0.027066520700332462,
                0.027633852900531726,
                0.027633852900531726,
                0.027633852900531726,
                0.027633852900531726,
                0.027633852900531726,
                0.027633852900531726,
                0.02821307675939477,
                0.02821307675939477,
                0.02821307675939477,
                0.02821307675939477,
                0.02821307675939477,
                0.02821307675939477,
                0.028804441533962992,
                0.028804441533962992,
                0.028804441533962992,
                0.028804441533962992,
                0.028804441533962992,
                0.028804441533962992,
                0.028804441533962992,
                0.02940820170587069,
                0.02940820170587069,
                0.02940820170587069,
                0.02940820170587069,
                0.02940820170587069,
                0.02940820170587069,
                0.02940820170587069,
                0.030024617090855524,
                0.030024617090855524,
                0.030024617090855524,
                0.030024617090855524,
                0.030024617090855524,
                0.03065395295056534,
                0.03065395295056534,
                0.03065395295056534,
                0.031296480106707554,
                0.03195247505759219,
                0.03262222009711674,
                0.03400411932703712,
                0.03618749812411282,
                0.041842885079015894,
                0.05479472336900297,
                0.09014776314524928,
                0.20244465099768083,
                0.2706652070033244,
                0.32622220097116716,
                0.37720424934170055,
                0.4184288507901587,
                0.45462954695324065,
                0.4939621743878329,
                0.5256791122018427,
                0.559432570616939,
                0.5953533130814376,
                0.620572880677651,
                0.6468607661546335,
                0.6742622241778353,
                0.702824426430836,
                0.7325965428215242,
                0.7636298261282257,
                0.7959777002314998
            ]
        },
        {
            "xlabel": "\\mu",
            "ylabel": "k_\\mathrm{res}",
            "label": "T=0.025",
            "x": [
                0.0,
                0.0125,
                0.025,
                0.0375,
                0.05,
                0.0625,
                0.075,
                0.0875,
                0.1,
                0.1125,
                0.125,
                0.1375,
                0.15,
                0.1625,
                0.175,
                0.1875,
                0.2,
                0.2125,
                0.225,
                0.2375,
                0.25,
                0.2625,
                0.275,
                0.2875,
                0.3,
                0.3125,
                0.325,
                0.3375,
                0.35,
                0.3625,
                0.375,
                0.3875,
                0.4,
                0.4125,
                0.425,
                0.4375,
                0.45,
                0.4625,
                0.475,
                0.4875,
                0.5,
                0.5125,
                0.525,
                0.5375,
                0.55,
                0.5625,
                0.575,
                0.5875,
                0.6,
                0.6125,
                0.625,
                0.6375,
                0.65,
                0.6625,
                0.675,
                0.6875,
                0.7,
                0.7125,
                0.725,
                0.7375,
                0.75,
                0.7625,
                0.775,
                0.7875,
                0.8
            ],
            "y": [
                0.006883952069645499,
                0.006883952069645499,
                0.006883952069645499,
                0.007028244264308357,
                0.007028244264308357,
                0.007175560918936941,
                0.007175560918936941,
                0.007175560918936941,
                0.007325965428215253,
                0.007325965428215253,
                0.007325965428215253,
                0.007325965428215253,
                0.007325965428215253,
                0.007325965428215253,
                0.007325965428215253,
                0.007325965428215253,
                0.007325965428215253,
                0.007325965428215253,
                0.007325965428215253,
                0.007325965428215253,
                0.007325965428215253,
                0.007325965428215253,
                0.007325965428215253,
                0.007325965428215253,
                0.007325965428215253,
                0.007325965428215253,
                0.007325965428215253,
                0.007325965428215253,
                0.007325965428215253,
                0.007325965428215253,
                0.007325965428215253,
                0.007325965428215253,
                0.007325965428215253,
                0.007325965428215253,
                0.007325965428215253,
                0.007325965428215253,
                0.007325965428215253,
                0.007325965428215253,
                0.007325965428215253,
                0.007325965428215253,
                0.007325965428215253,
                0.007325965428215253,
                0.007325965428215253,
                0.007325965428215253,
                0.007479522515621826,
                0.007479522515621826,
                0.007479522515621826,
                0.007636298261282255,
                0.00812661920009195,
                0.09794696670695406,
                0.22456979955397777,
                0.2940820170587067,
                0.3471686818926567,
                0.3851107002325575,
                0.427199396630678,
                0.4641588833612782,
                0.4939621743878329,
                0.5256791122018427,
                0.5479472336900293,
                0.5711586478126437,
                0.5953533130814376,
                0.620572880677651,
                0.6468607661546335,
                0.6604193962330308,
                0.6883952069645503
            ]
        },
        {
            "xlabel": "\\mu",
            "ylabel": "k_\\mathrm{res}",
            "label": "T=0.0125",
            "x": [
                0.0,
                0.0125,
                0.025,
                0.0375,
                0.05,
                0.0625,
                0.075,
                0.0875,
                0.1,
                0.1125,
                0.125,
                0.1375,
                0.15,
                0.1625,
                0.175,
                0.1875,
                0.2,
                0.2125,
                0.225,
                0.2375,
                0.25,
                0.2625,
                0.275,
                0.2875,
                0.3,
                0.3125,
                0.325,
                0.3375,
                0.35,
                0.3625,
                0.375,
                0.3875,
                0.4,
                0.4125,
                0.425,
                0.4375,
                0.45,
                0.4625,
                0.475,
                0.4875,
                0.5,
                0.5125,
                0.525,
                0.5375,
                0.55,
                0.5625,
                0.575,
                0.5875,
                0.6,
                0.6125,
                0.625,
                0.6375,
                0.65,
                0.6625,
                0.675,
                0.6875,
                0.7,
                0.7125,
                0.725,
                0.7375,
                0.75,
                0.7625,
                0.775,
                0.7875,
                0.8
            ],
            "y": [
                0.003471686818926565,
                0.003471686818926565,
                0.0035444556739704417,
                0.003618749812411291,
                0.003618749812411291,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.003694601205199304,
                0.0037720424934170036,
                0.0037720424934170036,
                0.00385110700232558,
                0.004184288507901593,
                0.1256316602474123,
                0.22927693128656512,
                0.2940820170587067,
                0.3471686818926567,
                0.3851107002325575,
                0.427199396630678,
                0.45462954695324065,
                0.4939621743878329,
                0.5148867450137503,
                0.5479472336900293,
                0.5711586478126437,
                0.5953533130814376,
                0.620572880677651,
                0.6468607661546335,
                0.6604193962330308,
                0.6883952069645503
            ]
        },
        {
            "xlabel": "\\mu",
            "ylabel": "k_\\mathrm{res}",
            "label": "T=0.00625",
            "x": [
                0.0,
                0.0125,
                0.025,
                0.0375,
                0.05,
                0.0625,
                0.075,
                0.0875,
                0.1,
                0.1125,
                0.125,
                0.1375,
                0.15,
                0.1625,
                0.175,
                0.1875,
                0.2,
                0.2125,
                0.225,
                0.2375,
                0.25,
                0.2625,
                0.275,
                0.2875,
                0.3,
                0.3125,
                0.325,
                0.3375,
                0.35,
                0.3625,
                0.375,
                0.3875,
                0.4,
                0.4125,
                0.425,
                0.4375,
                0.45,
                0.4625,
                0.475,
                0.4875,
                0.5,
                0.5125,
                0.525,
                0.5375,
                0.55,
                0.5625,
                0.575,
                0.5875,
                0.6,
                0.6125,
                0.625,
                0.6375,
                0.65,
                0.6625,
                0.675,
                0.6875,
                0.7,
                0.7125,
                0.725,
                0.7375,
                0.75,
                0.7625,
                0.775,
                0.7875,
                0.8
            ],
            "y": [
                0.0017508270317357286,
                0.001787525525904241,
                0.0018249932448161535,
                0.0018249932448161535,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.001863246311931563,
                0.0019023011886689493,
                0.0019023011886689493,
                0.0019828839491270725,
                0.002245697995539781,
                0.15141893253043542,
                0.23898925662310513,
                0.30024617090855504,
                0.3471686818926567,
                0.3931828755705777,
                0.427199396630678,
                0.4641588833612782,
                0.4939621743878329,
                0.5148867450137503,
                0.5479472336900293,
                0.5711586478126437,
                0.5953533130814376,
                0.620572880677651,
                0.6468607661546335,
                0.6604193962330308,
                0.6883952069645503
            ]
        }
    ],
    "scatters": []
}

==> anc/mu_k_sigma_min.json <==
{
    "plot_name": "mu-k-sigma_min",
    "title": "$T=0.1, N=2, \\Lambda=10^{5}, k_\\mathrm{IR}=10^{-4},$\n$n_\\mathrm{cells}=1000, \\sigma_\\mathrm{max}=6.0$",
    "graphs": [
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "*-\\mu=0.8",
            "x": [
                0.7959777002314998
            ],
            "y": [
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "\\mu=0.8",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056527,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.6559729348724,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.005479472336900291,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199304,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.2042042042042042,
                0.2822822822822823,
                0.34234234234234234,
                0.39039039039039036,
                0.43243243243243246,
                0.46846846846846846,
                0.4984984984984985,
                0.5285285285285285,
                0.5525525525525525,
                0.5705705705705706,
                0.5885885885885885,
                0.6066066066066066,
                0.6246246246246246,
                0.6366366366366366,
                0.6546546546546547,
                0.6666666666666666,
                0.6726726726726726,
                0.6846846846846847,
                0.6906906906906907,
                0.6966966966966966,
                0.7027027027027027,
                0.7027027027027027,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "*-\\mu=0.7",
            "x": [
                0.559432570616939
            ],
            "y": [
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "\\mu=0.7",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056527,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.6559729348724,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.005479472336900291,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199304,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.10810810810810811,
                0.23423423423423423,
                0.3123123123123123,
                0.3663663663663664,
                0.4144144144144144,
                0.45645645645645644,
                0.4924924924924925,
                0.5225225225225225,
                0.5465465465465466,
                0.5765765765765766,
                0.5945945945945946,
                0.6186186186186187,
                0.6366366366366366,
                0.6546546546546547,
                0.6726726726726726,
                0.6846846846846847,
                0.6966966966966966,
                0.7147147147147147,
                0.7267267267267267,
                0.7327327327327328,
                0.7447447447447447,
                0.7567567567567568,
                0.7627627627627628,
                0.7687687687687688,
                0.7807807807807807,
                0.7867867867867868,
                0.7927927927927928,
                0.7987987987987988,
                0.8048048048048048,
                0.8048048048048048,
                0.8108108108108109,
                0.8168168168168168,
                0.8168168168168168,
                0.8228228228228228,
                0.8228228228228228,
                0.8288288288288288,
                0.8288288288288288,
                0.8288288288288288,
                0.8348348348348348,
                0.8348348348348348,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "*-\\mu=0.6",
            "x": [
                0.20244465099768083
            ],
            "y": [
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "\\mu=0.6",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056527,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.6559729348724,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.005479472336900291,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199304,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.12612612612612611,
                0.24624624624624625,
                0.3183183183183183,
                0.37237237237237236,
                0.42042042042042044,
                0.4624624624624625,
                0.4984984984984985,
                0.5285285285285285,
                0.5585585585585585,
                0.5825825825825826,
                0.6066066066066066,
                0.6246246246246246,
                0.6426426426426426,
                0.6606606606606606,
                0.6786786786786787,
                0.6966966966966966,
                0.7087087087087087,
                0.7207207207207207,
                0.7327327327327328,
                0.7447447447447447,
                0.7567567567567568,
                0.7687687687687688,
                0.7747747747747747,
                0.7867867867867868,
                0.7927927927927928,
                0.7987987987987988,
                0.8108108108108109,
                0.8168168168168168,
                0.8228228228228228,
                0.8288288288288288,
                0.8348348348348348,
                0.8348348348348348,
                0.8408408408408409,
                0.8468468468468469,
                0.8528528528528528,
                0.8528528528528528,
                0.8588588588588588,
                0.8588588588588588,
                0.8648648648648649,
                0.8648648648648649,
                0.8708708708708709,
                0.8708708708708709,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8828828828828829,
                0.8828828828828829,
                0.8828828828828829,
                0.8828828828828829,
                0.8888888888888888,
                0.8888888888888888,
                0.8888888888888888,
                0.8888888888888888,
                0.8888888888888888,
                0.8888888888888888,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.8888888888888888,
                0.8888888888888888,
                0.8888888888888888,
                0.8888888888888888,
                0.8888888888888888,
                0.8888888888888888,
                0.8888888888888888,
                0.8828828828828829,
                0.8828828828828829,
                0.8828828828828829,
                0.8768768768768769,
                0.8768768768768769,
                0.8768768768768769,
                0.8708708708708709,
                0.8708708708708709,
                0.8648648648648649,
                0.8648648648648649,
                0.8588588588588588,
                0.8528528528528528,
                0.8528528528528528,
                0.8468468468468469,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "*-\\mu=0.5",
            "x": [
                0.031296480106707554
            ],
            "y": [
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "\\mu=0.5",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056527,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.6559729348724,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.005479472336900291,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199304,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.13213213213213212,
                0.24624624624624625,
                0.3183183183183183,
                0.3783783783783784,
                0.4264264264264264,
                0.4624624624624625,
                0.4984984984984985,
                0.5285285285285285,
                0.5585585585585585,
                0.5825825825825826,
                0.6066066066066066,
                0.6306306306306306,
                0.6486486486486487,
                0.6666666666666666,
                0.6846846846846847,
                0.6966966966966966,
                0.7147147147147147,
                0.7267267267267267,
                0.7387387387387387,
                0.7507507507507507,
                0.7627627627627628,
                0.7687687687687688,
                0.7807807807807807,
                0.7927927927927928,
                0.7987987987987988,
                0.8048048048048048,
                0.8108108108108109,
                0.8228228228228228,
                0.8288288288288288,
                0.8348348348348348,
                0.8408408408408409,
                0.8408408408408409,
                0.8468468468468469,
                0.8528528528528528,
                0.8588588588588588,
                0.8648648648648649,
                0.8648648648648649,
                0.8708708708708709,
                0.8708708708708709,
                0.8768768768768769,
                0.8768768768768769,
                0.8828828828828829,
                0.8828828828828829,
                0.8888888888888888,
                0.8888888888888888,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.8948948948948949,
                0.8948948948948949,
                0.8888888888888888,
                0.8888888888888888,
                0.8888888888888888,
                0.8828828828828829,
                0.8768768768768769,
                0.8768768768768769,
                0.8708708708708709,
                0.8648648648648649,
                0.8588588588588588,
                0.8528528528528528,
                0.8468468468468469,
                0.8408408408408409,
                0.8348348348348348,
                0.8288288288288288,
                0.8168168168168168,
                0.8048048048048048,
                0.7987987987987988,
                0.7867867867867868,
                0.7687687687687688,
                0.7567567567567568,
                0.7387387387387387,
                0.7207207207207207,
                0.7027027027027027,
                0.6786786786786787,
                0.6546546546546547,
                0.6246246246246246,
                0.5945945945945946,
                0.5585585585585585,
                0.5165165165165165,
                0.4624624624624625,
                0.4024024024024024,
                0.32432432432432434,
                0.2042042042042042,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "*-\\mu=0.4",
            "x": [
                0.030024617090855524
            ],
            "y": [
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "\\mu=0.4",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056527,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.6559729348724,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.005479472336900291,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199304,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.13213213213213212,
                0.24624624624624625,
                0.32432432432432434,
                0.3783783783783784,
                0.4264264264264264,
                0.4624624624624625,
                0.4984984984984985,
                0.5345345345345345,
                0.5585585585585585,
                0.5825825825825826,
                0.6066066066066066,
                0.6306306306306306,
                0.6486486486486487,
                0.6666666666666666,
                0.6846846846846847,
                0.7027027027027027,
                0.7147147147147147,
                0.7267267267267267,
                0.7387387387387387,
                0.7507507507507507,
                0.7627627627627628,
                0.7747747747747747,
                0.7807807807807807,
                0.7927927927927928,
                0.7987987987987988,
                0.8108108108108109,
                0.8168168168168168,
                0.8228228228228228,
                0.8288288288288288,
                0.8348348348348348,
                0.8408408408408409,
                0.8468468468468469,
                0.8528528528528528,
                0.8588588588588588,
                0.8588588588588588,
                0.8648648648648649,
                0.8708708708708709,
                0.8708708708708709,
                0.8768768768768769,
                0.8768768768768769,
                0.8828828828828829,
                0.8828828828828829,
                0.8888888888888888,
                0.8888888888888888,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9009009009009009,
                0.9009009009009009,
                0.8948948948948949,
                0.8888888888888888,
                0.8888888888888888,
                0.8828828828828829,
                0.8768768768768769,
                0.8708708708708709,
                0.8648648648648649,
                0.8588588588588588,
                0.8528528528528528,
                0.8468468468468469,
                0.8348348348348348,
                0.8288288288288288,
                0.8168168168168168,
                0.8048048048048048,
                0.7927927927927928,
                0.7747747747747747,
                0.7627627627627628,
                0.7447447447447447,
                0.7267267267267267,
                0.7027027027027027,
                0.6786786786786787,
                0.6546546546546547,
                0.6246246246246246,
                0.5885885885885885,
                0.5465465465465466,
                0.4984984984984985,
                0.43843843843843844,
                0.3663663663663664,
                0.25825825825825827,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "*-\\mu=0.3",
            "x": [
                0.028804441533962992
            ],
            "y": [
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "\\mu=0.3",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056527,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.6559729348724,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.005479472336900291,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199304,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.13213213213213212,
                0.24624624624624625,
                0.32432432432432434,
                0.3783783783783784,
                0.4264264264264264,
                0.4624624624624625,
                0.4984984984984985,
                0.5345345345345345,
                0.5585585585585585,
                0.5885885885885885,
                0.6066066066066066,
                0.6306306306306306,
                0.6486486486486487,
                0.6666666666666666,
                0.6846846846846847,
                0.7027027027027027,
                0.7147147147147147,
                0.7267267267267267,
                0.7387387387387387,
                0.7507507507507507,
                0.7627627627627628,
                0.7747747747747747,
                0.7807807807807807,
                0.7927927927927928,
                0.7987987987987988,
                0.8108108108108109,
                0.8168168168168168,
                0.8228228228228228,
                0.8288288288288288,
                0.8348348348348348,
                0.8408408408408409,
                0.8468468468468469,
                0.8528528528528528,
                0.8588588588588588,
                0.8588588588588588,
                0.8648648648648649,
                0.8708708708708709,
                0.8708708708708709,
                0.8768768768768769,
                0.8828828828828829,
                0.8828828828828829,
                0.8888888888888888,
                0.8888888888888888,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9129129129129129,
                0.9129129129129129,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9009009009009009,
                0.8948948948948949,
                0.8948948948948949,
                0.8888888888888888,
                0.8828828828828829,
                0.8828828828828829,
                0.8768768768768769,
                0.8708708708708709,
                0.8648648648648649,
                0.8528528528528528,
                0.8468468468468469,
                0.8408408408408409,
                0.8288288288288288,
                0.8168168168168168,
                0.8048048048048048,
                0.7927927927927928,
                0.7807807807807807,
                0.7627627627627628,
                0.7507507507507507,
                0.7267267267267267,
                0.7087087087087087,
                0.6846846846846847,
                0.6606606606606606,
                0.6306306306306306,
                0.5945945945945946,
                0.5585585585585585,
                0.5105105105105106,
                0.45645645645645644,
                0.3843843843843844,
                0.2882882882882883,
                0.07807807807807808,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "*-\\mu=0.2",
            "x": [
                0.02821307675939477
            ],
            "y": [
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "\\mu=0.2",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056527,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.6559729348724,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.005479472336900291,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199304,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.13213213213213212,
                0.25225225225225223,
                0.32432432432432434,
                0.3783783783783784,
                0.4264264264264264,
                0.46846846846846846,
                0.4984984984984985,
                0.5345345345345345,
                0.5585585585585585,
                0.5885885885885885,
                0.6066066066066066,
                0.6306306306306306,
                0.6486486486486487,
                0.6666666666666666,
                0.6846846846846847,
                0.7027027027027027,
                0.7147147147147147,
                0.7267267267267267,
                0.7387387387387387,
                0.7507507507507507,
                0.7627627627627628,
                0.7747747747747747,
                0.7807807807807807,
                0.7927927927927928,
                0.7987987987987988,
                0.8108108108108109,
                0.8168168168168168,
                0.8228228228228228,
                0.8288288288288288,
                0.8348348348348348,
                0.8408408408408409,
                0.8468468468468469,
                0.8528528528528528,
                0.8588588588588588,
                0.8588588588588588,
                0.8648648648648649,
                0.8708708708708709,
                0.8708708708708709,
                0.8768768768768769,
                0.8828828828828829,
                0.8828828828828829,
                0.8888888888888888,
                0.8888888888888888,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9129129129129129,
                0.9129129129129129,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9009009009009009,
                0.8948948948948949,
                0.8948948948948949,
                0.8888888888888888,
                0.8828828828828829,
                0.8768768768768769,
                0.8768768768768769,
                0.8708708708708709,
                0.8588588588588588,
                0.8528528528528528,
                0.8468468468468469,
                0.8348348348348348,
                0.8288288288288288,
                0.8168168168168168,
                0.8048048048048048,
                0.7927927927927928,
                0.7807807807807807,
                0.7627627627627628,
                0.7447447447447447,
                0.7267267267267267,
                0.7027027027027027,
                0.6846846846846847,
                0.6546546546546547,
                0.6246246246246246,
                0.5945945945945946,
                0.5585585585585585,
                0.5105105105105106,
                0.4624624624624625,
                0.3963963963963964,
                0.3063063063063063,
                0.15615615615615616,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "*-\\mu=0.1",
            "x": [
                0.027633852900531726
            ],
            "y": [
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "\\mu=0.1",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056527,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.6559729348724,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.005479472336900291,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199304,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.13213213213213212,
                0.25225225225225223,
                0.32432432432432434,
                0.3783783783783784,
                0.4264264264264264,
                0.46846846846846846,
                0.4984984984984985,
                0.5345345345345345,
                0.5585585585585585,
                0.5885885885885885,
                0.6066066066066066,
                0.6306306306306306,
                0.6486486486486487,
                0.6666666666666666,
                0.6846846846846847,
                0.7027027027027027,
                0.7147147147147147,
                0.7267267267267267,
                0.7387387387387387,
                0.7507507507507507,
                0.7627627627627628,
                0.7747747747747747,
                0.7807807807807807,
                0.7927927927927928,
                0.7987987987987988,
                0.8108108108108109,
                0.8168168168168168,
                0.8228228228228228,
                0.8288288288288288,
                0.8348348348348348,
                0.8408408408408409,
                0.8468468468468469,
                0.8528528528528528,
                0.8588588588588588,
                0.8588588588588588,
                0.8648648648648649,
                0.8708708708708709,
                0.8768768768768769,
                0.8768768768768769,
                0.8828828828828829,
                0.8828828828828829,
                0.8888888888888888,
                0.8888888888888888,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9069069069069069,
                0.9069069069069069,
                0.9009009009009009,
                0.9009009009009009,
                0.8948948948948949,
                0.8888888888888888,
                0.8888888888888888,
                0.8828828828828829,
                0.8768768768768769,
                0.8708708708708709,
                0.8648648648648649,
                0.8588588588588588,
                0.8528528528528528,
                0.8408408408408409,
                0.8348348348348348,
                0.8228228228228228,
                0.8108108108108109,
                0.7987987987987988,
                0.7867867867867868,
                0.7747747747747747,
                0.7567567567567568,
                0.7387387387387387,
                0.7207207207207207,
                0.6966966966966966,
                0.6726726726726726,
                0.6486486486486487,
                0.6186186186186187,
                0.5825825825825826,
                0.5465465465465466,
                0.5045045045045045,
                0.45045045045045046,
                0.39039039039039036,
                0.3123123123123123,
                0.2042042042042042,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "*-\\mu=0.0",
            "x": [
                0.027066520700332462
            ],
            "y": [
                0.0
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{min}",
            "ylabel": "k",
            "label": "\\mu=0.0",
            "x": [
                100000.0,
                97946.96670695394,
                95936.08287093142,
                93966.48314954694,
                92037.31996618223,
                90147.76314524918,
                88296.9995549409,
                86484.23275731722,
                84708.68266557406,
                82969.58520834909,
                81266.19200091944,
                79597.77002314985,
                77963.60130405234,
                76362.98261282244,
                74795.22515621822,
                73259.6542821523,
                71755.60918936926,
                70282.44264308349,
                68839.52069645499,
                67426.22241778343,
                66041.93962330304,
                64686.07661546325,
                63358.049926582506,
                62057.288067765025,
                60783.23128297231,
                59535.33130814369,
                58313.05113526223,
                57115.864781264325,
                55943.25706169379,
                54794.72336900287,
                53669.76945540475,
                52567.91122018423,
                51488.674501374946,
                50431.59487171359,
                49396.217438783206,
                48382.09664925956,
                47388.796097176535,
                46415.88833612779,
                45462.954695324006,
                44529.58509942656,
                43615.37789208005,
                42719.93966306779,
                41842.885079015825,
                40983.836717572616,
                40142.42490499322,
                39318.28755705769,
                38511.070023255714,
                37720.42493416999,
                36946.01205199303,
                36187.4981241128,
                35444.55673970435,
                34716.86818926562,
                34004.11932703707,
                33306.00343624588,
                32622.2200971167,
                31952.475057592128,
                31296.48010670752,
                30653.95295056527,
                30024.6170908555,
                29408.201705870633,
                28804.44153396297,
                28213.076759394717,
                27633.852900531707,
                27066.520700332414,
                26510.83601908539,
                25966.559729348715,
                25433.45761304649,
                24911.300260677894,
                24399.862972595503,
                23898.925662310496,
                23408.272761782933,
                22927.693128656498,
                22456.979955397746,
                21995.93068030075,
                21544.34690031884,
                21102.034285685957,
                20668.80249629083,
                20244.46509976804,
                19828.839491270715,
                19421.746814890263,
                19023.01188668945,
                18632.463119315606,
                18249.932448161526,
                17875.25525904235,
                17508.270317357248,
                17148.8196987054,
                16796.74872092654,
                16451.90587753663,
                16114.142772530198,
                15783.314056521178,
                15459.277364194779,
                15141.893253043523,
                14831.025143361048,
                14526.53925946781,
                14228.30457214353,
                13936.192742241426,
                13650.078065460142,
                13369.837418249464,
                13095.350204826673,
                12826.49830528061,
                12563.16602474121,
                12305.240043592621,
                12052.609368708427,
                11805.165285688054,
                11562.80131207376,
                11325.413151528119,
                11092.898648952229,
                10865.157746525387,
                10642.092440647246,
                10423.60673976402,
                10209.60662306047,
                10000.000000000002,
                9794.696670695395,
                9593.608287093144,
                9396.648314954695,
                9203.731996618222,
                9014.776314524921,
                8829.699955494092,
                8648.423275731726,
                8470.868266557407,
                8296.95852083491,
                8126.619200091946,
                7959.777002314984,
                7796.360130405234,
                7636.298261282247,
                7479.522515621826,
                7325.965428215232,
                7175.560918936928,
                7028.2442643083505,
                6883.952069645499,
                6742.622241778344,
                6604.193962330306,
                6468.607661546326,
                6335.8049926582535,
                6205.728806776505,
                6078.323128297233,
                5953.53313081437,
                5831.305113526224,
                5711.586478126433,
                5594.325706169379,
                5479.472336900288,
                5366.976945540478,
                5256.791122018425,
                5148.867450137496,
                5043.159487171361,
                4939.6217438783215,
                4838.2096649259565,
                4738.879609717655,
                4641.588833612779,
                4546.295469532401,
                4452.958509942658,
                4361.537789208007,
                4271.993966306781,
                4184.288507901583,
                4098.383671757263,
                4014.2424904993222,
                3931.8287557057697,
                3851.107002325571,
                3772.042493417001,
                3694.6012051993043,
                3618.7498124112817,
                3544.4556739704353,
                3471.6868189265624,
                3400.411932703708,
                3330.6003436245896,
                3262.2220097116697,
                3195.247505759213,
                3129.648010670753,
                3065.395295056529,
                3002.4617090855504,
                2940.8201705870642,
                2880.4441533962977,
                2821.3076759394726,
                2763.385290053171,
                2706.6520700332417,
                2651.08360190854,
                2596.6559729348724,
                2543.3457613046503,
                2491.13002606779,
                2439.986297259551,
                2389.8925662310503,
                2340.8272761782937,
                2292.76931286565,
                2245.6979955397746,
                2199.5930680300758,
                2154.434690031885,
                2110.2034285685963,
                2066.8802496290837,
                2024.4465099768047,
                1982.8839491270717,
                1942.1746814890264,
                1902.301188668945,
                1863.2463119315605,
                1824.9932448161526,
                1787.5255259042353,
                1750.8270317357244,
                1714.88196987054,
                1679.6748720926548,
                1645.1905877536637,
                1611.4142772530208,
                1578.3314056521183,
                1545.9277364194784,
                1514.1893253043531,
                1483.102514336105,
                1452.6539259467816,
                1422.8304572143534,
                1393.619274224143,
                1365.0078065460143,
                1336.983741824947,
                1309.5350204826675,
                1282.6498305280606,
                1256.3166024741206,
                1230.5240043592617,
                1205.2609368708424,
                1180.516528568806,
                1156.2801312073768,
                1132.5413151528126,
                1109.2898648952237,
                1086.5157746525388,
                1064.2092440647248,
                1042.360673976402,
                1020.9606623060473,
                1000.0000000000003,
                979.4696670695397,
                959.3608287093147,
                939.6648314954697,
                920.3731996618225,
                901.4776314524919,
                882.9699955494092,
                864.8423275731723,
                847.0868266557405,
                829.6958520834916,
                812.6619200091951,
                795.9777002314989,
                779.636013040524,
                763.6298261282249,
                747.9522515621827,
                732.5965428215234,
                717.5560918936931,
                702.8244264308353,
                688.3952069645501,
                674.2622241778345,
                660.4193962330306,
                646.8607661546326,
                633.5804992658252,
                620.5728806776503,
                607.8323128297232,
                595.3533130814369,
                583.1305113526228,
                571.1586478126436,
                559.4325706169383,
                547.9472336900292,
                536.6976945540479,
                525.6791122018426,
                514.8867450137498,
                504.3159487171362,
                493.96217438783236,
                483.82096649259586,
                473.88796097176555,
                464.1588833612781,
                454.62954695324015,
                445.29585099426566,
                436.15377892080056,
                427.19939663067794,
                418.4288507901582,
                409.8383671757266,
                401.42424904993254,
                393.1828755705772,
                385.11070023255735,
                377.2042493417001,
                369.4601205199305,
                361.87498124112824,
                354.44556739704365,
                347.1686818926563,
                340.0411932703709,
                333.060034362459,
                326.22220097116707,
                319.52475057592136,
                312.96480106707526,
                306.5395295056528,
                300.246170908555,
                294.08201705870636,
                288.04441533962995,
                282.13076759394744,
                276.33852900531724,
                270.6652070033243,
                265.108360190854,
                259.6655972934873,
                254.3345761304651,
                249.11300260677905,
                243.99862972595514,
                238.9892566231051,
                234.08272761782945,
                229.27693128656506,
                224.56979955397753,
                219.9593068030075,
                215.44346900318843,
                211.02034285685963,
                206.68802496290832,
                202.4446509976806,
                198.2883949127073,
                194.21746814890275,
                190.23011886689466,
                186.32463119315616,
                182.4993244816154,
                178.75255259042365,
                175.08270317357255,
                171.4881969870541,
                167.96748720926544,
                164.51905877536635,
                161.14142772530204,
                157.8331405652118,
                154.59277364194782,
                151.41893253043526,
                148.3102514336105,
                145.26539259467813,
                142.28304572143543,
                139.3619274224144,
                136.50078065460153,
                133.69837418249477,
                130.95350204826684,
                128.26498305280614,
                125.63166024741216,
                123.05240043592624,
                120.52609368708431,
                118.05165285688058,
                115.62801312073765,
                113.25413151528124,
                110.92898648952234,
                108.65157746525387,
                106.42092440647245,
                104.2360673976402,
                102.0960662306047,
                100.00000000000011,
                97.94696670695404,
                95.93608287093153,
                93.96648314954703,
                92.03731996618231,
                90.14776314524926,
                88.29699955494097,
                86.48423275731729,
                84.70868266557412,
                82.96958520834913,
                81.2661920009195,
                79.59777002314988,
                77.96360130405237,
                76.36298261282248,
                74.79522515621825,
                73.25965428215233,
                71.75560918936928,
                70.28244264308357,
                68.83952069645505,
                67.42622241778349,
                66.04193962330311,
                64.6860766154633,
                63.35804992658257,
                62.05728806776507,
                60.78323128297235,
                59.53533130814374,
                58.31305113526226,
                57.11586478126435,
                55.94325706169383,
                54.7947233690029,
                53.669769455404776,
                52.56791122018425,
                51.488674501374966,
                50.43159487171362,
                49.39621743878327,
                48.382096649259616,
                47.38879609717659,
                46.415888336127836,
                45.46295469532405,
                44.5295850994266,
                43.61537789208008,
                42.71993966306783,
                41.84288507901584,
                40.98383671757265,
                40.14242490499324,
                39.318287557057715,
                38.511070023255726,
                37.720424934170005,
                36.946012051993044,
                36.187498124112814,
                35.44455673970436,
                34.716868189265625,
                34.00411932703711,
                33.306003436245895,
                32.622220097116724,
                31.952475057592125,
                31.296480106707545,
                30.653952950565273,
                30.02461709085552,
                29.40820170587063,
                28.804441533962986,
                28.213076759394763,
                27.633852900531718,
                27.066520700332454,
                26.5108360190854,
                25.96655972934875,
                25.433457613046507,
                24.91130026067792,
                24.39986297259551,
                23.898925662310525,
                23.40827276178294,
                22.927693128656518,
                22.456979955397745,
                21.995930680300766,
                21.54434690031884,
                21.102034285685974,
                20.668802496290827,
                20.244465099768057,
                19.82883949127074,
                19.42174681489027,
                19.023011886689478,
                18.632463119315613,
                18.24993244816155,
                17.87525525904236,
                17.50827031735727,
                17.148819698705406,
                16.796748720926555,
                16.45190587753663,
                16.11414277253021,
                15.783314056521178,
                15.459277364194792,
                15.141893253043525,
                14.831025143361058,
                14.526539259467809,
                14.22830457214354,
                13.936192742241449,
                13.65007806546015,
                13.369837418249485,
                13.095350204826682,
                12.826498305280623,
                12.563166024741212,
                12.305240043592635,
                12.05260936870843,
                11.805165285688068,
                11.562801312073763,
                11.325413151528132,
                11.09289864895223,
                10.865157746525393,
                10.642092440647245,
                10.423606739764027,
                10.209606623060468,
                10.000000000000009,
                9.79469667069541,
                9.59360828709315,
                9.39664831495471,
                9.20373199661823,
                9.01477631452493,
                8.829699955494096,
                8.648423275731735,
                8.47086826655741,
                8.296958520834918,
                8.126619200091948,
                7.9597770023149925,
                7.796360130405235,
                7.636298261282253,
                7.479522515621823,
                7.325965428215237,
                7.175560918936927,
                7.028244264308356,
                6.8839520696455105,
                6.7426222417783475,
                6.604193962330315,
                6.468607661546329,
                6.33580499265826,
                6.205728806776506,
                6.07832312829724,
                5.953533130814373,
                5.831305113526231,
                5.711586478126434,
                5.5943257061693865,
                5.479472336900289,
                5.366976945540481,
                5.256791122018424,
                5.1488674501375,
                5.04315948717136,
                4.939621743878325,
                4.838209664925965,
                4.7388796097176575,
                4.641588833612787,
                4.546295469532404,
                4.452958509942662,
                4.361537789208008,
                4.271993966306785,
                4.1842885079015835,
                4.098383671757268,
                4.014242490499323,
                3.931828755705774,
                3.851107002325572,
                3.772042493417003,
                3.694601205199304,
                3.618749812411284,
                3.5444556739704347,
                3.471686818926565,
                3.400411932703713,
                3.330600343624592,
                3.262222009711675,
                3.195247505759215,
                3.129648010670757,
                3.0653952950565295,
                3.002461709085554,
                2.940820170587065,
                2.8804441533963008,
                2.8213076759394733,
                2.763385290053174,
                2.7066520700332424,
                2.6510836019085415,
                2.596655972934872,
                2.543345761304652,
                2.4911300260677893,
                2.4399862972595523,
                2.3898925662310537,
                2.3408272761782953,
                2.2927693128656537,
                2.245697995539776,
                2.199593068030078,
                2.1544346900318856,
                2.1102034285685987,
                2.066880249629084,
                2.024446509976807,
                1.9828839491270722,
                1.9421746814890284,
                1.9023011886689456,
                1.8632463119315625,
                1.8249932448161532,
                1.7875255259042373,
                1.7508270317357248,
                1.7148819698705415,
                1.6796748720926566,
                1.6451905877536641,
                1.6114142772530222,
                1.5783314056521187,
                1.5459277364194803,
                1.5141893253043535,
                1.4831025143361067,
                1.4526539259467819,
                1.4228304572143549,
                1.3936192742241433,
                1.365007806546016,
                1.3369837418249473,
                1.309535020482669,
                1.2826498305280611,
                1.2563166024741221,
                1.230524004359262,
                1.2052609368708438,
                1.1805165285688075,
                1.1562801312073772,
                1.1325413151528139,
                1.1092898648952239,
                1.0865157746525402,
                1.064209244064725,
                1.0423606739764033,
                1.0209606623060474,
                1.0000000000000016,
                0.97946966706954,
                0.9593608287093157,
                0.9396648314954699,
                0.9203731996618235,
                0.901477631452492,
                0.8829699955494101,
                0.8648423275731726,
                0.8470868266557415,
                0.8296958520834925,
                0.8126619200091953,
                0.7959777002314998,
                0.7796360130405241,
                0.7636298261282257,
                0.7479522515621828,
                0.7325965428215242,
                0.7175560918936932,
                0.702824426430836,
                0.6883952069645503,
                0.6742622241778353,
                0.6604193962330308,
                0.6468607661546335,
                0.6335804992658254,
                0.620572880677651,
                0.6078323128297233,
                0.5953533130814376,
                0.5831305113526234,
                0.5711586478126437,
                0.559432570616939,
                0.5479472336900293,
                0.5366976945540485,
                0.5256791122018427,
                0.5148867450137503,
                0.5043159487171364,
                0.4939621743878329,
                0.4838209664925959,
                0.4738879609717661,
                0.4641588833612782,
                0.45462954695324065,
                0.4452958509942658,
                0.43615377892080104,
                0.427199396630678,
                0.4184288507901587,
                0.409838367175727,
                0.4014242490499326,
                0.3931828755705777,
                0.3851107002325575,
                0.37720424934170055,
                0.3694601205199306,
                0.3618749812411286,
                0.35444556739704375,
                0.3471686818926567,
                0.34004119327037097,
                0.3330600343624594,
                0.32622220097116716,
                0.3195247505759217,
                0.31296480106707536,
                0.30653952950565316,
                0.30024617090855504,
                0.2940820170587067,
                0.28804441533963027,
                0.2821307675939475,
                0.2763385290053176,
                0.2706652070033244,
                0.2651083601908543,
                0.25966559729348737,
                0.2543345761304654,
                0.2491130026067791,
                0.24399862972595543,
                0.23898925662310513,
                0.2340827276178297,
                0.22927693128656512,
                0.22456979955397777,
                0.2199593068030076,
                0.2154434690031887,
                0.21102034285685967,
                0.20668802496290853,
                0.20244465099768083,
                0.19828839491270733,
                0.19421746814890295,
                0.1902301188668947,
                0.18632463119315637,
                0.18249932448161543,
                0.17875255259042383,
                0.1750827031735726,
                0.17148819698705428,
                0.1679674872092655,
                0.16451905877536652,
                0.16114142772530207,
                0.157833140565212,
                0.15459277364194784,
                0.15141893253043542,
                0.1483102514336105,
                0.14526539259467827,
                0.14228304572143557,
                0.13936192742241443,
                0.1365007806546017,
                0.1336983741824948,
                0.130953502048267,
                0.12826498305280618,
                0.1256316602474123,
                0.12305240043592629,
                0.12052609368708446,
                0.11805165285688062,
                0.11562801312073778,
                0.11325413151528126,
                0.11092898648952247,
                0.10865157746525389,
                0.10642092440647258,
                0.10423606739764021,
                0.10209606623060481,
                0.10000000000000023,
                0.09794696670695406,
                0.09593608287093162,
                0.09396648314954706,
                0.0920373199661824,
                0.09014776314524928,
                0.08829699955494107,
                0.08648423275731731,
                0.0847086826655742,
                0.08296958520834916,
                0.0812661920009196,
                0.0795977700231499,
                0.07796360130405246,
                0.0763629826128225,
                0.07479522515621834,
                0.07325965428215234,
                0.07175560918936937,
                0.07028244264308364,
                0.06883952069645508,
                0.06742622241778358,
                0.06604193962330313,
                0.06468607661546338,
                0.06335804992658257,
                0.06205728806776515,
                0.06078323128297237,
                0.0595353313081438,
                0.05831305113526228,
                0.057115864781264424,
                0.055943257061693834,
                0.05479472336900297,
                0.053669769455404796,
                0.0525679112201843,
                0.05148867450137498,
                0.05043159487171368,
                0.049396217438783314,
                0.04838209664925963,
                0.04738879609717664,
                0.04641588833612785,
                0.0454629546953241,
                0.0445295850994266,
                0.04361537789208013,
                0.042719939663067835,
                0.041842885079015894,
                0.04098383671757266,
                0.040142424904993285,
                0.03931828755705773,
                0.038511070023255774,
                0.037720424934170015,
                0.03694601205199309,
                0.03618749812411282,
                0.0354445567397044,
                0.03471686818926569,
                0.03400411932703712,
                0.03330600343624596,
                0.03262222009711674,
                0.03195247505759219,
                0.031296480106707554,
                0.03065395295056534,
                0.030024617090855524,
                0.02940820170587069,
                0.028804441533962992,
                0.02821307675939477,
                0.027633852900531726,
                0.027066520700332462,
                0.026510836019085406,
                0.025966559729348755,
                0.02543345761304651,
                0.024911300260677928,
                0.024399862972595558,
                0.023898925662310527,
                0.023408272761782985,
                0.022927693128656525,
                0.02245697995539779,
                0.021995930680300774,
                0.021544346900318884,
                0.02110203428568598,
                0.02066880249629087,
                0.02024446509976806,
                0.01982883949127075,
                0.019421746814890277,
                0.01902301188668948,
                0.01863246311931562,
                0.018249932448161556,
                0.017875255259042367,
                0.017508270317357275,
                0.01714881969870544,
                0.016796748720926562,
                0.01645190587753666,
                0.01611414277253022,
                0.01578331405652121,
                0.015459277364194796,
                0.015141893253043555,
                0.01483102514336106,
                0.014526539259467838,
                0.014228304572143543,
                0.01393619274224145,
                0.013650078065460152,
                0.013369837418249488,
                0.013095350204826684,
                0.012826498305280626,
                0.012563166024741217,
                0.012305240043592635,
                0.012052609368708432,
                0.01180516528568807,
                0.011562801312073786,
                0.011325413151528133,
                0.011092898648952234,
                0.010865157746525415,
                0.010642092440647266,
                0.01042360673976403,
                0.01020960662306047,
                0.010000000000000028,
                0.009794696670695413,
                0.009593608287093153,
                0.009396648314954695,
                0.009203731996618248,
                0.009014776314524934,
                0.008829699955494097,
                0.008648423275731723,
                0.008470868266557427,
                0.00829695852083492,
                0.00812661920009195,
                0.007959777002315009,
                0.007796360130405251,
                0.007636298261282255,
                0.007479522515621826,
                0.007325965428215253,
                0.007175560918936941,
                0.007028244264308357,
                0.006883952069645499,
                0.006742622241778361,
                0.0066041939623303165,
                0.006468607661546331,
                0.00633580499265825,
                0.006205728806776519,
                0.006078323128297241,
                0.005953533130814374,
                0.005831305113526242,
                0.005711586478126446,
                0.005594325706169387,
                0.005479472336900291,
                0.005366976945540492,
                0.005256791122018434,
                0.005148867450137501,
                0.005043159487171362,
                0.004939621743878335,
                0.004838209664925966,
                0.004738879609717659,
                0.00464158883361278,
                0.004546295469532413,
                0.0044529585099426635,
                0.004361537789208008,
                0.0042719939663067785,
                0.004184288507901593,
                0.0040983836717572684,
                0.004014242490499324,
                0.003931828755705782,
                0.00385110700232558,
                0.0037720424934170036,
                0.003694601205199304,
                0.003618749812411291,
                0.0035444556739704417,
                0.003471686818926565,
                0.003400411932703708,
                0.003330600343624599,
                0.003262222009711676,
                0.0031952475057592153,
                0.003129648010670752,
                0.0030653952950565355,
                0.0030024617090855547,
                0.0029408201705870655,
                0.0028804441533963067,
                0.0028213076759394788,
                0.0027633852900531748,
                0.002706652070033243,
                0.0026510836019085467,
                0.0025966559729348774,
                0.002543345761304653,
                0.00249113002606779,
                0.0024399862972595576,
                0.0023898925662310545,
                0.002340827276178296,
                0.00229276931286565,
                0.002245697995539781,
                0.0021995930680300787,
                0.002154434690031886,
                0.0021102034285685957,
                0.0020668802496290883,
                0.0020244465099768074,
                0.0019828839491270725,
                0.0019421746814890322,
                0.0019023011886689493,
                0.001863246311931563,
                0.0018249932448161535,
                0.001787525525904241,
                0.0017508270317357286,
                0.001714881969870542,
                0.001679674872092654,
                0.0016451905877536675,
                0.0016114142772530229,
                0.0015783314056521192,
                0.0015459277364194778,
                0.0015141893253043566,
                0.0014831025143361072,
                0.001452653925946782,
                0.0014228304572143577,
                0.0013936192742241462,
                0.0013650078065460163,
                0.0013369837418249475,
                0.0013095350204826717,
                0.0012826498305280637,
                0.0012563166024741224,
                0.0012305240043592623,
                0.0012052609368708462,
                0.0011805165285688078,
                0.0011562801312073774,
                0.0011325413151528122,
                0.001109289864895226,
                0.0010865157746525404,
                0.0010642092440647252,
                0.0010423606739764018,
                0.0010209606623060496,
                0.0010000000000000018,
                0.0009794696670695402,
                0.0009593608287093176,
                0.0009396648314954719,
                0.0009203731996618237,
                0.0009014776314524924,
                0.0008829699955494118,
                0.0008648423275731743,
                0.0008470868266557416,
                0.0008296958520834913,
                0.0008126619200091971,
                0.0007959777002315001,
                0.0007796360130405242,
                0.0007636298261282247,
                0.0007479522515621844,
                0.0007325965428215243,
                0.0007175560918936933,
                0.0007028244264308375,
                0.0006883952069645517,
                0.0006742622241778354,
                0.000660419396233031,
                0.0006468607661546347,
                0.0006335804992658266,
                0.0006205728806776511,
                0.0006078323128297234,
                0.0005953533130814389,
                0.0005831305113526236,
                0.0005711586478126439,
                0.0005594325706169381,
                0.0005479472336900303,
                0.0005366976945540486,
                0.0005256791122018429,
                0.0005148867450137495,
                0.0005043159487171374,
                0.000493962174387833,
                0.000483820966492596,
                0.00047388796097176704,
                0.0004641588833612791,
                0.00045462954695324074,
                0.00044529585099426584,
                0.0004361537789208019,
                0.00042719939663067894,
                0.0004184288507901588,
                0.00040983836717572644,
                0.00040142424904993345,
                0.0003931828755705778,
                0.00038511070023255757,
                0.00037720424934169997,
                0.0003694601205199314,
                0.0003618749812411287,
                0.00035444556739704384,
                0.0003471686818926574,
                0.0003400411932703716,
                0.0003330600343624595,
                0.0003262222009711672,
                0.0003195247505759224,
                0.000312964801067076,
                0.00030653952950565323,
                0.00030024617090855516,
                0.0002940820170587073,
                0.00028804441533963036,
                0.0002821307675939476,
                0.0002763385290053172,
                0.000270665207003325,
                0.0002651083601908544,
                0.00025966559729348747,
                0.000254334576130465,
                0.0002491130026067796,
                0.00024399862972595548,
                0.0002389892566231052,
                0.00023408272761783018,
                0.00022927693128656557,
                0.0002245697995539778,
                0.00021995930680300765,
                0.0002154434690031891,
                0.00021102034285686006,
                0.0002066880249629086,
                0.00020244465099768054,
                0.00019828839491270776,
                0.000194217468148903,
                0.00019023011886689473,
                0.00018632463119315612,
                0.0001824993244816158,
                0.0001787525525904239,
                0.00017508270317357263,
                0.00017148819698705462,
                0.0001679674872092658,
                0.00016451905877536653,
                0.0001611414277253021,
                0.00015783314056521232,
                0.00015459277364194817,
                0.00015141893253043547,
                0.00014831025143361053,
                0.00014526539259467858,
                0.0001422830457214356,
                0.00013936192742241446,
                0.00013650078065460147,
                0.00013369837418249507,
                0.000130953502048267,
                0.0001282649830528062,
                0.0001256316602474121,
                0.00012305240043592654,
                0.00012052609368708449,
                0.00011805165285688066,
                0.00011562801312073801,
                0.00011325413151528149,
                0.00011092898648952248,
                0.00010865157746525392,
                0.0001064209244064728,
                0.00010423606739764043,
                0.00010209606623060484,
                0.00010000000000000007
            ],
            "y": [
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.13213213213213212,
                0.25225225225225223,
                0.32432432432432434,
                0.3783783783783784,
                0.4264264264264264,
                0.46846846846846846,
                0.4984984984984985,
                0.5345345345345345,
                0.5585585585585585,
                0.5885885885885885,
                0.6066066066066066,
                0.6306306306306306,
                0.6486486486486487,
                0.6666666666666666,
                0.6846846846846847,
                0.7027027027027027,
                0.7147147147147147,
                0.7267267267267267,
                0.7387387387387387,
                0.7507507507507507,
                0.7627627627627628,
                0.7747747747747747,
                0.7807807807807807,
                0.7927927927927928,
                0.7987987987987988,
                0.8108108108108109,
                0.8168168168168168,
                0.8228228228228228,
                0.8288288288288288,
                0.8348348348348348,
                0.8408408408408409,
                0.8468468468468469,
                0.8528528528528528,
                0.8588588588588588,
                0.8588588588588588,
                0.8648648648648649,
                0.8708708708708709,
                0.8768768768768769,
                0.8768768768768769,
                0.8828828828828829,
                0.8828828828828829,
                0.8888888888888888,
                0.8888888888888888,
                0.8948948948948949,
                0.8948948948948949,
                0.8948948948948949,
                0.9009009009009009,
                0.9009009009009009,
                0.9009009009009009,
                0.9069069069069069,
                0.9069069069069069,
                0.9069069069069069,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9129129129129129,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9369369369369369,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.9309309309309309,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.924924924924925,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9189189189189189,
                0.9129129129129129,
                0.9129129129129129,
                0.9069069069069069,
                0.9069069069069069,
                0.9009009009009009,
                0.9009009009009009,
                0.8948948948948949,
                0.8948948948948949,
                0.8888888888888888,
                0.8828828828828829,
                0.8768768768768769,
                0.8708708708708709,
                0.8648648648648649,
                0.8588588588588588,
                0.8528528528528528,
                0.8408408408408409,
                0.8348348348348348,
                0.8228228228228228,
                0.8168168168168168,
                0.8048048048048048,
                0.7867867867867868,
                0.7747747747747747,
                0.7567567567567568,
                0.7447447447447447,
                0.7267267267267267,
                0.7027027027027027,
                0.6786786786786787,
                0.6546546546546547,
                0.6246246246246246,
                0.5945945945945946,
                0.5585585585585585,
                0.5165165165165165,
                0.46846846846846846,
                0.4144144144144144,
                0.3483483483483483,
                0.26426426426426425,
                0.13213213213213212,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0,
                0.0
            ]
        }
    ],
    "scatters": []
}

==> anc/phase_boundaries.json <==
{
    "plot_name": "phase_boundaries",
    "title": "$N=2, \\Lambda=10^{5},$\n$n_\\mathrm{cells}=1000, \\sigma_\\mathrm{max}=6.0$",
    "graphs": [
        {
            "xlabel": "\\mu",
            "ylabel": "T",
            "label": "k=0.4",
            "x": [
                0.0,
                0.0125,
                0.025,
                0.0375,
                0.05,
                0.0625,
                0.075,
                0.0875,
                0.1,
                0.1125,
                0.125,
                0.1375,
                0.15,
                0.1625,
                0.175,
                0.1875,
                0.2,
                0.2125,
                0.225,
                0.2375,
                0.25,
                0.2625,
                0.275,
                0.2875,
                0.3,
                0.3125,
                0.325,
                0.3375,
                0.35,
                0.3625,
                0.375,
                0.3875,
                0.4,
                0.4125,
                0.425,
                0.4375,
                0.45,
                0.4625,
                0.475,
                0.4875,
                0.5,
                0.5125,
                0.525,
                0.5375,
                0.55,
                0.5625,
                0.575,
                0.5875,
                0.6,
                0.6125,
                0.625,
                0.6375,
                0.65,
                0.6625,
                0.6625,
                0.6625,
                0.6625,
                0.6625,
                0.6625,
                0.6625,
                0.6625,
                0.65,
                0.65,
                0.65,
                0.6375,
                0.6375,
                0.625,
                0.625,
                0.6125,
                0.6125,
                0.6,
                0.6,
                0.5875,
                0.575,
                0.575,
                0.5625,
                0.5625,
                0.55,
                0.5375,
                0.525,
                0.5125,
                0.5,
                0.4875,
                0.4625,
                0.4375,
                0.4125,
                0.375,
                0.3375,
                0.3,
                0.25,
                0.175
            ],
            "y": [
                0.4125,
                0.4125,
                0.4125,
                0.4125,
                0.4125,
                0.4125,
                0.4125,
                0.4125,
                0.4125,
                0.4125,
                0.4125,
                0.4125,
                0.4125,
                0.4125,
                0.4125,
                0.4,
                0.4,
                0.4,
                0.4,
                0.4,
                0.4,
                0.3875,
                0.3875,
                0.3875,
                0.3875,
                0.375,
                0.375,
                0.375,
                0.3625,
                0.3625,
                0.3625,
                0.35,
                0.35,
                0.35,
                0.3375,
                0.3375,
                0.325,
                0.325,
                0.3125,
                0.3125,
                0.3,
                0.2875,
                0.275,
                0.2625,
                0.25,
                0.2375,
                0.2125,
                0.1875,
                0.175,
                0.15,
                0.125,
                0.1,
                0.075,
                0.0375,
                0.00625,
                0.009375,
                0.01875,
                0.03125,
                0.0125,
                0.025,
                0.0375,
                0.05,
                0.0625,
                0.075,
                0.0875,
                0.1,
                0.1125,
                0.125,
                0.1375,
                0.15,
                0.1625,
                0.175,
                0.1875,
                0.2,
                0.2125,
                0.225,
                0.2375,
                0.25,
                0.2625,
                0.275,
                0.2875,
                0.3,
                0.3125,
                0.325,
                0.3375,
                0.35,
                0.3625,
                0.375,
                0.3875,
                0.4,
                0.4125
            ]
        },
        {
            "xlabel": "\\mu",
            "ylabel": "T",
            "label": "k=0.3",
            "x": [
                0.0,
                0.0125,
                0.025,
                0.0375,
                0.05,
                0.0625,
                0.075,
                0.0875,
                0.1,
                0.1125,
                0.125,
                0.1375,
                0.15,
                0.1625,
                0.175,
                0.1875,
                0.2,
                0.2125,
                0.225,
                0.2375,
                0.25,
                0.2625,
                0.275,
                0.2875,
                0.3,
                0.3125,
                0.325,
                0.3375,
                0.35,
                0.3625,
                0.375,
                0.3875,
                0.4,
                0.4125,
                0.425,
                0.4375,
                0.45,
                0.4625,
                0.475,
                0.4875,
                0.5,
                0.5125,
                0.525,
                0.5375,
                0.55,
                0.5625,
                0.575,
                0.5875,
                0.6,
                0.6125,
                0.625,
                0.6375,
                0.625,
                0.6375,
                0.6375,
                0.6375,
                0.6375,
                0.6375,
                0.6375,
                0.625,
                0.625,
                0.625,
                0.6125,
                0.6125,
                0.6,
                0.6,
                0.5875,
                0.5875,
                0.575,
                0.575,
                0.5625,
                0.5625,
                0.55,
                0.5375,
                0.5375,
                0.525,
                0.5125,
                0.4875,
                0.475,
                0.45,
                0.425,
                0.4,
                0.3625,
                0.325,
                0.275,
                0.2125,
                0.125
            ],
            "y": [
                0.3875,
                0.3875,
                0.3875,
                0.3875,
                0.3875,
                0.3875,
                0.3875,
                0.3875,
                0.3875,
                0.3875,
                0.3875,
                0.375,
                0.375,
                0.375,
                0.375,
                0.375,
                0.375,
                0.375,
                0.3625,
                0.3625,
                0.3625,
                0.3625,
                0.3625,
                0.35,
                0.35,
                0.35,
                0.35,
                0.3375,
                0.3375,
                0.3375,
                0.325,
                0.325,
                0.325,
                0.3125,
                0.3125,
                0.3,
                0.3,
                0.2875,
                0.2875,
                0.275,
                0.2625,
                0.2625,
                0.25,
                0.2375,
                0.2125,
                0.2,
                0.175,
                0.15,
                0.125,
                0.1,
                0.075,
                0.0375,
                0.00625,
                0.009375,
                0.01875,
                0.03125,
                0.0125,
                0.025,
                0.0375,
                0.05,
                0.0625,
                0.075,
                0.0875,
                0.1,
                0.1125,
                0.125,
                0.1375,
                0.15,
                0.1625,
                0.175,
                0.1875,
                0.2,
                0.2125,
                0.225,
                0.2375,
                0.25,
                0.2625,
                0.275,
                0.2875,
                0.3,
                0.3125,
                0.325,
                0.3375,
                0.35,
                0.3625,
                0.375,
                0.3875
            ]
        },
        {
            "xlabel": "\\mu",
            "ylabel": "T",
            "label": "k=0.2",
            "x": [
                0.0,
                0.0125,
                0.025,
                0.0375,
                0.05,
                0.0625,
                0.075,
                0.0875,
                0.1,
                0.1125,
                0.125,
                0.1375,
                0.15,
                0.1625,
                0.175,
                0.1875,
                0.2,
                0.2125,
                0.225,
                0.2375,
                0.25,
                0.2625,
                0.275,
                0.2875,
                0.3,
                0.3125,
                0.325,
                0.3375,
                0.35,
                0.3625,
                0.375,
                0.3875,
                0.4,
                0.4125,
                0.425,
                0.4375,
                0.45,
                0.4625,
                0.475,
                0.4875,
                0.5,
                0.5125,
                0.525,
                0.5375,
                0.55,
                0.5625,
                0.575,
                0.5875,
                0.6,
                0.6125,
                0.6125,
                0.6125,
                0.6125,
                0.6125,
                0.6125,
                0.6125,
                0.6125,
                0.6125,
                0.6125,
                0.6,
                0.6,
                0.5875,
                0.5875,
                0.575,
                0.575,
                0.5625,
                0.5625,
                0.55,
                0.5375,
                0.525,
                0.5125,
                0.5,
                0.4875,
                0.4625,
                0.4375,
                0.4125,
                0.375,
                0.3375,
                0.3,
                0.2375,
                0.15
            ],
            "y": [
                0.3375,
                0.3375,
                0.3375,
                0.3375,
                0.3375,
                0.3375,
                0.3375,
                0.3375,
                0.3375,
                0.3375,
                0.3375,
                0.3375,
                0.3375,
                0.325,
                0.325,
                0.325,
                0.325,
                0.325,
                0.325,
                0.325,
                0.3125,
                0.3125,
                0.3125,
                0.3125,
                0.3125,
                0.3,
                0.3,
                0.3,
                0.2875,
                0.2875,
                0.2875,
                0.275,
                0.275,
                0.275,
                0.2625,
                0.2625,
                0.25,
                0.25,
                0.2375,
                0.2375,
                0.225,
                0.2125,
                0.2,
                0.1875,
                0.175,
                0.1625,
                0.1375,
                0.1125,
                0.0875,
                0.0625,
                0.00625,
                0.009375,
                0.01875,
                0.03125,
                0.0125,
                0.025,
                0.0375,
                0.05,
                0.0625,
                0.075,
                0.0875,
                0.1,
                0.1125,
                0.125,
                0.1375,
                0.15,
                0.1625,
                0.175,
                0.1875,
                0.2,
                0.2125,
                0.225,
                0.2375,
                0.25,
                0.2625,
                0.275,
                0.2875,
                0.3,
                0.3125,
                0.325,
                0.3375
            ]
        },
        {
            "xlabel": "\\mu",
            "ylabel": "T",
            "label": "k=0.1",
            "x": [
                0.0,
                0.0125,
                0.025,
                0.0375,
                0.05,
                0.0625,
                0.075,
                0.0875,
                0.1,
                0.1125,
                0.125,
                0.1375,
                0.15,
                0.1625,
                0.175,
                0.1875,
                0.2,
                0.2125,
                0.225,
                0.2375,
                0.25,
                0.2625,
                0.275,
                0.2875,
                0.3,
                0.3125,
                0.325,
                0.3375,
                0.35,
                0.3625,
                0.375,
                0.3875,
                0.4,
                0.4125,
                0.425,
                0.4375,
                0.45,
                0.4625,
                0.475,
                0.4875,
                0.5,
                0.5125,
                0.525,
                0.5375,
                0.55,
                0.5625,
                0.575,
                0.5875,
                0.6,
                0.6125,
                0.6125,
                0.6,
                0.6,
                0.6,
                0.6125,
                0.6,
                0.6125,
                0.6,
                0.6,
                0.6,
                0.6,
                0.5875,
                0.5875,
                0.575,
                0.5625,
                0.55,
                0.5375,
                0.5125,
                0.5,
                0.475,
                0.4375,
                0.4,
                0.3625,
                0.3,
                0.2375,
                0.125
            ],
            "y": [
                0.2625,
                0.2625,
                0.2625,
                0.2625,
                0.2625,
                0.2625,
                0.2625,
                0.2625,
                0.2625,
                0.2625,
                0.2625,
                0.25,
                0.25,
                0.25,
                0.25,
                0.25,
                0.25,
                0.25,
                0.25,
                0.25,
                0.2375,
                0.2375,
                0.2375,
                0.2375,
                0.2375,
                0.225,
                0.225,
                0.225,
                0.225,
                0.225,
                0.2125,
                0.2125,
                0.2125,
                0.2,
                0.2,
                0.2,
                0.1875,
                0.1875,
                0.1875,
                0.175,
                0.175,
                0.1625,
                0.15,
                0.15,
                0.1375,
                0.125,
                0.1125,
                0.1,
                0.075,
                0.03125,
                0.025,
                0.00625,
                0.009375,
                0.01875,
                0.03125,
                0.0125,
                0.025,
                0.0375,
                0.05,
                0.0625,
                0.075,
                0.0875,
                0.1,
                0.1125,
                0.125,
                0.1375,
                0.15,
                0.1625,
                0.175,
                0.1875,
                0.2,
                0.2125,
                0.225,
                0.2375,
                0.25,
                0.2625
            ]
        },
        {
            "xlabel": "\\mu",
            "ylabel": "T",
            "label": "k=0.05",
            "x": [
                0.0,
                0.0125,
                0.025,
                0.0375,
                0.05,
                0.0625,
                0.075,
                0.0875,
                0.1,
                0.1125,
                0.125,
                0.1375,
                0.15,
                0.1625,
                0.175,
                0.1875,
                0.2,
                0.2125,
                0.225,
                0.2375,
                0.25,
                0.2625,
                0.275,
                0.2875,
                0.3,
                0.3125,
                0.325,
                0.3375,
                0.35,
                0.3625,
                0.375,
                0.3875,
                0.4,
                0.4125,
                0.425,
                0.4375,
                0.45,
                0.4625,
                0.475,
                0.4875,
                0.5,
                0.5125,
                0.525,
                0.5375,
                0.55,
                0.5625,
                0.575,
                0.5875,
                0.6,
                0.6,
                0.6,
                0.6,
                0.6,
                0.6,
                0.6,
                0.6,
                0.6,
                0.6,
                0.5875,
                0.575,
                0.5625,
                0.55,
                0.525,
                0.475,
                0.4125,
                0.3,
                0.025
            ],
            "y": [
                0.175,
                0.175,
                0.175,
                0.1625,
                0.1625,
                0.1625,
                0.1625,
                0.1625,
                0.1625,
                0.1625,
                0.1625,
                0.1625,
                0.1625,
                0.1625,
                0.1625,
                0.1625,
                0.1625,
                0.1625,
                0.1625,
                0.1625,
                0.1625,
                0.1625,
                0.1625,
                0.1625,
                0.1625,
                0.15,
                0.15,
                0.15,
                0.15,
                0.15,
                0.15,
                0.15,
                0.15,
                0.15,
                0.1375,
                0.1375,
                0.1375,
                0.1375,
                0.1375,
                0.125,
                0.125,
                0.125,
                0.125,
                0.1125,
                0.1125,
                0.1,
                0.0875,
                0.075,
                0.0625,
                0.00625,
                0.009375,
                0.01875,
                0.03125,
                0.0125,
                0.025,
                0.0375,
                0.05,
                0.0625,
                0.075,
                0.0875,
                0.1,
                0.1125,
                0.125,
                0.1375,
                0.15,
                0.1625,
                0.175
            ]
        },
        {
            "xlabel": "\\mu",
            "ylabel": "T",
            "label": "k=0.03",
            "x": [
                0.0,
                0.0125,
                0.025,
                0.0375,
                0.05,
                0.0625,
                0.075,
                0.0875,
                0.1,
                0.1125,
                0.125,
                0.1375,
                0.15,
                0.1625,
                0.175,
                0.1875,
                0.2,
                0.2125,
                0.225,
                0.2375,
                0.25,
                0.2625,
                0.275,
                0.2875,
                0.3,
                0.3125,
                0.325,
                0.3375,
                0.35,
                0.3625,
                0.375,
                0.3875,
                0.4,
                0.4125,
                0.425,
                0.4375,
                0.45,
                0.4625,
                0.475,
                0.4875,
                0.5,
                0.5125,
                0.525,
                0.5375,
                0.55,
                0.5625,
                0.575,
                0.5875,
                0.6,
                0.6,
                0.6,
                0.6,
                0.6,
                0.6,
                0.6,
                0.6,
                0.6,
                0.5875,
                0.575,
                0.55,
                0.3875
            ],
            "y": [
                0.1,
                0.1,
                0.1,
                0.1,
                0.1,
                0.1,
                0.1,
                0.1,
                0.1,
                0.1,
                0.1,
                0.1,
                0.1,
                0.1,
                0.1,
                0.1,
                0.1,
                0.1,
                0.1,
                0.1,
                0.1,
                0.1,
                0.1,
                0.1,
                0.1,
                0.1,
                0.1,
                0.1,
                0.1,
                0.1,
                0.1,
                0.1,
                0.0875,
                0.0875,
                0.0875,
                0.0875,
                0.0875,
                0.0875,
                0.0875,
                0.0875,
                0.0875,
                0.0875,
                0.0875,
                0.0875,
                0.0875,
                0.075,
                0.075,
                0.0625,
                0.05,
                0.00625,
                0.009375,
                0.01875,
                0.03125,
                0.0125,
                0.025,
                0.0375,
                0.05,
                0.0625,
                0.075,
                0.0875,
                0.1
            ]
        },
        {
            "xlabel": "\\mu",
            "ylabel": "T",
            "label": "k=0.01",
            "x": [
                0.0,
                0.0125,
                0.025,
                0.0375,
                0.05,
                0.0625,
                0.075,
                0.0875,
                0.1,
                0.1125,
                0.125,
                0.1375,
                0.15,
                0.1625,
                0.175,
                0.1875,
                0.2,
                0.2125,
                0.225,
                0.2375,
                0.25,
                0.2625,
                0.275,
                0.2875,
                0.3,
                0.3125,
                0.325,
                0.3375,
                0.35,
                0.3625,
                0.375,
                0.3875,
                0.4,
                0.4125,
                0.425,
                0.4375,
                0.45,
                0.4625,
                0.475,
                0.4875,
                0.5,
                0.5125,
                0.525,
                0.5375,
                0.55,
                0.5625,
                0.575,
                0.5875,
                0.6,
                0.6,
                0.6,
                0.6,
                0.6,
                0.5875,
                0.6,
                0.6
            ],
            "y": [
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.025,
                0.01875,
                0.025,
                0.00625,
                0.009375,
                0.01875,
                0.03125,
                0.0125,
                0.025
            ]
        },
        {
            "xlabel": "\\mu",
            "ylabel": "T",
            "label": "k=0.003",
            "x": [
                0.0,
                0.0125,
                0.025,
                0.0375,
                0.05,
                0.0625,
                0.075,
                0.0875,
                0.1,
                0.1125,
                0.125,
                0.1375,
                0.15,
                0.1625,
                0.175,
                0.1875,
                0.2,
                0.2125,
                0.225,
                0.2375,
                0.25,
                0.2625,
                0.275,
                0.2875,
                0.3,
                0.3125,
                0.325,
                0.3375,
                0.35,
                0.3625,
                0.375,
                0.3875,
                0.4,
                0.4125,
                0.425,
                0.4375,
                0.45,
                0.4625,
                0.475,
                0.4875,
                0.5,
                0.5125,
                0.525,
                0.5375,
                0.55,
                0.5625,
                0.575,
                0.5875,
                0.6,
                0.6,
                0.5875
            ],
            "y": [
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.009375,
                0.00625,
                0.00625,
                0.009375
            ]
        }
    ],
    "scatters": []
}

==> anc/precondensation_T.json <==
{
    "plot_name": "precondensation_T",
    "title": "$\\mu=0.0, \\Lambda=10^{5}, k_\\mathrm{IR}=10^{-4},$\n$n_\\mathrm{cells}=1000, \\sigma_\\mathrm{max}=6.0$",
    "graphs": [
        {
            "xlabel": "N",
            "ylabel": "T_\\mathrm{pc}",
            "label": "precondensation_T",
            "x": [
                2,
                3,
                4,
                5,
                7,
                10,
                14,
                20,
                30,
                50,
                70,
                100,
                150,
                200,
                250,
                300,
                350,
                400,
                450,
                500
            ],
            "y": [
                0.45679626464843753,
                0.4829193115234375,
                0.49763488769531256,
                0.5072845458984376,
                0.5193878173828124,
                0.5296112060546874,
                0.5372650146484377,
                0.5437103271484376,
                0.5493804931640627,
                0.5546356201171876,
                0.5572174072265625,
                0.5593780517578124,
                0.5612579345703124,
                0.5623077392578124,
                0.5629913330078125,
                0.5634674072265624,
                0.5638336181640626,
                0.5641143798828125,
                0.5643402099609376,
                0.5645294189453125
            ]
        }
    ],
    "scatters": []
}

==> anc/x_max_test_T=0.0125_mu=0.0.json <==
{
    "plot_name": "x_max-test_T=0.0125_mu=0.0",
    "title": "$T=0.0125, \\mu=0.0, N=2, \\Lambda=10^{5}, k_\\mathrm{IR}=10^{-4},$\n$\\Delta \\sigma=0.006$",
    "graphs": [
        {
            "xlabel": "\\sigma_\\mathrm{max}",
            "ylabel": "|\\frac{\\Delta  m_\\sigma^2}{m_\\sigma^2}|",
            "label": "|\\frac{\\Delta  m_\\sigma^2}{m_\\sigma^2}|",
            "x": [
                1.2,
                1.8,
                2.4,
                3.0,
                3.6,
                4.2,
                4.8,
                5.4,
                6.0,
                6.6,
                7.2,
                7.8,
                8.4,
                9.0,
                9.6,
                10.2,
                10.8,
                11.4
            ],
            "y": [
                0.06993522521408968,
                0.0034865618440667046,
                9.858577305554839e-05,
                1.3171426480385051e-05,
                9.464926125746231e-05,
                0.0007404382039655211,
                3.674623920302267e-05,
                0.0017918438575016404,
                4.94861551124659e-05,
                1.9550432849291255e-05,
                6.863119205169355e-07,
                9.923535743916467e-05,
                0.0005040169666226113,
                0.07012382779323745,
                6.606563555033862e-05,
                1.0981885633087884e-05,
                0.00010620568766850358,
                0.00023904421875409199
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{max}",
            "ylabel": "m_\\sigma^2",
            "label": "m_\\sigma^2",
            "x": [
                1.2,
                1.8,
                2.4,
                3.0,
                3.6,
                4.2,
                4.8,
                5.4,
                6.0,
                6.6,
                7.2,
                7.8,
                8.4,
                9.0,
                9.6,
                10.2,
                10.8,
                11.4,
                12.0
            ],
            "y": [
                6.997802110968119e-06,
                7.497761478753866e-06,
                7.523252591571346e-06,
                7.5238952486324175e-06,
                7.52470649087781e-06,
                7.529565403234278e-06,
                7.524270828867004e-06,
                7.5105125273102535e-06,
                7.523622016819355e-06,
                7.524141447717148e-06,
                7.52398918656383e-06,
                7.523247704102113e-06,
                7.527786571180203e-06,
                8.05160563451354e-06,
                7.523497272902208e-06,
                7.524076978016302e-06,
                7.523195259376848e-06,
                7.522195783019448e-06,
                7.523994350370842e-06
            ]
        }
    ],
    "scatters": []
}

==> anc/x_max_test_T=0.0125_mu=0.6.json <==
{
    "plot_name": "x_max-test_T=0.0125_mu=0.6",
    "title": "$T=0.0125, \\mu=0.6, N=2, \\Lambda=10^{5}, k_\\mathrm{IR}=10^{-4},$\n$\\Delta \\sigma=0.006$",
    "graphs": [
        {
            "xlabel": "\\sigma_\\mathrm{max}",
            "ylabel": "|\\frac{\\Delta  m_\\sigma^2}{m_\\sigma^2}|",
            "label": "|\\frac{\\Delta  m_\\sigma^2}{m_\\sigma^2}|",
            "x": [
                1.2,
                1.8,
                2.4,
                3.0,
                3.6,
                4.2,
                4.8,
                5.4,
                6.0,
                6.6,
                7.2,
                7.8,
                8.4,
                9.0,
                9.6,
                10.2,
                10.8,
                11.4
            ],
            "y": [
                0.1736479156107411,
                0.006625992791483792,
                0.00016099652373291473,
                4.55441446014504e-05,
                5.99858755111482e-05,
                0.00015089975677062828,
                1.8476102244924242e-05,
                0.00010694301858360511,
                3.19910645183441e-05,
                6.38361781044594e-05,
                5.353799802954029e-05,
                0.0328195046632066,
                3.088447789489912e-05,
                8.955904461116493e-05,
                3.393611212465508e-05,
                4.176540001799012e-05,
                6.201650880055531e-05,
                3.4232782768706116e-05
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{max}",
            "ylabel": "m_\\sigma^2",
            "label": "m_\\sigma^2",
            "x": [
                1.2,
                1.8,
                2.4,
                3.0,
                3.6,
                4.2,
                4.8,
                5.4,
                6.0,
                6.6,
                7.2,
                7.8,
                8.4,
                9.0,
                9.6,
                10.2,
                10.8,
                11.4,
                12.0
            ],
            "y": [
                8.604118937240384e-06,
                1.0343179703482161e-05,
                1.041049434801126e-05,
                1.0411696457887185e-05,
                1.0411546088120164e-05,
                1.04105994772721e-05,
                1.0411978294963938e-05,
                1.0411057162332257e-05,
                1.0411837574870132e-05,
                1.0411505998112426e-05,
                1.041161322452097e-05,
                1.0070448387393221e-05,
                1.0411849096838917e-05,
                1.0411238167236203e-05,
                1.0411817322702491e-05,
                1.041173580282071e-05,
                1.0411524944819783e-05,
                1.0411814233717111e-05,
                1.0412170671293853e-05
            ]
        }
    ],
    "scatters": []
}

==> anc/x_max_test_T=0.35_mu=0.0.json <==
{
    "plot_name": "x_max-test_T=0.35_mu=0.0",
    "title": "$T=0.35, \\mu=0.0, N=2, \\Lambda=10^{5}, k_\\mathrm{IR}=10^{-4},$\n$\\Delta \\sigma=0.006$",
    "graphs": [
        {
            "xlabel": "\\sigma_\\mathrm{max}",
            "ylabel": "|\\frac{\\Delta  m_\\sigma^2}{m_\\sigma^2}|",
            "label": "|\\frac{\\Delta  m_\\sigma^2}{m_\\sigma^2}|",
            "x": [
                1.2,
                1.8,
                2.4,
                3.0,
                3.6,
                4.2,
                4.8,
                5.4,
                6.0,
                6.6,
                7.2,
                7.8,
                8.4,
                9.0,
                9.6,
                10.2,
                10.8,
                11.4
            ],
            "y": [
                0.0789622960798041,
                0.002166550991696492,
                4.988032001296272e-05,
                2.466307843729254e-06,
                4.667624842191742e-08,
                2.711164444058056e-07,
                8.301000486987675e-08,
                1.4419425653500184e-07,
                6.621067694112526e-09,
                9.964845659737875e-07,
                1.128891402579768e-08,
                6.789499851223013e-09,
                2.8064939483485318e-08,
                1.0485149359862334e-06,
                1.4434124295803485e-07,
                3.5801873243812565e-08,
                1.1166123407013728e-06,
                1.1155291690378988e-08
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{max}",
            "ylabel": "m_\\sigma^2",
            "label": "m_\\sigma^2",
            "x": [
                1.2,
                1.8,
                2.4,
                3.0,
                3.6,
                4.2,
                4.8,
                5.4,
                6.0,
                6.6,
                7.2,
                7.8,
                8.4,
                9.0,
                9.6,
                10.2,
                10.8,
                11.4,
                12.0
            ],
            "y": [
                0.01521254545945181,
                0.016480961245551415,
                0.01651592175659089,
                0.01651670488176858,
                0.016516744846208124,
                0.01651675009510919,
                0.01651674698820298,
                0.016516747998767702,
                0.016516745507789355,
                0.016516762075829933,
                0.016516745803603967,
                0.01651674572928829,
                0.01651674515360638,
                0.016516728299093373,
                0.016516748001195437,
                0.01651674620847828,
                0.016516727174345863,
                0.01651674543289873,
                0.016516745617147846
            ]
        }
    ],
    "scatters": []
}

==> anc/x_max_test_T=0.35_mu=0.4.json <==
{
    "plot_name": "x_max-test_T=0.35_mu=0.4",
    "title": "$T=0.35, \\mu=0.4, N=2, \\Lambda=10^{5}, k_\\mathrm{IR}=10^{-4},$\n$\\Delta \\sigma=0.006$",
    "graphs": [
        {
            "xlabel": "\\sigma_\\mathrm{max}",
            "ylabel": "|\\frac{\\Delta  m_\\sigma^2}{m_\\sigma^2}|",
            "label": "|\\frac{\\Delta  m_\\sigma^2}{m_\\sigma^2}|",
            "x": [
                1.2,
                1.8,
                2.4,
                3.0,
                3.6,
                4.2,
                4.8,
                5.4,
                6.0,
                6.6,
                7.2,
                7.8,
                8.4,
                9.0,
                9.6,
                10.2,
                10.8,
                11.4
            ],
            "y": [
                0.059375998837943866,
                0.001588561196577798,
                3.823782150547128e-05,
                3.0529401535694944e-06,
                2.397034284284949e-06,
                2.5036541903000753e-06,
                2.304430056665474e-06,
                2.390406689700697e-06,
                2.3154380699441646e-06,
                2.3104976559773505e-06,
                4.0579821135589e-06,
                2.3168535910889076e-06,
                1.868709884611519e-06,
                2.344496987105593e-06,
                2.5613608847230296e-06,
                2.366112362484074e-06,
                2.3658525118985807e-06,
                2.5494287787530823e-06
            ]
        },
        {
            "xlabel": "\\sigma_\\mathrm{max}",
            "ylabel": "m_\\sigma^2",
            "label": "m_\\sigma^2",
            "x": [
                1.2,
                1.8,
                2.4,
                3.0,
                3.6,
                4.2,
                4.8,
                5.4,
                6.0,
                6.6,
                7.2,
                7.8,
                8.4,
                9.0,
                9.6,
                10.2,
                10.8,
                11.4,
                12.0
            ],
            "y": [
                0.028166392968695178,
                0.029896801373381698,
                0.029943224829892368,
                0.029944278418992255,
                0.029944298059680182,
                0.029944294867014283,
                0.029944300832655424,
                0.029944298258139327,
                0.0299443005030274,
                0.029944300650964983,
                0.0299442483236441,
                0.029944300460640512,
                0.0299443138800214,
                0.02994429963287644,
                0.029944293139023685,
                0.029944298985617644,
                0.029944298993398708,
                0.02994429349632308,
                0.029944369837361304
            ]
        }
    ],
    "scatters": []
}
